Effects of Pre-ionisation in Radiative Shocks I: Self-Consistent Models

In this paper we treat the pre-ionisation problem in shocks over the velocity range $10 < v_{\rm s} < 1500$\,km/s in a self-consistent manner. We identify four distinct classes of solution controlled by the value of the shock precursor parameter, $\Psi = {\cal Q}/v_s$, where ${\cal Q}$ is the ionization parameter of the UV photons escaping upstream. This parameter determines both the temperature and the degree of ionisation of the gas entering the shock. In increasing velocity the shock solution regimes are cold neutral precursors ($v_s \lesssim 40$\,km/s), warm neutral precursors ($40 \lesssim v_s \lesssim 75$\,km/s), warm partly-ionized precursors ($75 \lesssim v_s \lesssim 120$\,km/s), and fast shocks in which the pre-shock gas is in photoionisation equilibrium, and is fully ionized. The main effect of a magnetic field is to push these velocity ranges to higher values, and to limit the post-shock compression. In order to facilitate comparison with observations of shocks, we provide a number of convenient scaling relationships for parameters such as post-shock temperature, compression factors, cooling lengths, and H$\beta$ and X-ray luminosity.

==> anc/eta0000r04_fields.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Radiation Parameters}
\label{t:shckradiation}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 0.00e+00, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 0.0000~\mu$G, ${\cal M}_A = \infty $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+04, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-10 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}             & \multicolumn{1}{c}{Hydrogen}\\
\multicolumn{1}{c}{$\log_{10}v_s$}       & \multicolumn{1}{c}{Density}       
& \multicolumn{3}{c}{Photon Parameters } & \multicolumn{3}{c}{Energy Parameters} \\
\multicolumn{1}{c}{(km/s)} & \multicolumn{1}{c}{(cm$^{-3}$)}
& \multicolumn{1}{c}{$\Psi_{\rm tot}$} & \multicolumn{1}{c}{$\Psi_H$} & \multicolumn{1}{c}{$\Psi_{\rm keV}$} 
& \multicolumn{1}{c}{$\Phi_{\rm tot}$} & \multicolumn{1}{c}{$\Phi_H$} & \multicolumn{1}{c}{$\Phi_{\rm keV}$} \\
\hline
\hline
  1.30 & 2.512+01 & 1.294+05 & 1.994-09 & 0.000+00 & 1.102-12 & 4.730-20 & 0.000+00 \\
  1.32 & 2.291+01 & 1.103+05 & 5.423-09 & 0.000+00 & 1.233-12 & 1.323-19 & 0.000+00 \\
  1.34 & 2.089+01 & 9.826+04 & 1.560-08 & 0.000+00 & 1.366-12 & 3.949-19 & 0.000+00 \\
  1.36 & 1.905+01 & 8.985+04 & 4.554-08 & 0.000+00 & 1.505-12 & 1.200-18 & 0.000+00 \\
  1.38 & 1.738+01 & 8.298+04 & 1.346-07 & 0.000+00 & 1.653-12 & 3.683-18 & 0.000+00 \\
  1.40 & 1.585+01 & 7.706+04 & 3.921-07 & 0.000+00 & 1.814-12 & 1.104-17 & 0.000+00 \\
  1.42 & 1.445+01 & 7.195+04 & 1.088-06 & 0.000+00 & 1.988-12 & 3.102-17 & 0.000+00 \\
  1.44 & 1.318+01 & 6.704+04 & 2.748-06 & 0.000+00 & 2.179-12 & 7.848-17 & 0.000+00 \\
  1.46 & 1.202+01 & 6.211+04 & 6.232-06 & 0.000+00 & 2.390-12 & 1.774-16 & 0.000+00 \\
  1.48 & 1.096+01 & 5.708+04 & 1.283-05 & 0.000+00 & 2.626-12 & 3.640-16 & 0.000+00 \\
  1.50 & 1.000+01 & 5.199+04 & 2.448-05 & 0.000+00 & 2.892-12 & 6.920-16 & 0.000+00 \\
  1.52 & 9.120+00 & 4.685+04 & 4.489-05 & 0.000+00 & 3.201-12 & 1.265-15 & 0.000+00 \\
  1.54 & 8.318+00 & 4.152+04 & 8.360-05 & 0.000+00 & 3.590-12 & 2.344-15 & 0.000+00 \\
  1.56 & 7.586+00 & 3.558+04 & 1.768-04 & 0.000+00 & 4.179-12 & 4.912-15 & 0.000+00 \\
  1.58 & 6.918+00 & 2.972+04 & 4.397-04 & 0.000+00 & 5.100-12 & 1.198-14 & 0.000+00 \\
  1.60 & 6.310+00 & 2.742+04 & 7.017-04 & 0.000+00 & 5.656-12 & 1.885-14 & 0.000+00 \\
  1.62 & 5.754+00 & 2.571+04 & 1.058-03 & 0.000+00 & 6.204-12 & 2.804-14 & 0.000+00 \\
  1.64 & 5.248+00 & 2.427+04 & 1.566-03 & 0.000+00 & 6.794-12 & 4.097-14 & 0.000+00 \\
  1.66 & 4.786+00 & 2.308+04 & 2.292-03 & 0.000+00 & 7.445-12 & 5.920-14 & 0.000+00 \\
  1.68 & 4.365+00 & 2.201+04 & 3.328-03 & 0.000+00 & 8.178-12 & 8.496-14 & 0.000+00 \\
  1.70 & 3.981+00 & 2.111+04 & 4.785-03 & 0.000+00 & 9.011-12 & 1.209-13 & 0.000+00 \\
  1.72 & 3.631+00 & 2.031+04 & 6.801-03 & 0.000+00 & 9.964-12 & 1.703-13 & 0.000+00 \\
  1.74 & 3.311+00 & 1.963+04 & 9.551-03 & 0.000+00 & 1.106-11 & 2.374-13 & 0.000+00 \\
  1.76 & 3.020+00 & 1.902+04 & 1.324-02 & 0.000+00 & 1.234-11 & 3.275-13 & 0.000+00 \\
  1.78 & 2.754+00 & 1.848+04 & 1.816-02 & 0.000+00 & 1.383-11 & 4.474-13 & 0.000+00 \\
  1.80 & 2.512+00 & 1.807+04 & 2.466-02 & 0.000+00 & 1.558-11 & 6.067-13 & 0.000+00 \\
  1.82 & 2.291+00 & 1.788+04 & 3.329-02 & 0.000+00 & 1.766-11 & 8.195-13 & 0.000+00 \\
  1.84 & 2.089+00 & 1.798+04 & 4.498-02 & 0.000+00 & 2.013-11 & 1.111-12 & 0.000+00 \\
  1.86 & 1.905+00 & 1.879+04 & 6.189-02 & 0.000+00 & 2.310-11 & 1.543-12 & 0.000+00 \\
  1.88 & 1.738+00 & 2.622+04 & 1.157-01 & 0.000+00 & 2.666-11 & 3.111-12 & 0.000+00 \\
  1.90 & 1.585+00 & 3.261+04 & 1.864-01 & 0.000+00 & 2.994-11 & 5.287-12 & 0.000+00 \\
  1.92 & 1.445+00 & 3.376+04 & 2.130-01 & 0.000+00 & 3.247-11 & 6.113-12 & 0.000+00 \\
  1.94 & 1.318+00 & 3.931+04 & 2.473-01 & 0.000+00 & 3.471-11 & 7.401-12 & 0.000+00 \\
  1.96 & 1.202+00 & 4.675+04 & 2.864-01 & 0.000+00 & 3.695-11 & 8.948-12 & 0.000+00 \\
  1.98 & 1.096+00 & 5.514+04 & 3.273-01 & 0.000+00 & 3.924-11 & 1.061-11 & 0.000+00 \\
  2.00 & 1.000+00 & 6.386+04 & 3.721-01 & 0.000+00 & 4.173-11 & 1.242-11 & 0.000+00 \\
  2.02 & 9.120-01 & 7.236+04 & 4.234-01 & 0.000+00 & 4.453-11 & 1.442-11 & 0.000+00 \\
  2.04 & 8.318-01 & 8.236+04 & 5.046-01 & 0.000+00 & 4.897-11 & 1.713-11 & 0.000+00 \\
  2.06 & 7.586-01 & 9.013+04 & 6.068-01 & 0.000+00 & 5.347-11 & 2.027-11 & 0.000+00 \\
  2.08 & 6.918-01 & 9.845+04 & 7.381-01 & 0.000+00 & 5.825-11 & 2.416-11 & 0.000+00 \\
  2.10 & 6.310-01 & 1.067+05 & 8.810-01 & 0.000+00 & 6.304-11 & 2.846-11 & 0.000+00 \\
  2.12 & 5.754-01 & 1.144+05 & 1.006+00 & 0.000+00 & 6.759-11 & 3.235-11 & 0.000+00 \\
  2.14 & 5.248-01 & 1.227+05 & 1.148+00 & 0.000+00 & 7.430-11 & 3.691-11 & 0.000+00 \\
  2.16 & 4.786-01 & 1.318+05 & 1.288+00 & 0.000+00 & 8.195-11 & 4.166-11 & 0.000+00 \\
  2.18 & 4.365-01 & 1.395+05 & 1.424+00 & 0.000+00 & 9.027-11 & 4.655-11 & 0.000+00 \\
  2.20 & 3.981-01 & 1.478+05 & 1.545+00 & 0.000+00 & 9.893-11 & 5.119-11 & 0.000+00 \\
  2.22 & 3.631-01 & 1.547+05 & 1.641+00 & 0.000+00 & 1.078-10 & 5.546-11 & 0.000+00 \\
  2.24 & 3.311-01 & 1.666+05 & 1.724+00 & 0.000+00 & 1.176-10 & 6.030-11 & 0.000+00 \\
  2.26 & 3.020-01 & 1.827+05 & 1.835+00 & 0.000+00 & 1.286-10 & 6.751-11 & 0.000+00 \\
  2.28 & 2.754-01 & 2.065+05 & 1.998+00 & 0.000+00 & 1.414-10 & 7.719-11 & 0.000+00 \\
  2.30 & 2.512-01 & 2.287+05 & 2.183+00 & 0.000+00 & 1.550-10 & 8.766-11 & 0.000+00 \\
  2.32 & 2.291-01 & 2.595+05 & 2.382+00 & 0.000+00 & 1.700-10 & 9.893-11 & 0.000+00 \\
  2.34 & 2.089-01 & 2.962+05 & 2.584+00 & 0.000+00 & 1.862-10 & 1.109-10 & 0.000+00 \\
  2.36 & 1.905-01 & 3.358+05 & 2.773+00 & 1.024-10 & 2.031-10 & 1.236-10 & 1.736-19 \\
  2.38 & 1.738-01 & 3.797+05 & 2.952+00 & 5.877-10 & 2.213-10 & 1.374-10 & 1.002-18 \\
  2.40 & 1.585-01 & 4.318+05 & 3.134+00 & 2.819-09 & 2.413-10 & 1.523-10 & 4.834-18 \\
  2.42 & 1.445-01 & 4.842+05 & 3.326+00 & 1.166-08 & 2.632-10 & 1.687-10 & 2.010-17 \\
  2.44 & 1.318-01 & 5.368+05 & 3.530+00 & 4.245-08 & 2.872-10 & 1.866-10 & 7.362-17 \\
  2.46 & 1.202-01 & 5.912+05 & 3.752+00 & 1.397-07 & 3.135-10 & 2.064-10 & 2.439-16 \\
  2.48 & 1.096-01 & 6.501+05 & 3.988+00 & 4.196-07 & 3.426-10 & 2.281-10 & 7.376-16 \\
  2.50 & 1.000-01 & 7.195+05 & 4.248+00 & 1.153-06 & 3.750-10 & 2.521-10 & 2.043-15 \\
  2.52 & 9.120-02 & 7.771+05 & 4.532+00 & 2.916-06 & 4.103-10 & 2.786-10 & 5.208-15 \\
  2.54 & 8.318-02 & 8.328+05 & 4.848+00 & 6.874-06 & 4.491-10 & 3.079-10 & 1.239-14 \\
  2.56 & 7.586-02 & 8.989+05 & 5.203+00 & 1.550-05 & 4.922-10 & 3.405-10 & 2.817-14 \\
  2.58 & 6.918-02 & 9.522+05 & 5.592+00 & 3.423-05 & 5.388-10 & 3.763-10 & 6.276-14 \\
  2.60 & 6.310-02 & 1.014+06 & 6.015+00 & 7.554-05 & 5.896-10 & 4.155-10 & 1.395-13 \\
  2.62 & 5.754-02 & 1.072+06 & 6.466+00 & 1.656-04 & 6.441-10 & 4.584-10 & 3.074-13 \\
  2.64 & 5.248-02 & 1.131+06 & 6.936+00 & 3.517-04 & 7.024-10 & 5.050-10 & 6.551-13 \\
  2.66 & 4.786-02 & 1.201+06 & 7.416+00 & 7.120-04 & 7.647-10 & 5.554-10 & 1.329-12 \\
  2.68 & 4.365-02 & 1.263+06 & 7.897+00 & 1.365-03 & 8.306-10 & 6.098-10 & 2.551-12 \\
  2.70 & 3.981-02 & 1.320+06 & 8.370+00 & 2.472-03 & 9.002-10 & 6.685-10 & 4.623-12 \\
  2.72 & 3.631-02 & 1.386+06 & 8.829+00 & 4.229-03 & 9.739-10 & 7.317-10 & 7.919-12 \\
  2.74 & 3.311-02 & 1.456+06 & 9.268+00 & 6.844-03 & 1.052-09 & 7.999-10 & 1.284-11 \\
  2.76 & 3.020-02 & 1.531+06 & 9.684+00 & 1.050-02 & 1.136-09 & 8.737-10 & 1.976-11 \\
  2.78 & 2.754-02 & 1.606+06 & 1.008+01 & 1.531-02 & 1.225-09 & 9.536-10 & 2.896-11 \\
  2.80 & 2.512-02 & 1.688+06 & 1.045+01 & 2.136-02 & 1.321-09 & 1.040-09 & 4.067-11 \\
  2.82 & 2.291-02 & 1.776+06 & 1.080+01 & 2.868-02 & 1.424-09 & 1.135-09 & 5.508-11 \\
  2.84 & 2.089-02 & 1.876+06 & 1.114+01 & 3.731-02 & 1.536-09 & 1.239-09 & 7.235-11 \\
  2.86 & 1.905-02 & 1.989+06 & 1.148+01 & 4.731-02 & 1.658-09 & 1.352-09 & 9.278-11 \\
  2.88 & 1.738-02 & 2.126+06 & 1.183+01 & 5.887-02 & 1.793-09 & 1.477-09 & 1.168-10 \\
  2.90 & 1.585-02 & 2.275+06 & 1.219+01 & 7.234-02 & 1.942-09 & 1.615-09 & 1.454-10 \\
  2.92 & 1.445-02 & 2.472+06 & 1.259+01 & 8.844-02 & 2.107-09 & 1.768-09 & 1.801-10 \\
  2.94 & 1.318-02 & 2.688+06 & 1.303+01 & 1.084-01 & 2.291-09 & 1.937-09 & 2.234-10 \\
  2.96 & 1.202-02 & 2.956+06 & 1.354+01 & 1.336-01 & 2.496-09 & 2.124-09 & 2.787-10 \\
  2.98 & 1.096-02 & 3.243+06 & 1.412+01 & 1.656-01 & 2.726-09 & 2.333-09 & 3.497-10 \\
  3.00 & 1.000-02 & 3.547+06 & 1.479+01 & 2.051-01 & 2.982-09 & 2.565-09 & 4.391-10 \\
  3.02 & 9.120-03 & 3.885+06 & 1.554+01 & 2.518-01 & 3.266-09 & 2.822-09 & 5.481-10 \\
  3.04 & 8.318-03 & 4.236+06 & 1.636+01 & 3.049-01 & 3.581-09 & 3.108-09 & 6.776-10 \\
  3.06 & 7.586-03 & 4.569+06 & 1.723+01 & 3.638-01 & 3.927-09 & 3.423-09 & 8.281-10 \\
  3.08 & 6.918-03 & 4.911+06 & 1.816+01 & 4.283-01 & 4.307-09 & 3.772-09 & 1.001-09 \\
  3.10 & 6.310-03 & 5.258+06 & 1.912+01 & 4.985-01 & 4.723-09 & 4.156-09 & 1.199-09 \\
  3.12 & 5.754-03 & 5.622+06 & 2.012+01 & 5.749-01 & 5.179-09 & 4.579-09 & 1.425-09 \\
  3.14 & 5.248-03 & 6.000+06 & 2.115+01 & 6.580-01 & 5.678-09 & 5.045-09 & 1.683-09 \\
  3.16 & 4.786-03 & 6.394+06 & 2.222+01 & 7.482-01 & 6.226-09 & 5.558-09 & 1.978-09 \\
  3.18 & 4.365-03 & 6.752+06 & 2.332+01 & 8.464-01 & 6.824-09 & 6.123-09 & 2.313-09 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0000r04_hahb.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock $4\pi$ steradian  Balmer Line Radiation}
\label{t:shckbalmer}
\begin{center}
\begin{tabular}{*{6}{r}}
\hline
\multicolumn{6}{l}{$ \eta_M =  0.00e+00$, ${\cal M}_A = \infty $, $ R =  1.00e+04 $}\\
\multicolumn{6}{l}{$\Phi_{\rm H\beta} = 4.0862\times 10^{-12} \Psi_{\rm H\beta}$, $\Phi_{\rm H\alpha} = 3.0268\times 10^{-12} \Psi_{\rm H\alpha}$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}   &                      &                  & \multicolumn{2}{c}{Ratios } \\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}    & \multicolumn{2}{c}{Photon Parameters }  & \multicolumn{1}{c}{Photons } & \multicolumn{1}{c}{Intensity }\\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}& \multicolumn{1}{c}{$\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Psi_{\rm H\alpha}$}& \multicolumn{1}{c}{$\Psi_{\rm H\alpha}/\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Phi_{\rm H\alpha}/\Phi_{\rm H\beta}$} \\
\hline
\hline
    1.30 &  2.512+01 &  2.400-03 & 4.035-04 &  5.948 &  4.406 \\ 
    1.32 &  2.291+01 &  4.312-03 & 6.996-04 &  6.164 &  4.566 \\ 
    1.34 &  2.089+01 &  6.629-03 & 1.037-03 &  6.392 &  4.735 \\ 
    1.36 &  1.905+01 &  9.427-03 & 1.436-03 &  6.564 &  4.862 \\ 
    1.38 &  1.738+01 &  1.282-02 & 1.927-03 &  6.653 &  4.929 \\ 
    1.40 &  1.585+01 &  1.691-02 & 2.534-03 &  6.673 &  4.943 \\ 
    1.42 &  1.445+01 &  2.176-02 & 3.276-03 &  6.644 &  4.921 \\ 
    1.44 &  1.318+01 &  2.753-02 & 4.185-03 &  6.578 &  4.873 \\ 
    1.46 &  1.202+01 &  3.440-02 & 5.300-03 &  6.490 &  4.807 \\ 
    1.48 &  1.096+01 &  4.260-02 & 6.670-03 &  6.388 &  4.732 \\ 
    1.50 &  1.000+01 &  5.240-02 & 8.345-03 &  6.279 &  4.651 \\ 
    1.52 &  9.120+00 &  6.445-02 & 1.045-02 &  6.165 &  4.567 \\ 
    1.54 &  8.318+00 &  8.048-02 & 1.332-02 &  6.042 &  4.475 \\ 
    1.56 &  7.586+00 &  1.060-01 & 1.799-02 &  5.894 &  4.366 \\ 
    1.58 &  6.918+00 &  1.483-01 & 2.588-02 &  5.728 &  4.243 \\ 
    1.60 &  6.310+00 &  1.747-01 & 3.091-02 &  5.653 &  4.188 \\ 
    1.62 &  5.754+00 &  2.012-01 & 3.598-02 &  5.593 &  4.143 \\ 
    1.64 &  5.248+00 &  2.299-01 & 4.151-02 &  5.539 &  4.103 \\ 
    1.66 &  4.786+00 &  2.616-01 & 4.764-02 &  5.490 &  4.067 \\ 
    1.68 &  4.365+00 &  2.969-01 & 5.454-02 &  5.444 &  4.033 \\ 
    1.70 &  3.981+00 &  3.364-01 & 6.230-02 &  5.400 &  4.000 \\ 
    1.72 &  3.631+00 &  3.805-01 & 7.104-02 &  5.356 &  3.967 \\ 
    1.74 &  3.311+00 &  4.299-01 & 8.093-02 &  5.312 &  3.935 \\ 
    1.76 &  3.020+00 &  4.852-01 & 9.212-02 &  5.267 &  3.901 \\ 
    1.78 &  2.754+00 &  5.473-01 & 1.048-01 &  5.220 &  3.867 \\ 
    1.80 &  2.512+00 &  6.177-01 & 1.194-01 &  5.172 &  3.831 \\ 
    1.82 &  2.291+00 &  6.978-01 & 1.362-01 &  5.123 &  3.795 \\ 
    1.84 &  2.089+00 &  7.871-01 & 1.553-01 &  5.067 &  3.753 \\ 
    1.86 &  1.905+00 &  8.748-01 & 1.755-01 &  4.985 &  3.693 \\ 
    1.88 &  1.738+00 &  8.117-01 & 1.711-01 &  4.744 &  3.514 \\ 
    1.90 &  1.585+00 &  7.505-01 & 1.604-01 &  4.679 &  3.466 \\ 
    1.92 &  1.445+00 &  7.313-01 & 1.565-01 &  4.673 &  3.461 \\ 
    1.94 &  1.318+00 &  7.306-01 & 1.560-01 &  4.684 &  3.469 \\ 
    1.96 &  1.202+00 &  7.444-01 & 1.582-01 &  4.707 &  3.487 \\ 
    1.98 &  1.096+00 &  7.615-01 & 1.611-01 &  4.727 &  3.502 \\ 
    2.00 &  1.000+00 &  7.853-01 & 1.654-01 &  4.747 &  3.516 \\ 
    2.02 &  9.120-01 &  8.156-01 & 1.712-01 &  4.763 &  3.528 \\ 
    2.04 &  8.318-01 &  8.715-01 & 1.824-01 &  4.779 &  3.540 \\ 
    2.06 &  7.586-01 &  9.405-01 & 1.969-01 &  4.776 &  3.538 \\ 
    2.08 &  6.918-01 &  1.030+00 & 2.168-01 &  4.753 &  3.521 \\ 
    2.10 &  6.310-01 &  1.123+00 & 2.384-01 &  4.710 &  3.489 \\ 
    2.12 &  5.754-01 &  1.202+00 & 2.573-01 &  4.670 &  3.460 \\ 
    2.14 &  5.248-01 &  1.308+00 & 2.827-01 &  4.628 &  3.428 \\ 
    2.16 &  4.786-01 &  1.413+00 & 3.078-01 &  4.591 &  3.401 \\ 
    2.18 &  4.365-01 &  1.514+00 & 3.318-01 &  4.562 &  3.380 \\ 
    2.20 &  3.981-01 &  1.600+00 & 3.522-01 &  4.544 &  3.366 \\ 
    2.22 &  3.631-01 &  1.666+00 & 3.674-01 &  4.535 &  3.359 \\ 
    2.24 &  3.311-01 &  1.713+00 & 3.782-01 &  4.531 &  3.356 \\ 
    2.26 &  3.020-01 &  1.764+00 & 3.909-01 &  4.514 &  3.343 \\ 
    2.28 &  2.754-01 &  1.853+00 & 4.124-01 &  4.494 &  3.329 \\ 
    2.30 &  2.512-01 &  1.958+00 & 4.375-01 &  4.476 &  3.315 \\ 
    2.32 &  2.291-01 &  2.083+00 & 4.664-01 &  4.467 &  3.309 \\ 
    2.34 &  2.089-01 &  2.217+00 & 4.967-01 &  4.464 &  3.307 \\ 
    2.36 &  1.905-01 &  2.338+00 & 5.243-01 &  4.460 &  3.304 \\ 
    2.38 &  1.738-01 &  2.455+00 & 5.505-01 &  4.459 &  3.303 \\ 
    2.40 &  1.585-01 &  2.575+00 & 5.774-01 &  4.460 &  3.304 \\ 
    2.42 &  1.445-01 &  2.699+00 & 6.054-01 &  4.458 &  3.302 \\ 
    2.44 &  1.318-01 &  2.826+00 & 6.347-01 &  4.453 &  3.299 \\ 
    2.46 &  1.202-01 &  2.965+00 & 6.666-01 &  4.448 &  3.294 \\ 
    2.48 &  1.096-01 &  3.109+00 & 7.001-01 &  4.441 &  3.290 \\ 
    2.50 &  1.000-01 &  3.267+00 & 7.369-01 &  4.433 &  3.284 \\ 
    2.52 &  9.120-02 &  3.423+00 & 7.746-01 &  4.419 &  3.273 \\ 
    2.54 &  8.318-02 &  3.605+00 & 8.179-01 &  4.408 &  3.265 \\ 
    2.56 &  7.586-02 &  3.803+00 & 8.654-01 &  4.394 &  3.255 \\ 
    2.58 &  6.918-02 &  4.005+00 & 9.153-01 &  4.376 &  3.241 \\ 
    2.60 &  6.310-02 &  4.240+00 & 9.715-01 &  4.364 &  3.232 \\ 
    2.62 &  5.754-02 &  4.484+00 & 1.030+00 &  4.351 &  3.223 \\ 
    2.64 &  5.248-02 &  4.740+00 & 1.092+00 &  4.341 &  3.216 \\ 
    2.66 &  4.786-02 &  5.007+00 & 1.155+00 &  4.334 &  3.211 \\ 
    2.68 &  4.365-02 &  5.274+00 & 1.218+00 &  4.329 &  3.207 \\ 
    2.70 &  3.981-02 &  5.543+00 & 1.281+00 &  4.327 &  3.205 \\ 
    2.72 &  3.631-02 &  5.806+00 & 1.342+00 &  4.327 &  3.205 \\ 
    2.74 &  3.311-02 &  6.064+00 & 1.400+00 &  4.330 &  3.208 \\ 
    2.76 &  3.020-02 &  6.319+00 & 1.457+00 &  4.338 &  3.213 \\ 
    2.78 &  2.754-02 &  6.557+00 & 1.509+00 &  4.346 &  3.219 \\ 
    2.80 &  2.512-02 &  6.792+00 & 1.558+00 &  4.358 &  3.228 \\ 
    2.82 &  2.291-02 &  7.025+00 & 1.606+00 &  4.374 &  3.240 \\ 
    2.84 &  2.089-02 &  7.271+00 & 1.655+00 &  4.394 &  3.255 \\ 
    2.86 &  1.905-02 &  7.523+00 & 1.703+00 &  4.417 &  3.272 \\ 
    2.88 &  1.738-02 &  7.814+00 & 1.757+00 &  4.447 &  3.294 \\ 
    2.90 &  1.585-02 &  8.130+00 & 1.815+00 &  4.479 &  3.317 \\ 
    2.92 &  1.445-02 &  8.521+00 & 1.886+00 &  4.518 &  3.347 \\ 
    2.94 &  1.318-02 &  8.964+00 & 1.967+00 &  4.559 &  3.377 \\ 
    2.96 &  1.202-02 &  9.511+00 & 2.066+00 &  4.605 &  3.411 \\ 
    2.98 &  1.096-02 &  1.008+01 & 2.172+00 &  4.641 &  3.438 \\ 
    3.00 &  1.000-02 &  1.072+01 & 2.293+00 &  4.674 &  3.462 \\ 
    3.02 &  9.120-03 &  1.142+01 & 2.428+00 &  4.705 &  3.485 \\ 
    3.04 &  8.318-03 &  1.216+01 & 2.571+00 &  4.731 &  3.504 \\ 
    3.06 &  7.586-03 &  1.290+01 & 2.716+00 &  4.750 &  3.519 \\ 
    3.08 &  6.918-03 &  1.367+01 & 2.867+00 &  4.769 &  3.532 \\ 
    3.10 &  6.310-03 &  1.445+01 & 3.020+00 &  4.784 &  3.544 \\ 
    3.12 &  5.754-03 &  1.528+01 & 3.181+00 &  4.802 &  3.557 \\ 
    3.14 &  5.248-03 &  1.613+01 & 3.347+00 &  4.820 &  3.570 \\ 
    3.16 &  4.786-03 &  1.703+01 & 3.520+00 &  4.839 &  3.584 \\ 
    3.18 &  4.365-03 &  1.787+01 & 3.684+00 &  4.851 &  3.593 \\ 
\hline
\multicolumn{6}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\end{table*}%

\end{document}


==> anc/eta0000r04_str1.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters}
\label{t:shckprop1}
\begin{center}
\begin{tabular}{*{7}{r}}
\multicolumn{7}{l}{$ \eta_M = $ 0.00e+00, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 0.0000~\mu$G, ${\cal M}_A = \infty $ }\\
\multicolumn{7}{l}{$ R = $ 1.00e+04, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-10 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}     & \multicolumn{2}{c}{Temperature }                                 &  \multicolumn{2}{c}{Hydrogen}                   & \multicolumn{1}{c}{Particle}\\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}      & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock} &  \multicolumn{2}{c}{Ionization Fraction}        & \multicolumn{1}{c}{Mass}    \\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}  & \multicolumn{1}{c}{(K)}        & \multicolumn{1}{c}{(K)}         &  \multicolumn{1}{c}{HI}& \multicolumn{1}{c}{HII}& \multicolumn{1}{c}{(a.m.u)} \\
\hline
\hline
  1.30 & 2.512+01 & 1.000+01 & 1.160+04 & 1.000+00 & 2.081-09 & 1.291 \\
  1.32 & 2.291+01 & 1.230+01 & 1.272+04 & 1.000+00 & 5.625-09 & 1.291 \\
  1.34 & 2.089+01 & 1.341+01 & 1.395+04 & 1.000+00 & 1.607-08 & 1.291 \\
  1.36 & 1.905+01 & 1.465+01 & 1.529+04 & 1.000+00 & 4.681-08 & 1.291 \\
  1.38 & 1.738+01 & 1.642+01 & 1.677+04 & 1.000+00 & 1.374-07 & 1.291 \\
  1.40 & 1.585+01 & 1.981+01 & 1.839+04 & 1.000+00 & 4.035-07 & 1.291 \\
  1.42 & 1.445+01 & 2.588+01 & 2.017+04 & 1.000+00 & 1.120-06 & 1.291 \\
  1.44 & 1.318+01 & 3.755+01 & 2.212+04 & 1.000+00 & 2.832-06 & 1.291 \\
  1.46 & 1.202+01 & 6.655+01 & 2.428+04 & 1.000+00 & 6.426-06 & 1.291 \\
  1.48 & 1.096+01 & 1.402+02 & 2.668+04 & 1.000+00 & 1.325-05 & 1.291 \\
  1.50 & 1.000+01 & 2.778+02 & 2.936+04 & 1.000+00 & 2.535-05 & 1.291 \\
  1.52 & 9.120+00 & 6.004+02 & 3.245+04 & 1.000+00 & 4.675-05 & 1.291 \\
  1.54 & 8.318+00 & 1.468+03 & 3.628+04 & 9.999-01 & 8.779-05 & 1.291 \\
  1.56 & 7.586+00 & 4.044+03 & 4.189+04 & 9.998-01 & 1.876-04 & 1.291 \\
  1.58 & 6.918+00 & 9.498+03 & 5.025+04 & 9.995-01 & 4.697-04 & 1.291 \\
  1.60 & 6.310+00 & 1.066+04 & 5.530+04 & 9.992-01 & 7.491-04 & 1.290 \\
  1.62 & 5.754+00 & 1.119+04 & 6.020+04 & 9.989-01 & 1.128-03 & 1.290 \\
  1.64 & 5.248+00 & 1.150+04 & 6.532+04 & 9.983-01 & 1.667-03 & 1.289 \\
  1.66 & 4.786+00 & 1.166+04 & 7.077+04 & 9.975-01 & 2.484-03 & 1.288 \\
  1.68 & 4.365+00 & 1.178+04 & 7.667+04 & 9.964-01 & 3.604-03 & 1.287 \\
  1.70 & 3.981+00 & 1.185+04 & 8.305+04 & 9.948-01 & 5.179-03 & 1.285 \\
  1.72 & 3.631+00 & 1.190+04 & 8.997+04 & 9.926-01 & 7.360-03 & 1.282 \\
  1.74 & 3.311+00 & 1.194+04 & 9.746+04 & 9.897-01 & 1.033-02 & 1.279 \\
  1.76 & 3.020+00 & 1.198+04 & 1.056+05 & 9.857-01 & 1.432-02 & 1.274 \\
  1.78 & 2.754+00 & 1.202+04 & 1.143+05 & 9.804-01 & 1.963-02 & 1.268 \\
  1.80 & 2.512+00 & 1.208+04 & 1.237+05 & 9.734-01 & 2.664-02 & 1.260 \\
  1.82 & 2.291+00 & 1.215+04 & 1.336+05 & 9.641-01 & 3.593-02 & 1.250 \\
  1.84 & 2.089+00 & 1.226+04 & 1.441+05 & 9.515-01 & 4.847-02 & 1.236 \\
  1.86 & 1.905+00 & 1.242+04 & 1.548+05 & 9.335-01 & 6.653-02 & 1.217 \\
  1.88 & 1.738+00 & 1.312+04 & 1.619+05 & 8.767-01 & 1.233-01 & 1.160 \\
  1.90 & 1.585+00 & 1.348+04 & 1.672+05 & 8.037-01 & 1.963-01 & 1.093 \\
  1.92 & 1.445+00 & 1.349+04 & 1.786+05 & 7.786-01 & 2.214-01 & 1.069 \\
  1.94 & 1.318+00 & 1.360+04 & 1.897+05 & 7.472-01 & 2.528-01 & 1.040 \\
  1.96 & 1.202+00 & 1.371+04 & 2.011+05 & 7.112-01 & 2.888-01 & 1.008 \\
  1.98 & 1.097+00 & 1.382+04 & 2.130+05 & 6.736-01 & 3.264-01 & 0.977 \\
  2.00 & 1.000+00 & 1.393+04 & 2.255+05 & 6.324-01 & 3.676-01 & 0.946 \\
  2.02 & 9.120-01 & 1.403+04 & 2.380+05 & 5.845-01 & 4.155-01 & 0.913 \\
  2.04 & 8.318-01 & 1.410+04 & 2.470+05 & 5.044-01 & 4.956-01 & 0.866 \\
  2.06 & 7.586-01 & 1.416+04 & 2.543+05 & 4.033-01 & 5.967-01 & 0.814 \\
  2.08 & 6.918-01 & 1.414+04 & 2.592+05 & 2.751-01 & 7.249-01 & 0.757 \\
  2.10 & 6.310-01 & 1.382+04 & 2.641+05 & 1.402-01 & 8.598-01 & 0.705 \\
  2.12 & 5.754-01 & 1.126+04 & 2.709+05 & 2.937-02 & 9.706-01 & 0.666 \\
  2.14 & 5.248-01 & 8.598+03 & 2.896+05 & 9.854-03 & 9.901-01 & 0.656 \\
  2.16 & 4.786-01 & 8.098+03 & 3.146+05 & 9.013-03 & 9.910-01 & 0.653 \\
  2.18 & 4.365-01 & 7.794+03 & 3.426+05 & 8.366-03 & 9.916-01 & 0.650 \\
  2.20 & 3.981-01 & 7.686+03 & 3.738+05 & 7.730-03 & 9.923-01 & 0.648 \\
  2.22 & 3.631-01 & 7.808+03 & 4.083+05 & 7.115-03 & 9.929-01 & 0.646 \\
  2.24 & 3.311-01 & 8.119+03 & 4.462+05 & 6.570-03 & 9.934-01 & 0.645 \\
  2.26 & 3.020-01 & 8.607+03 & 4.875+05 & 5.993-03 & 9.940-01 & 0.643 \\
  2.28 & 2.754-01 & 9.098+03 & 5.323+05 & 5.357-03 & 9.946-01 & 0.640 \\
  2.30 & 2.512-01 & 9.523+03 & 5.810+05 & 4.741-03 & 9.953-01 & 0.638 \\
  2.32 & 2.291-01 & 9.866+03 & 6.340+05 & 4.189-03 & 9.958-01 & 0.635 \\
  2.34 & 2.089-01 & 1.016+04 & 6.917+05 & 3.712-03 & 9.963-01 & 0.633 \\
  2.36 & 1.905-01 & 1.040+04 & 7.547+05 & 3.342-03 & 9.967-01 & 0.630 \\
  2.38 & 1.738-01 & 1.065+04 & 8.239+05 & 3.051-03 & 9.970-01 & 0.628 \\
  2.40 & 1.585-01 & 1.080+04 & 8.999+05 & 2.830-03 & 9.972-01 & 0.626 \\
  2.42 & 1.445-01 & 1.095+04 & 9.836+05 & 2.631-03 & 9.974-01 & 0.624 \\
  2.44 & 1.318-01 & 1.114+04 & 1.076+06 & 2.440-03 & 9.976-01 & 0.623 \\
  2.46 & 1.202-01 & 1.130+04 & 1.177+06 & 2.265-03 & 9.977-01 & 0.622 \\
  2.48 & 1.096-01 & 1.145+04 & 1.288+06 & 2.108-03 & 9.979-01 & 0.622 \\
  2.50 & 1.000-01 & 1.158+04 & 1.410+06 & 1.964-03 & 9.980-01 & 0.621 \\
  2.52 & 9.120-02 & 1.168+04 & 1.544+06 & 1.833-03 & 9.982-01 & 0.620 \\
  2.54 & 8.318-02 & 1.178+04 & 1.691+06 & 1.709-03 & 9.983-01 & 0.620 \\
  2.56 & 7.586-02 & 1.187+04 & 1.853+06 & 1.589-03 & 9.984-01 & 0.620 \\
  2.58 & 6.918-02 & 1.200+04 & 2.030+06 & 1.472-03 & 9.985-01 & 0.620 \\
  2.60 & 6.310-02 & 1.219+04 & 2.224+06 & 1.355-03 & 9.987-01 & 0.619 \\
  2.62 & 5.754-02 & 1.245+04 & 2.437+06 & 1.237-03 & 9.988-01 & 0.619 \\
  2.64 & 5.248-02 & 1.279+04 & 2.671+06 & 1.122-03 & 9.989-01 & 0.619 \\
  2.66 & 4.786-02 & 1.321+04 & 2.927+06 & 1.013-03 & 9.990-01 & 0.619 \\
  2.68 & 4.365-02 & 1.371+04 & 3.208+06 & 9.098-04 & 9.991-01 & 0.619 \\
  2.70 & 3.981-02 & 1.429+04 & 3.517+06 & 8.146-04 & 9.992-01 & 0.619 \\
  2.72 & 3.631-02 & 1.496+04 & 3.855+06 & 7.282-04 & 9.993-01 & 0.619 \\
  2.74 & 3.311-02 & 1.570+04 & 4.225+06 & 6.505-04 & 9.993-01 & 0.618 \\
  2.76 & 3.020-02 & 1.652+04 & 4.632+06 & 5.817-04 & 9.994-01 & 0.618 \\
  2.78 & 2.754-02 & 1.740+04 & 5.077+06 & 5.211-04 & 9.995-01 & 0.618 \\
  2.80 & 2.512-02 & 1.831+04 & 5.565+06 & 4.678-04 & 9.995-01 & 0.618 \\
  2.82 & 2.291-02 & 1.926+04 & 6.101+06 & 4.209-04 & 9.996-01 & 0.618 \\
  2.84 & 2.089-02 & 2.022+04 & 6.688+06 & 3.795-04 & 9.996-01 & 0.618 \\
  2.86 & 1.905-02 & 2.121+04 & 7.331+06 & 3.426-04 & 9.997-01 & 0.618 \\
  2.88 & 1.738-02 & 2.222+04 & 8.036+06 & 3.095-04 & 9.997-01 & 0.618 \\
  2.90 & 1.585-02 & 2.328+04 & 8.810+06 & 2.792-04 & 9.997-01 & 0.618 \\
  2.92 & 1.445-02 & 2.441+04 & 9.657+06 & 2.512-04 & 9.998-01 & 0.618 \\
  2.94 & 1.318-02 & 2.565+04 & 1.059+07 & 2.249-04 & 9.998-01 & 0.618 \\
  2.96 & 1.202-02 & 2.701+04 & 1.161+07 & 2.003-04 & 9.998-01 & 0.618 \\
  2.98 & 1.096-02 & 2.852+04 & 1.272+07 & 1.771-04 & 9.998-01 & 0.617 \\
  3.00 & 1.000-02 & 3.019+04 & 1.395+07 & 1.555-04 & 9.998-01 & 0.617 \\
  3.02 & 9.120-03 & 3.205+04 & 1.529+07 & 1.356-04 & 9.999-01 & 0.617 \\
  3.04 & 8.318-03 & 3.411+04 & 1.676+07 & 1.174-04 & 9.999-01 & 0.617 \\
  3.06 & 7.586-03 & 3.643+04 & 1.838+07 & 1.008-04 & 9.999-01 & 0.617 \\
  3.08 & 6.918-03 & 3.905+04 & 2.015+07 & 8.570-05 & 9.999-01 & 0.617 \\
  3.10 & 6.310-03 & 4.203+04 & 2.209+07 & 7.216-05 & 9.999-01 & 0.617 \\
  3.12 & 5.754-03 & 4.546+04 & 2.422+07 & 6.004-05 & 9.999-01 & 0.617 \\
  3.14 & 5.248-03 & 4.947+04 & 2.656+07 & 4.927-05 & 1.000+00 & 0.617 \\
  3.16 & 4.786-03 & 5.149+04 & 2.912+07 & 4.325-05 & 1.000+00 & 0.617 \\
  3.18 & 4.365-03 & 5.678+04 & 3.192+07 & 3.455-05 & 1.000+00 & 0.617 \\
\hline
\multicolumn{7}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0000r04_str2.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters, continued}
\label{t:shckprop2}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 0.00e+00, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 0.0000~\mu$G, ${\cal M}_A = \infty $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+04, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-10 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}       &                            & \multicolumn{2}{c}{Magnetic $\alpha$}                           & \multicolumn{2}{c}{Compression}                      & \multicolumn{2}{c}{Cooling Columns} \\
\multicolumn{1}{c}{$\log_{10}v_s$} & \multicolumn{1}{c}{Mach}   & \multicolumn{2}{c}{$P_B/P_{\rm gas}$}                   & \multicolumn{2}{c}{Factor}                           & \multicolumn{1}{c}{$\lambda_4$} & \multicolumn{1}{c}{$\lambda_3$}\\
\multicolumn{1}{c}{(km/s)}         & \multicolumn{1}{c}{Number} & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock}& \multicolumn{1}{c}{Jump}& \multicolumn{1}{c}{Max.$^*$}   & \multicolumn{1}{c}{(cm$^{-2}$)}  & \multicolumn{1}{c}{(cm$^{-2}$)}   \\
\hline
\hline
  1.30 & 60.91 & 0.000+00 & 0.000+00 & 3.997 & 6.042+01 & 1.903+18 & 4.698+18 \\
  1.32 & 57.49 & 0.000+00 & 0.000+00 & 3.996 & 6.710+01 & 1.720+18 & 3.540+18 \\
  1.34 & 57.66 & 0.000+00 & 0.000+00 & 3.996 & 7.390+01 & 1.402+18 & 2.729+18 \\
  1.36 & 57.76 & 0.000+00 & 0.000+00 & 3.996 & 8.056+01 & 1.085+18 & 2.108+18 \\
  1.38 & 57.14 & 0.000+00 & 0.000+00 & 3.996 & 8.849+01 & 7.910+17 & 1.606+18 \\
  1.40 & 54.47 & 0.000+00 & 0.000+00 & 3.996 & 9.625+01 & 5.588+17 & 1.209+18 \\
  1.42 & 49.91 & 0.000+00 & 0.000+00 & 3.995 & 1.054+02 & 3.898+17 & 9.102+17 \\
  1.44 & 43.38 & 0.000+00 & 0.000+00 & 3.994 & 1.168+02 & 2.680+17 & 6.832+17 \\
  1.46 & 34.13 & 0.000+00 & 0.000+00 & 3.990 & 1.276+02 & 1.814+17 & 5.100+17 \\
  1.48 & 24.62 & 0.000+00 & 0.000+00 & 3.980 & 1.417+02 & 1.243+17 & 3.774+17 \\
  1.50 & 18.31 & 0.000+00 & 0.000+00 & 3.965 & 1.548+02 & 8.395+16 & 2.761+17 \\
  1.52 & 13.04 & 0.000+00 & 0.000+00 & 3.931 & 1.703+02 & 5.700+16 & 1.983+17 \\
  1.54 & 8.73 & 0.000+00 & 0.000+00 & 3.849 & 1.861+02 & 3.599+16 & 1.374+17 \\
  1.56 & 5.51 & 0.000+00 & 0.000+00 & 3.640 & 2.048+02 & 2.186+16 & 8.744+16 \\
  1.58 & 3.76 & 0.000+00 & 0.000+00 & 3.301 & 2.296+02 & 1.279+16 & 5.061+16 \\
  1.60 & 3.72 & 0.000+00 & 0.000+00 & 3.287 & 2.525+02 & 9.148+15 & 3.663+16 \\
  1.62 & 3.80 & 0.000+00 & 0.000+00 & 3.312 & 2.790+02 & 6.701+15 & 2.737+16 \\
  1.64 & 3.93 & 0.000+00 & 0.000+00 & 3.348 & 2.965+02 & 4.990+15 & 2.072+16 \\
  1.66 & 4.08 & 0.000+00 & 0.000+00 & 3.389 & 3.298+02 & 3.891+15 & 1.584+16 \\
  1.68 & 4.25 & 0.000+00 & 0.000+00 & 3.430 & 3.602+02 & 3.021+15 & 1.219+16 \\
  1.70 & 4.43 & 0.000+00 & 0.000+00 & 3.470 & 3.857+02 & 2.427+15 & 9.455+15 \\
  1.72 & 4.63 & 0.000+00 & 0.000+00 & 3.509 & 4.156+02 & 1.931+15 & 7.388+15 \\
  1.74 & 4.83 & 0.000+00 & 0.000+00 & 3.545 & 4.628+02 & 1.582+15 & 5.828+15 \\
  1.76 & 5.04 & 0.000+00 & 0.000+00 & 3.578 & 4.997+02 & 1.283+15 & 4.643+15 \\
  1.78 & 5.26 & 0.000+00 & 0.000+00 & 3.608 & 5.363+02 & 1.108+15 & 3.748+15 \\
  1.80 & 5.48 & 0.000+00 & 0.000+00 & 3.636 & 5.859+02 & 9.844+14 & 3.078+15 \\
  1.82 & 5.69 & 0.000+00 & 0.000+00 & 3.661 & 6.282+02 & 9.078+14 & 2.592+15 \\
  1.84 & 5.90 & 0.000+00 & 0.000+00 & 3.683 & 6.757+02 & 8.980+14 & 2.281+15 \\
  1.86 & 6.09 & 0.000+00 & 0.000+00 & 3.701 & 7.259+02 & 1.124+15 & 2.260+15 \\
  1.88 & 6.06 & 0.000+00 & 0.000+00 & 3.698 & 7.650+02 & 3.399+15 & 4.449+15 \\
  1.90 & 6.08 & 0.000+00 & 0.000+00 & 3.699 & 7.900+02 & 5.993+15 & 6.988+15 \\
  1.92 & 6.29 & 0.000+00 & 0.000+00 & 3.718 & 8.260+02 & 8.438+15 & 9.349+15 \\
  1.94 & 6.47 & 0.000+00 & 0.000+00 & 3.732 & 8.880+02 & 9.877+15 & 1.071+16 \\
  1.96 & 6.64 & 0.000+00 & 0.000+00 & 3.745 & 9.346+02 & 1.083+16 & 1.161+16 \\
  1.98 & 6.82 & 0.000+00 & 0.000+00 & 3.758 & 1.005+03 & 1.164+16 & 1.237+16 \\
  2.00 & 7.00 & 0.000+00 & 0.000+00 & 3.769 & 1.075+03 & 1.257+16 & 1.326+16 \\
  2.02 & 7.18 & 0.000+00 & 0.000+00 & 3.780 & 1.122+03 & 1.389+16 & 1.455+16 \\
  2.04 & 7.30 & 0.000+00 & 0.000+00 & 3.787 & 1.176+03 & 1.753+16 & 1.819+16 \\
  2.06 & 7.39 & 0.000+00 & 0.000+00 & 3.792 & 1.246+03 & 2.321+16 & 2.393+16 \\
  2.08 & 7.47 & 0.000+00 & 0.000+00 & 3.796 & 1.287+03 & 3.193+16 & 3.287+16 \\
  2.10 & 7.64 & 0.000+00 & 0.000+00 & 3.804 & 1.326+03 & 4.260+16 & 4.379+16 \\
  2.12 & 8.61 & 0.000+00 & 0.000+00 & 3.845 & 1.381+03 & 5.260+16 & 5.402+16 \\
  2.14 & 10.25 & 0.000+00 & 0.000+00 & 3.889 & 1.487+03 & 6.260+16 & 6.417+16 \\
  2.16 & 11.02 & 0.000+00 & 0.000+00 & 3.904 & 1.640+03 & 7.392+16 & 7.560+16 \\
  2.18 & 11.74 & 0.000+00 & 0.000+00 & 3.915 & 1.787+03 & 8.944+16 & 9.119+16 \\
  2.20 & 12.36 & 0.000+00 & 0.000+00 & 3.923 & 1.957+03 & 1.103+17 & 1.120+17 \\
  2.22 & 12.83 & 0.000+00 & 0.000+00 & 3.928 & 2.138+03 & 1.438+17 & 1.455+17 \\
  2.24 & 13.16 & 0.000+00 & 0.000+00 & 3.932 & 2.350+03 & 2.153+17 & 2.170+17 \\
  2.26 & 13.36 & 0.000+00 & 0.000+00 & 3.934 & 2.520+03 & 3.394+17 & 3.410+17 \\
  2.28 & 13.58 & 0.000+00 & 0.000+00 & 3.936 & 2.792+03 & 4.853+17 & 4.871+17 \\
  2.30 & 13.87 & 0.000+00 & 0.000+00 & 3.939 & 3.004+03 & 6.288+17 & 6.306+17 \\
  2.32 & 14.24 & 0.000+00 & 0.000+00 & 3.942 & 3.356+03 & 7.898+17 & 7.918+17 \\
  2.34 & 14.66 & 0.000+00 & 0.000+00 & 3.945 & 3.665+03 & 9.889+17 & 9.909+17 \\
  2.36 & 15.14 & 0.000+00 & 0.000+00 & 3.948 & 4.001+03 & 1.238+18 & 1.240+18 \\
  2.38 & 15.65 & 0.000+00 & 0.000+00 & 3.952 & 4.322+03 & 1.535+18 & 1.537+18 \\
  2.40 & 16.25 & 0.000+00 & 0.000+00 & 3.955 & 4.689+03 & 1.856+18 & 1.859+18 \\
  2.42 & 16.87 & 0.000+00 & 0.000+00 & 3.958 & 5.132+03 & 2.207+18 & 2.210+18 \\
  2.44 & 17.50 & 0.000+00 & 0.000+00 & 3.961 & 5.609+03 & 2.600+18 & 2.602+18 \\
  2.46 & 18.18 & 0.000+00 & 0.000+00 & 3.964 & 6.250+03 & 3.059+18 & 3.062+18 \\
  2.48 & 18.90 & 0.000+00 & 0.000+00 & 3.967 & 6.784+03 & 3.606+18 & 3.610+18 \\
  2.50 & 19.67 & 0.000+00 & 0.000+00 & 3.969 & 7.509+03 & 4.262+18 & 4.265+18 \\
  2.52 & 20.50 & 0.000+00 & 0.000+00 & 3.972 & 8.175+03 & 5.047+18 & 5.050+18 \\
  2.54 & 21.37 & 0.000+00 & 0.000+00 & 3.974 & 9.062+03 & 6.008+18 & 6.012+18 \\
  2.56 & 22.29 & 0.000+00 & 0.000+00 & 3.976 & 9.700+03 & 7.248+18 & 7.251+18 \\
  2.58 & 23.21 & 0.000+00 & 0.000+00 & 3.978 & 1.083+04 & 8.933+18 & 8.936+18 \\
  2.60 & 24.11 & 0.000+00 & 0.000+00 & 3.979 & 1.183+04 & 1.134+19 & 1.134+19 \\
  2.62 & 24.97 & 0.000+00 & 0.000+00 & 3.981 & 1.311+04 & 1.482+19 & 1.482+19 \\
  2.64 & 25.80 & 0.000+00 & 0.000+00 & 3.982 & 1.430+04 & 1.971+19 & 1.972+19 \\
  2.66 & 26.58 & 0.000+00 & 0.000+00 & 3.983 & 1.536+04 & 2.634+19 & 2.634+19 \\
  2.68 & 27.32 & 0.000+00 & 0.000+00 & 3.984 & 1.688+04 & 3.494+19 & 3.494+19 \\
  2.70 & 28.01 & 0.000+00 & 0.000+00 & 3.985 & 1.889+04 & 4.563+19 & 4.563+19 \\
  2.72 & 28.67 & 0.000+00 & 0.000+00 & 3.986 & 2.070+04 & 5.835+19 & 5.836+19 \\
  2.74 & 29.30 & 0.000+00 & 0.000+00 & 3.986 & 2.216+04 & 7.300+19 & 7.300+19 \\
  2.76 & 29.91 & 0.000+00 & 0.000+00 & 3.987 & 2.470+04 & 8.942+19 & 8.942+19 \\
  2.78 & 30.52 & 0.000+00 & 0.000+00 & 3.987 & 2.688+04 & 1.075+20 & 1.075+20 \\
  2.80 & 31.14 & 0.000+00 & 0.000+00 & 3.988 & 3.001+04 & 1.272+20 & 1.272+20 \\
  2.82 & 31.79 & 0.000+00 & 0.000+00 & 3.988 & 3.201+04 & 1.485+20 & 1.485+20 \\
  2.84 & 32.49 & 0.000+00 & 0.000+00 & 3.989 & 3.523+04 & 1.718+20 & 1.718+20 \\
  2.86 & 33.22 & 0.000+00 & 0.000+00 & 3.989 & 3.955+04 & 1.972+20 & 1.972+20 \\
  2.88 & 33.98 & 0.000+00 & 0.000+00 & 3.990 & 4.300+04 & 2.255+20 & 2.255+20 \\
  2.90 & 34.76 & 0.000+00 & 0.000+00 & 3.990 & 4.667+04 & 2.578+20 & 2.578+20 \\
  2.92 & 35.54 & 0.000+00 & 0.000+00 & 3.990 & 5.087+04 & 2.959+20 & 2.959+20 \\
  2.94 & 36.31 & 0.000+00 & 0.000+00 & 3.991 & 5.614+04 & 3.423+20 & 3.423+20 \\
  2.96 & 37.05 & 0.000+00 & 0.000+00 & 3.991 & 6.192+04 & 4.008+20 & 4.008+20 \\
  2.98 & 37.75 & 0.000+00 & 0.000+00 & 3.992 & 6.760+04 & 4.765+20 & 4.765+20 \\
  3.00 & 38.41 & 0.000+00 & 0.000+00 & 3.992 & 7.443+04 & 5.764+20 & 5.764+20 \\
  3.02 & 39.04 & 0.000+00 & 0.000+00 & 3.992 & 8.110+04 & 7.071+20 & 7.071+20 \\
  3.04 & 39.62 & 0.000+00 & 0.000+00 & 3.992 & 9.048+04 & 8.739+20 & 8.739+20 \\
  3.06 & 40.15 & 0.000+00 & 0.000+00 & 3.993 & 9.669+04 & 1.079+21 & 1.079+21 \\
  3.08 & 40.60 & 0.000+00 & 0.000+00 & 3.993 & 1.087+05 & 1.323+21 & 1.323+21 \\
  3.10 & 40.98 & 0.000+00 & 0.000+00 & 3.993 & 1.181+05 & 1.606+21 & 1.606+21 \\
  3.12 & 41.26 & 0.000+00 & 0.000+00 & 3.993 & 1.290+05 & 1.928+21 & 1.928+21 \\
  3.14 & 41.41 & 0.000+00 & 0.000+00 & 3.993 & 1.428+05 & 2.289+21 & 2.289+21 \\
  3.16 & 42.50 & 0.000+00 & 0.000+00 & 3.993 & 1.562+05 & 2.688+21 & 2.688+21 \\
  3.18 & 42.38 & 0.000+00 & 0.000+00 & 3.993 & 1.680+05 & 3.129+21 & 3.129+21 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\multicolumn{8}{l}{\footnotesize{$^*$ using density after cooling to $\log_{10} T = 3.0$}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0000r06_fields.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Radiation Parameters}
\label{t:shckradiation}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 0.00e+00, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 0.0000~\mu$G, ${\cal M}_A = \infty $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+06, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-08 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}             & \multicolumn{1}{c}{Hydrogen}\\
\multicolumn{1}{c}{$\log_{10}v_s$}       & \multicolumn{1}{c}{Density}       
& \multicolumn{3}{c}{Photon Parameters } & \multicolumn{3}{c}{Energy Parameters} \\
\multicolumn{1}{c}{(km/s)} & \multicolumn{1}{c}{(cm$^{-3}$)}
& \multicolumn{1}{c}{$\Psi_{\rm tot}$} & \multicolumn{1}{c}{$\Psi_H$} & \multicolumn{1}{c}{$\Psi_{\rm keV}$} 
& \multicolumn{1}{c}{$\Phi_{\rm tot}$} & \multicolumn{1}{c}{$\Phi_H$} & \multicolumn{1}{c}{$\Phi_{\rm keV}$} \\
\hline
\hline
  1.30 & 2.512+03 & 1.101+05 & 2.072-09 & 0.000+00 & 1.171-12 & 4.928-20 & 0.000+00 \\
  1.32 & 2.291+03 & 9.564+04 & 5.459-09 & 0.000+00 & 1.293-12 & 1.337-19 & 0.000+00 \\
  1.34 & 2.089+03 & 8.671+04 & 1.537-08 & 0.000+00 & 1.420-12 & 3.911-19 & 0.000+00 \\
  1.36 & 1.905+03 & 8.047+04 & 4.477-08 & 0.000+00 & 1.555-12 & 1.184-18 & 0.000+00 \\
  1.38 & 1.738+03 & 7.536+04 & 1.329-07 & 0.000+00 & 1.700-12 & 3.650-18 & 0.000+00 \\
  1.40 & 1.585+03 & 7.100+04 & 3.901-07 & 0.000+00 & 1.858-12 & 1.101-17 & 0.000+00 \\
  1.42 & 1.445+03 & 6.721+04 & 1.086-06 & 0.000+00 & 2.030-12 & 3.101-17 & 0.000+00 \\
  1.44 & 1.318+03 & 6.359+04 & 2.747-06 & 0.000+00 & 2.219-12 & 7.857-17 & 0.000+00 \\
  1.46 & 1.202+03 & 5.997+04 & 6.243-06 & 0.000+00 & 2.429-12 & 1.779-16 & 0.000+00 \\
  1.48 & 1.096+03 & 5.627+04 & 1.286-05 & 0.000+00 & 2.663-12 & 3.652-16 & 0.000+00 \\
  1.50 & 1.000+03 & 5.255+04 & 2.453-05 & 0.000+00 & 2.926-12 & 6.944-16 & 0.000+00 \\
  1.52 & 9.120+02 & 4.876+04 & 4.505-05 & 0.000+00 & 3.234-12 & 1.271-15 & 0.000+00 \\
  1.54 & 8.318+02 & 4.484+04 & 8.440-05 & 0.000+00 & 3.626-12 & 2.369-15 & 0.000+00 \\
  1.56 & 7.586+02 & 4.031+04 & 1.850-04 & 0.000+00 & 4.247-12 & 5.139-15 & 0.000+00 \\
  1.58 & 6.918+02 & 3.608+04 & 4.431-04 & 0.000+00 & 5.141-12 & 1.209-14 & 0.000+00 \\
  1.60 & 6.310+02 & 3.447+04 & 6.944-04 & 0.000+00 & 5.679-12 & 1.871-14 & 0.000+00 \\
  1.62 & 5.754+02 & 3.324+04 & 1.036-03 & 0.000+00 & 6.220-12 & 2.756-14 & 0.000+00 \\
  1.64 & 5.248+02 & 3.220+04 & 1.516-03 & 0.000+00 & 6.805-12 & 3.987-14 & 0.000+00 \\
  1.66 & 4.786+02 & 3.131+04 & 2.194-03 & 0.000+00 & 7.452-12 & 5.705-14 & 0.000+00 \\
  1.68 & 4.365+02 & 3.051+04 & 3.147-03 & 0.000+00 & 8.178-12 & 8.099-14 & 0.000+00 \\
  1.70 & 3.981+02 & 2.980+04 & 4.476-03 & 0.000+00 & 9.002-12 & 1.141-13 & 0.000+00 \\
  1.72 & 3.631+02 & 2.918+04 & 6.311-03 & 0.000+00 & 9.944-12 & 1.596-13 & 0.000+00 \\
  1.74 & 3.311+02 & 2.861+04 & 8.824-03 & 0.000+00 & 1.103-11 & 2.216-13 & 0.000+00 \\
  1.76 & 3.020+02 & 2.811+04 & 1.224-02 & 0.000+00 & 1.229-11 & 3.057-13 & 0.000+00 \\
  1.78 & 2.754+02 & 2.765+04 & 1.684-02 & 0.000+00 & 1.375-11 & 4.192-13 & 0.000+00 \\
  1.80 & 2.512+02 & 2.730+04 & 2.304-02 & 0.000+00 & 1.547-11 & 5.724-13 & 0.000+00 \\
  1.82 & 2.291+02 & 2.701+04 & 3.144-02 & 0.000+00 & 1.751-11 & 7.808-13 & 0.000+00 \\
  1.84 & 2.089+02 & 2.693+04 & 4.302-02 & 0.000+00 & 1.993-11 & 1.071-12 & 0.000+00 \\
  1.86 & 1.905+02 & 2.717+04 & 6.005-02 & 0.000+00 & 2.284-11 & 1.507-12 & 0.000+00 \\
  1.88 & 1.738+02 & 3.140+04 & 1.154-01 & 0.000+00 & 2.652-11 & 3.121-12 & 0.000+00 \\
  1.90 & 1.585+02 & 3.593+04 & 1.848-01 & 0.000+00 & 2.986-11 & 5.258-12 & 0.000+00 \\
  1.92 & 1.445+02 & 3.945+04 & 2.119-01 & 0.000+00 & 3.245-11 & 6.099-12 & 0.000+00 \\
  1.94 & 1.318+02 & 4.700+04 & 2.469-01 & 0.000+00 & 3.478-11 & 7.408-12 & 0.000+00 \\
  1.96 & 1.202+02 & 5.494+04 & 2.851-01 & 0.000+00 & 3.704-11 & 8.942-12 & 0.000+00 \\
  1.98 & 1.096+02 & 6.244+04 & 3.259-01 & 0.000+00 & 3.938-11 & 1.061-11 & 0.000+00 \\
  2.00 & 1.000+02 & 6.911+04 & 3.708-01 & 0.000+00 & 4.192-11 & 1.242-11 & 0.000+00 \\
  2.02 & 9.120+01 & 7.542+04 & 4.223-01 & 0.000+00 & 4.477-11 & 1.443-11 & 0.000+00 \\
  2.04 & 8.318+01 & 8.069+04 & 5.039-01 & 0.000+00 & 4.923-11 & 1.715-11 & 0.000+00 \\
  2.06 & 7.586+01 & 8.438+04 & 6.066-01 & 0.000+00 & 5.379-11 & 2.031-11 & 0.000+00 \\
  2.08 & 6.918+01 & 8.720+04 & 7.395-01 & 0.000+00 & 5.871-11 & 2.425-11 & 0.000+00 \\
  2.10 & 6.310+01 & 9.034+04 & 8.817-01 & 0.000+00 & 6.354-11 & 2.854-11 & 0.000+00 \\
  2.12 & 5.754+01 & 9.384+04 & 1.009+00 & 0.000+00 & 6.822-11 & 3.247-11 & 0.000+00 \\
  2.14 & 5.248+01 & 9.924+04 & 1.150+00 & 0.000+00 & 7.504-11 & 3.702-11 & 0.000+00 \\
  2.16 & 4.786+01 & 1.055+05 & 1.290+00 & 0.000+00 & 8.281-11 & 4.179-11 & 0.000+00 \\
  2.18 & 4.365+01 & 1.133+05 & 1.427+00 & 0.000+00 & 9.130-11 & 4.669-11 & 0.000+00 \\
  2.20 & 3.981+01 & 1.233+05 & 1.548+00 & 0.000+00 & 1.001-10 & 5.134-11 & 0.000+00 \\
  2.22 & 3.631+01 & 1.361+05 & 1.644+00 & 0.000+00 & 1.092-10 & 5.562-11 & 0.000+00 \\
  2.24 & 3.311+01 & 1.574+05 & 1.727+00 & 0.000+00 & 1.192-10 & 6.045-11 & 0.000+00 \\
  2.26 & 3.020+01 & 1.892+05 & 1.837+00 & 0.000+00 & 1.305-10 & 6.767-11 & 0.000+00 \\
  2.28 & 2.754+01 & 2.280+05 & 2.001+00 & 0.000+00 & 1.438-10 & 7.735-11 & 0.000+00 \\
  2.30 & 2.512+01 & 2.677+05 & 2.185+00 & 0.000+00 & 1.581-10 & 8.782-11 & 0.000+00 \\
  2.32 & 2.291+01 & 3.133+05 & 2.384+00 & 0.000+00 & 1.736-10 & 9.910-11 & 0.000+00 \\
  2.34 & 2.089+01 & 3.568+05 & 2.586+00 & 0.000+00 & 1.901-10 & 1.111-10 & 0.000+00 \\
  2.36 & 1.905+01 & 4.050+05 & 2.775+00 & 1.022-10 & 2.076-10 & 1.238-10 & 1.733-19 \\
  2.38 & 1.738+01 & 4.560+05 & 2.955+00 & 5.867-10 & 2.266-10 & 1.376-10 & 1.000-18 \\
  2.40 & 1.585+01 & 5.046+05 & 3.137+00 & 2.819-09 & 2.471-10 & 1.526-10 & 4.832-18 \\
  2.42 & 1.445+01 & 5.588+05 & 3.329+00 & 1.166-08 & 2.697-10 & 1.690-10 & 2.009-17 \\
  2.44 & 1.318+01 & 6.173+05 & 3.535+00 & 4.245-08 & 2.944-10 & 1.871-10 & 7.362-17 \\
  2.46 & 1.202+01 & 6.694+05 & 3.758+00 & 1.397-07 & 3.215-10 & 2.069-10 & 2.439-16 \\
  2.48 & 1.096+01 & 7.280+05 & 3.995+00 & 4.196-07 & 3.513-10 & 2.287-10 & 7.375-16 \\
  2.50 & 1.000+01 & 7.847+05 & 4.256+00 & 1.153-06 & 3.840-10 & 2.528-10 & 2.043-15 \\
  2.52 & 9.120+00 & 8.461+05 & 4.541+00 & 2.915-06 & 4.202-10 & 2.793-10 & 5.208-15 \\
  2.54 & 8.318+00 & 9.171+05 & 4.858+00 & 6.873-06 & 4.599-10 & 3.087-10 & 1.238-14 \\
  2.56 & 7.586+00 & 9.794+05 & 5.212+00 & 1.549-05 & 5.035-10 & 3.413-10 & 2.817-14 \\
  2.58 & 6.918+00 & 1.054+06 & 5.602+00 & 3.423-05 & 5.513-10 & 3.772-10 & 6.276-14 \\
  2.60 & 6.310+00 & 1.145+06 & 6.025+00 & 7.554-05 & 6.031-10 & 4.164-10 & 1.395-13 \\
  2.62 & 5.754+00 & 1.231+06 & 6.477+00 & 1.656-04 & 6.586-10 & 4.593-10 & 3.074-13 \\
  2.64 & 5.248+00 & 1.338+06 & 6.946+00 & 3.517-04 & 7.182-10 & 5.059-10 & 6.551-13 \\
  2.66 & 4.786+00 & 1.462+06 & 7.425+00 & 7.120-04 & 7.817-10 & 5.563-10 & 1.329-12 \\
  2.68 & 4.365+00 & 1.603+06 & 7.905+00 & 1.365-03 & 8.494-10 & 6.107-10 & 2.551-12 \\
  2.70 & 3.981+00 & 1.760+06 & 8.379+00 & 2.472-03 & 9.212-10 & 6.694-10 & 4.624-12 \\
  2.72 & 3.631+00 & 1.943+06 & 8.838+00 & 4.230-03 & 9.973-10 & 7.326-10 & 7.921-12 \\
  2.74 & 3.311+00 & 2.132+06 & 9.276+00 & 6.847-03 & 1.078-09 & 8.009-10 & 1.285-11 \\
  2.76 & 3.020+00 & 2.366+06 & 9.692+00 & 1.050-02 & 1.165-09 & 8.748-10 & 1.977-11 \\
  2.78 & 2.754+00 & 2.610+06 & 1.009+01 & 1.532-02 & 1.257-09 & 9.547-10 & 2.898-11 \\
  2.80 & 2.512+00 & 2.888+06 & 1.046+01 & 2.137-02 & 1.356-09 & 1.042-09 & 4.070-11 \\
  2.82 & 2.291+00 & 3.191+06 & 1.081+01 & 2.870-02 & 1.463-09 & 1.136-09 & 5.511-11 \\
  2.84 & 2.089+00 & 3.529+06 & 1.115+01 & 3.734-02 & 1.579-09 & 1.240-09 & 7.240-11 \\
  2.86 & 1.905+00 & 3.904+06 & 1.149+01 & 4.735-02 & 1.706-09 & 1.354-09 & 9.283-11 \\
  2.88 & 1.738+00 & 4.280+06 & 1.184+01 & 5.891-02 & 1.844-09 & 1.479-09 & 1.169-10 \\
  2.90 & 1.585+00 & 4.724+06 & 1.220+01 & 7.239-02 & 1.998-09 & 1.617-09 & 1.455-10 \\
  2.92 & 1.445+00 & 5.186+06 & 1.260+01 & 8.850-02 & 2.168-09 & 1.770-09 & 1.802-10 \\
  2.94 & 1.318+00 & 5.690+06 & 1.304+01 & 1.084-01 & 2.357-09 & 1.939-09 & 2.235-10 \\
  2.96 & 1.202+00 & 6.223+06 & 1.355+01 & 1.337-01 & 2.568-09 & 2.126-09 & 2.789-10 \\
  2.98 & 1.096+00 & 6.837+06 & 1.414+01 & 1.658-01 & 2.804-09 & 2.335-09 & 3.499-10 \\
  3.00 & 1.000+00 & 7.480+06 & 1.481+01 & 2.052-01 & 3.068-09 & 2.567-09 & 4.393-10 \\
  3.02 & 9.120-01 & 8.193+06 & 1.556+01 & 2.519-01 & 3.360-09 & 2.824-09 & 5.484-10 \\
  3.04 & 8.318-01 & 8.967+06 & 1.638+01 & 3.050-01 & 3.683-09 & 3.110-09 & 6.779-10 \\
  3.06 & 7.586-01 & 9.871+06 & 1.725+01 & 3.640-01 & 4.040-09 & 3.426-09 & 8.285-10 \\
  3.08 & 6.918-01 & 1.089+07 & 1.818+01 & 4.285-01 & 4.432-09 & 3.774-09 & 1.002-09 \\
  3.10 & 6.310-01 & 1.204+07 & 1.914+01 & 4.988-01 & 4.862-09 & 4.159-09 & 1.200-09 \\
  3.12 & 5.754-01 & 1.333+07 & 2.014+01 & 5.752-01 & 5.333-09 & 4.582-09 & 1.426-09 \\
  3.14 & 5.248-01 & 1.470+07 & 2.118+01 & 6.583-01 & 5.849-09 & 5.048-09 & 1.684-09 \\
  3.16 & 4.786-01 & 1.624+07 & 2.225+01 & 7.487-01 & 6.415-09 & 5.562-09 & 1.979-09 \\
  3.18 & 4.365-01 & 1.791+07 & 2.335+01 & 8.469-01 & 7.035-09 & 6.127-09 & 2.314-09 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0000r06_hahb.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock $4\pi$ steradian  Balmer Line Radiation}
\label{t:shckbalmer}
\begin{center}
\begin{tabular}{*{6}{r}}
\hline
\multicolumn{6}{l}{$ \eta_M =  0.00e+00$, ${\cal M}_A = \infty $, $ R =  1.00e+06 $}\\
\multicolumn{6}{l}{$\Phi_{\rm H\beta} = 4.0862\times 10^{-12} \Psi_{\rm H\beta}$, $\Phi_{\rm H\alpha} = 3.0268\times 10^{-12} \Psi_{\rm H\alpha}$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}   &                      &                  & \multicolumn{2}{c}{Ratios } \\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}    & \multicolumn{2}{c}{Photon Parameters }  & \multicolumn{1}{c}{Photons } & \multicolumn{1}{c}{Intensity }\\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}& \multicolumn{1}{c}{$\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Psi_{\rm H\alpha}$}& \multicolumn{1}{c}{$\Psi_{\rm H\alpha}/\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Phi_{\rm H\alpha}/\Phi_{\rm H\beta}$} \\
\hline
\hline
    1.30 &  2.512+03 &  2.969-03 & 5.279-04 &  5.625 &  4.167 \\ 
    1.32 &  2.291+03 &  4.876-03 & 8.282-04 &  5.887 &  4.361 \\ 
    1.34 &  2.089+03 &  7.147-03 & 1.163-03 &  6.147 &  4.553 \\ 
    1.36 &  1.905+03 &  9.895-03 & 1.558-03 &  6.351 &  4.704 \\ 
    1.38 &  1.738+03 &  1.324-02 & 2.046-03 &  6.471 &  4.793 \\ 
    1.40 &  1.585+03 &  1.727-02 & 2.648-03 &  6.522 &  4.831 \\ 
    1.42 &  1.445+03 &  2.207-02 & 3.386-03 &  6.517 &  4.828 \\ 
    1.44 &  1.318+03 &  2.780-02 & 4.295-03 &  6.472 &  4.794 \\ 
    1.46 &  1.202+03 &  3.464-02 & 5.413-03 &  6.399 &  4.740 \\ 
    1.48 &  1.096+03 &  4.281-02 & 6.787-03 &  6.308 &  4.672 \\ 
    1.50 &  1.000+03 &  5.256-02 & 8.469-03 &  6.206 &  4.597 \\ 
    1.52 &  9.120+02 &  6.460-02 & 1.059-02 &  6.097 &  4.516 \\ 
    1.54 &  8.318+02 &  8.073-02 & 1.351-02 &  5.976 &  4.426 \\ 
    1.56 &  7.586+02 &  1.077-01 & 1.849-02 &  5.821 &  4.312 \\ 
    1.58 &  6.918+02 &  1.485-01 & 2.625-02 &  5.659 &  4.192 \\ 
    1.60 &  6.310+02 &  1.740-01 & 3.117-02 &  5.583 &  4.136 \\ 
    1.62 &  5.754+02 &  2.000-01 & 3.622-02 &  5.520 &  4.089 \\ 
    1.64 &  5.248+02 &  2.282-01 & 4.177-02 &  5.463 &  4.047 \\ 
    1.66 &  4.786+02 &  2.594-01 & 4.795-02 &  5.410 &  4.008 \\ 
    1.68 &  4.365+02 &  2.942-01 & 5.490-02 &  5.360 &  3.970 \\ 
    1.70 &  3.981+02 &  3.332-01 & 6.273-02 &  5.311 &  3.934 \\ 
    1.72 &  3.631+02 &  3.766-01 & 7.157-02 &  5.263 &  3.898 \\ 
    1.74 &  3.311+02 &  4.252-01 & 8.156-02 &  5.213 &  3.862 \\ 
    1.76 &  3.020+02 &  4.796-01 & 9.290-02 &  5.163 &  3.824 \\ 
    1.78 &  2.754+02 &  5.406-01 & 1.058-01 &  5.110 &  3.785 \\ 
    1.80 &  2.512+02 &  6.091-01 & 1.205-01 &  5.055 &  3.744 \\ 
    1.82 &  2.291+02 &  6.858-01 & 1.373-01 &  4.995 &  3.700 \\ 
    1.84 &  2.089+02 &  7.695-01 & 1.562-01 &  4.925 &  3.649 \\ 
    1.86 &  1.905+02 &  8.496-01 & 1.760-01 &  4.826 &  3.575 \\ 
    1.88 &  1.738+02 &  7.790-01 & 1.721-01 &  4.527 &  3.353 \\ 
    1.90 &  1.585+02 &  7.124-01 & 1.620-01 &  4.396 &  3.257 \\ 
    1.92 &  1.445+02 &  6.891-01 & 1.584-01 &  4.351 &  3.223 \\ 
    1.94 &  1.318+02 &  6.835-01 & 1.583-01 &  4.318 &  3.198 \\ 
    1.96 &  1.202+02 &  6.865-01 & 1.598-01 &  4.294 &  3.181 \\ 
    1.98 &  1.096+02 &  6.956-01 & 1.626-01 &  4.277 &  3.169 \\ 
    2.00 &  1.000+02 &  7.103-01 & 1.666-01 &  4.264 &  3.159 \\ 
    2.02 &  9.120+01 &  7.319-01 & 1.721-01 &  4.254 &  3.151 \\ 
    2.04 &  8.318+01 &  7.747-01 & 1.826-01 &  4.244 &  3.143 \\ 
    2.06 &  7.586+01 &  8.324-01 & 1.967-01 &  4.232 &  3.135 \\ 
    2.08 &  6.918+01 &  9.099-01 & 2.158-01 &  4.217 &  3.124 \\ 
    2.10 &  6.310+01 &  9.928-01 & 2.363-01 &  4.202 &  3.113 \\ 
    2.12 &  5.754+01 &  1.068+00 & 2.550-01 &  4.190 &  3.104 \\ 
    2.14 &  5.248+01 &  1.167+00 & 2.796-01 &  4.175 &  3.093 \\ 
    2.16 &  4.786+01 &  1.266+00 & 3.042-01 &  4.162 &  3.083 \\ 
    2.18 &  4.365+01 &  1.362+00 & 3.281-01 &  4.151 &  3.075 \\ 
    2.20 &  3.981+01 &  1.445+00 & 3.486-01 &  4.144 &  3.069 \\ 
    2.22 &  3.631+01 &  1.507+00 & 3.640-01 &  4.141 &  3.067 \\ 
    2.24 &  3.311+01 &  1.556+00 & 3.755-01 &  4.142 &  3.068 \\ 
    2.26 &  3.020+01 &  1.613+00 & 3.894-01 &  4.143 &  3.069 \\ 
    2.28 &  2.754+01 &  1.706+00 & 4.118-01 &  4.143 &  3.069 \\ 
    2.30 &  2.512+01 &  1.815+00 & 4.381-01 &  4.142 &  3.068 \\ 
    2.32 &  2.291+01 &  1.935+00 & 4.672-01 &  4.141 &  3.067 \\ 
    2.34 &  2.089+01 &  2.059+00 & 4.972-01 &  4.141 &  3.067 \\ 
    2.36 &  1.905+01 &  2.174+00 & 5.249-01 &  4.141 &  3.067 \\ 
    2.38 &  1.738+01 &  2.280+00 & 5.508-01 &  4.140 &  3.066 \\ 
    2.40 &  1.585+01 &  2.389+00 & 5.772-01 &  4.139 &  3.066 \\ 
    2.42 &  1.445+01 &  2.503+00 & 6.049-01 &  4.138 &  3.065 \\ 
    2.44 &  1.318+01 &  2.628+00 & 6.352-01 &  4.137 &  3.065 \\ 
    2.46 &  1.202+01 &  2.758+00 & 6.671-01 &  4.135 &  3.063 \\ 
    2.48 &  1.096+01 &  2.898+00 & 7.012-01 &  4.132 &  3.061 \\ 
    2.50 &  1.000+01 &  3.047+00 & 7.381-01 &  4.129 &  3.058 \\ 
    2.52 &  9.120+00 &  3.213+00 & 7.785-01 &  4.127 &  3.057 \\ 
    2.54 &  8.318+00 &  3.395+00 & 8.231-01 &  4.125 &  3.056 \\ 
    2.56 &  7.586+00 &  3.600+00 & 8.730-01 &  4.124 &  3.055 \\ 
    2.58 &  6.918+00 &  3.829+00 & 9.282-01 &  4.125 &  3.055 \\ 
    2.60 &  6.310+00 &  4.085+00 & 9.894-01 &  4.129 &  3.058 \\ 
    2.62 &  5.754+00 &  4.353+00 & 1.054+00 &  4.131 &  3.060 \\ 
    2.64 &  5.248+00 &  4.650+00 & 1.124+00 &  4.138 &  3.065 \\ 
    2.66 &  4.786+00 &  4.959+00 & 1.196+00 &  4.147 &  3.072 \\ 
    2.68 &  4.365+00 &  5.287+00 & 1.271+00 &  4.159 &  3.081 \\ 
    2.70 &  3.981+00 &  5.626+00 & 1.348+00 &  4.174 &  3.092 \\ 
    2.72 &  3.631+00 &  5.975+00 & 1.426+00 &  4.191 &  3.105 \\ 
    2.74 &  3.311+00 &  6.319+00 & 1.501+00 &  4.209 &  3.118 \\ 
    2.76 &  3.020+00 &  6.678+00 & 1.579+00 &  4.230 &  3.134 \\ 
    2.78 &  2.754+00 &  7.036+00 & 1.654+00 &  4.254 &  3.151 \\ 
    2.80 &  2.512+00 &  7.405+00 & 1.730+00 &  4.279 &  3.170 \\ 
    2.82 &  2.291+00 &  7.779+00 & 1.807+00 &  4.306 &  3.190 \\ 
    2.84 &  2.089+00 &  8.171+00 & 1.885+00 &  4.335 &  3.211 \\ 
    2.86 &  1.905+00 &  8.587+00 & 1.967+00 &  4.366 &  3.234 \\ 
    2.88 &  1.738+00 &  8.997+00 & 2.049+00 &  4.392 &  3.253 \\ 
    2.90 &  1.585+00 &  9.473+00 & 2.142+00 &  4.422 &  3.275 \\ 
    2.92 &  1.445+00 &  9.970+00 & 2.242+00 &  4.448 &  3.295 \\ 
    2.94 &  1.318+00 &  1.052+01 & 2.353+00 &  4.472 &  3.313 \\ 
    2.96 &  1.202+00 &  1.112+01 & 2.475+00 &  4.493 &  3.328 \\ 
    2.98 &  1.096+00 &  1.182+01 & 2.617+00 &  4.515 &  3.344 \\ 
    3.00 &  1.000+00 &  1.257+01 & 2.774+00 &  4.533 &  3.358 \\ 
    3.02 &  9.120-01 &  1.342+01 & 2.949+00 &  4.552 &  3.372 \\ 
    3.04 &  8.318-01 &  1.436+01 & 3.141+00 &  4.572 &  3.386 \\ 
    3.06 &  7.586-01 &  1.542+01 & 3.356+00 &  4.596 &  3.404 \\ 
    3.08 &  6.918-01 &  1.661+01 & 3.592+00 &  4.623 &  3.425 \\ 
    3.10 &  6.310-01 &  1.793+01 & 3.852+00 &  4.654 &  3.448 \\ 
    3.12 &  5.754-01 &  1.937+01 & 4.134+00 &  4.687 &  3.472 \\ 
    3.14 &  5.248-01 &  2.091+01 & 4.431+00 &  4.718 &  3.495 \\ 
    3.16 &  4.786-01 &  2.259+01 & 4.755+00 &  4.751 &  3.519 \\ 
    3.18 &  4.365-01 &  2.441+01 & 5.102+00 &  4.784 &  3.544 \\ 
\hline
\multicolumn{6}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\end{table*}%

\end{document}


==> anc/eta0000r06_str1.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters}
\label{t:shckprop1}
\begin{center}
\begin{tabular}{*{7}{r}}
\multicolumn{7}{l}{$ \eta_M = $ 0.00e+00, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 0.0000~\mu$G, ${\cal M}_A = \infty $ }\\
\multicolumn{7}{l}{$ R = $ 1.00e+06, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-08 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}     & \multicolumn{2}{c}{Temperature }                                 &  \multicolumn{2}{c}{Hydrogen}                   & \multicolumn{1}{c}{Particle}\\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}      & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock} &  \multicolumn{2}{c}{Ionization Fraction}        & \multicolumn{1}{c}{Mass}    \\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}  & \multicolumn{1}{c}{(K)}        & \multicolumn{1}{c}{(K)}         &  \multicolumn{1}{c}{HI}& \multicolumn{1}{c}{HII}& \multicolumn{1}{c}{(a.m.u)} \\
\hline
\hline
  1.30 & 2.512+03 & 1.424+01 & 1.160+04 & 1.000+00 & 2.526-09 & 1.291 \\
  1.32 & 2.291+03 & 1.488+01 & 1.272+04 & 1.000+00 & 6.243-09 & 1.291 \\
  1.34 & 2.089+03 & 1.527+01 & 1.395+04 & 1.000+00 & 1.678-08 & 1.291 \\
  1.36 & 1.906+03 & 1.596+01 & 1.530+04 & 1.000+00 & 4.750-08 & 1.291 \\
  1.38 & 1.738+03 & 1.756+01 & 1.677+04 & 1.000+00 & 1.388-07 & 1.291 \\
  1.40 & 1.585+03 & 2.099+01 & 1.839+04 & 1.000+00 & 4.042-07 & 1.291 \\
  1.42 & 1.445+03 & 2.761+01 & 2.017+04 & 1.000+00 & 1.122-06 & 1.291 \\
  1.44 & 1.318+03 & 4.103+01 & 2.212+04 & 1.000+00 & 2.837-06 & 1.291 \\
  1.46 & 1.202+03 & 7.627+01 & 2.428+04 & 1.000+00 & 6.445-06 & 1.291 \\
  1.48 & 1.096+03 & 1.534+02 & 2.669+04 & 1.000+00 & 1.329-05 & 1.291 \\
  1.50 & 1.000+03 & 2.939+02 & 2.937+04 & 1.000+00 & 2.544-05 & 1.291 \\
  1.52 & 9.120+02 & 6.283+02 & 3.247+04 & 1.000+00 & 4.697-05 & 1.291 \\
  1.54 & 8.318+02 & 1.546+03 & 3.635+04 & 9.999-01 & 8.873-05 & 1.291 \\
  1.56 & 7.586+02 & 4.488+03 & 4.227+04 & 9.998-01 & 1.965-04 & 1.291 \\
  1.58 & 6.918+02 & 9.713+03 & 5.044+04 & 9.995-01 & 4.822-04 & 1.291 \\
  1.60 & 6.310+02 & 1.074+04 & 5.536+04 & 9.992-01 & 7.555-04 & 1.290 \\
  1.62 & 5.754+02 & 1.123+04 & 6.023+04 & 9.989-01 & 1.125-03 & 1.290 \\
  1.64 & 5.248+02 & 1.153+04 & 6.535+04 & 9.984-01 & 1.644-03 & 1.289 \\
  1.66 & 4.786+02 & 1.173+04 & 7.084+04 & 9.976-01 & 2.376-03 & 1.288 \\
  1.68 & 4.365+02 & 1.186+04 & 7.675+04 & 9.966-01 & 3.404-03 & 1.287 \\
  1.70 & 3.981+02 & 1.196+04 & 8.316+04 & 9.952-01 & 4.834-03 & 1.286 \\
  1.72 & 3.631+02 & 1.202+04 & 9.012+04 & 9.932-01 & 6.808-03 & 1.283 \\
  1.74 & 3.311+02 & 1.208+04 & 9.765+04 & 9.905-01 & 9.506-03 & 1.280 \\
  1.76 & 3.020+02 & 1.213+04 & 1.058+05 & 9.868-01 & 1.317-02 & 1.276 \\
  1.78 & 2.754+02 & 1.219+04 & 1.146+05 & 9.819-01 & 1.810-02 & 1.270 \\
  1.80 & 2.512+02 & 1.225+04 & 1.240+05 & 9.753-01 & 2.474-02 & 1.263 \\
  1.82 & 2.291+02 & 1.232+04 & 1.340+05 & 9.663-01 & 3.370-02 & 1.252 \\
  1.84 & 2.089+02 & 1.241+04 & 1.445+05 & 9.540-01 & 4.604-02 & 1.239 \\
  1.86 & 1.906+02 & 1.256+04 & 1.553+05 & 9.359-01 & 6.412-02 & 1.220 \\
  1.88 & 1.738+02 & 1.320+04 & 1.621+05 & 8.776-01 & 1.224-01 & 1.161 \\
  1.90 & 1.585+02 & 1.352+04 & 1.675+05 & 8.061-01 & 1.939-01 & 1.095 \\
  1.92 & 1.445+02 & 1.354+04 & 1.788+05 & 7.805-01 & 2.195-01 & 1.071 \\
  1.94 & 1.318+02 & 1.364+04 & 1.899+05 & 7.485-01 & 2.515-01 & 1.041 \\
  1.96 & 1.202+02 & 1.375+04 & 2.014+05 & 7.139-01 & 2.861-01 & 1.010 \\
  1.98 & 1.097+02 & 1.386+04 & 2.134+05 & 6.765-01 & 3.235-01 & 0.979 \\
  2.00 & 1.000+02 & 1.397+04 & 2.258+05 & 6.352-01 & 3.648-01 & 0.948 \\
  2.02 & 9.120+01 & 1.406+04 & 2.383+05 & 5.869-01 & 4.131-01 & 0.914 \\
  2.04 & 8.318+01 & 1.413+04 & 2.472+05 & 5.062-01 & 4.938-01 & 0.866 \\
  2.06 & 7.586+01 & 1.420+04 & 2.545+05 & 4.047-01 & 5.954-01 & 0.814 \\
  2.08 & 6.918+01 & 1.418+04 & 2.594+05 & 2.771-01 & 7.229-01 & 0.758 \\
  2.10 & 6.310+01 & 1.387+04 & 2.642+05 & 1.407-01 & 8.593-01 & 0.705 \\
  2.12 & 5.754+01 & 1.126+04 & 2.706+05 & 2.792-02 & 9.721-01 & 0.666 \\
  2.14 & 5.248+01 & 8.795+03 & 2.897+05 & 9.763-03 & 9.902-01 & 0.656 \\
  2.16 & 4.786+01 & 8.310+03 & 3.147+05 & 8.900-03 & 9.911-01 & 0.653 \\
  2.18 & 4.365+01 & 8.010+03 & 3.428+05 & 8.244-03 & 9.918-01 & 0.650 \\
  2.20 & 3.981+01 & 7.895+03 & 3.739+05 & 7.621-03 & 9.924-01 & 0.648 \\
  2.22 & 3.631+01 & 8.003+03 & 4.084+05 & 7.017-03 & 9.930-01 & 0.646 \\
  2.24 & 3.311+01 & 8.286+03 & 4.463+05 & 6.496-03 & 9.935-01 & 0.645 \\
  2.26 & 3.020+01 & 8.742+03 & 4.876+05 & 5.948-03 & 9.940-01 & 0.643 \\
  2.28 & 2.754+01 & 9.207+03 & 5.323+05 & 5.330-03 & 9.947-01 & 0.640 \\
  2.30 & 2.512+01 & 9.612+03 & 5.810+05 & 4.727-03 & 9.953-01 & 0.638 \\
  2.32 & 2.291+01 & 9.939+03 & 6.339+05 & 4.182-03 & 9.958-01 & 0.635 \\
  2.34 & 2.089+01 & 1.022+04 & 6.916+05 & 3.710-03 & 9.963-01 & 0.632 \\
  2.36 & 1.905+01 & 1.045+04 & 7.546+05 & 3.344-03 & 9.967-01 & 0.630 \\
  2.38 & 1.738+01 & 1.065+04 & 8.238+05 & 3.062-03 & 9.969-01 & 0.628 \\
  2.40 & 1.585+01 & 1.083+04 & 8.999+05 & 2.834-03 & 9.972-01 & 0.626 \\
  2.42 & 1.445+01 & 1.097+04 & 9.836+05 & 2.635-03 & 9.974-01 & 0.624 \\
  2.44 & 1.318+01 & 1.116+04 & 1.076+06 & 2.444-03 & 9.976-01 & 0.623 \\
  2.46 & 1.202+01 & 1.132+04 & 1.177+06 & 2.269-03 & 9.977-01 & 0.622 \\
  2.48 & 1.096+01 & 1.147+04 & 1.288+06 & 2.111-03 & 9.979-01 & 0.622 \\
  2.50 & 1.000+01 & 1.159+04 & 1.410+06 & 1.966-03 & 9.980-01 & 0.621 \\
  2.52 & 9.120+00 & 1.169+04 & 1.544+06 & 1.835-03 & 9.982-01 & 0.620 \\
  2.54 & 8.318+00 & 1.179+04 & 1.691+06 & 1.711-03 & 9.983-01 & 0.620 \\
  2.56 & 7.586+00 & 1.188+04 & 1.853+06 & 1.591-03 & 9.984-01 & 0.620 \\
  2.58 & 6.918+00 & 1.201+04 & 2.030+06 & 1.473-03 & 9.985-01 & 0.619 \\
  2.60 & 6.310+00 & 1.220+04 & 2.224+06 & 1.356-03 & 9.986-01 & 0.619 \\
  2.62 & 5.754+00 & 1.246+04 & 2.437+06 & 1.239-03 & 9.988-01 & 0.619 \\
  2.64 & 5.248+00 & 1.280+04 & 2.671+06 & 1.124-03 & 9.989-01 & 0.619 \\
  2.66 & 4.786+00 & 1.321+04 & 2.927+06 & 1.014-03 & 9.990-01 & 0.619 \\
  2.68 & 4.365+00 & 1.371+04 & 3.208+06 & 9.109-04 & 9.991-01 & 0.619 \\
  2.70 & 3.981+00 & 1.429+04 & 3.517+06 & 8.157-04 & 9.992-01 & 0.619 \\
  2.72 & 3.631+00 & 1.496+04 & 3.855+06 & 7.291-04 & 9.993-01 & 0.619 \\
  2.74 & 3.311+00 & 1.570+04 & 4.225+06 & 6.515-04 & 9.993-01 & 0.618 \\
  2.76 & 3.020+00 & 1.652+04 & 4.632+06 & 5.826-04 & 9.994-01 & 0.618 \\
  2.78 & 2.754+00 & 1.739+04 & 5.077+06 & 5.219-04 & 9.995-01 & 0.618 \\
  2.80 & 2.512+00 & 1.831+04 & 5.565+06 & 4.685-04 & 9.995-01 & 0.618 \\
  2.82 & 2.291+00 & 1.926+04 & 6.101+06 & 4.215-04 & 9.996-01 & 0.618 \\
  2.84 & 2.089+00 & 2.022+04 & 6.688+06 & 3.800-04 & 9.996-01 & 0.618 \\
  2.86 & 1.905+00 & 2.120+04 & 7.331+06 & 3.431-04 & 9.997-01 & 0.618 \\
  2.88 & 1.738+00 & 2.221+04 & 8.036+06 & 3.099-04 & 9.997-01 & 0.618 \\
  2.90 & 1.585+00 & 2.327+04 & 8.810+06 & 2.795-04 & 9.997-01 & 0.618 \\
  2.92 & 1.445+00 & 2.440+04 & 9.657+06 & 2.515-04 & 9.998-01 & 0.618 \\
  2.94 & 1.318+00 & 2.564+04 & 1.059+07 & 2.252-04 & 9.998-01 & 0.618 \\
  2.96 & 1.202+00 & 2.700+04 & 1.161+07 & 2.005-04 & 9.998-01 & 0.618 \\
  2.98 & 1.097+00 & 2.851+04 & 1.272+07 & 1.773-04 & 9.998-01 & 0.617 \\
  3.00 & 1.000+00 & 3.019+04 & 1.395+07 & 1.557-04 & 9.998-01 & 0.617 \\
  3.02 & 9.120-01 & 3.204+04 & 1.529+07 & 1.357-04 & 9.999-01 & 0.617 \\
  3.04 & 8.318-01 & 3.411+04 & 1.676+07 & 1.175-04 & 9.999-01 & 0.617 \\
  3.06 & 7.586-01 & 3.642+04 & 1.838+07 & 1.008-04 & 9.999-01 & 0.617 \\
  3.08 & 6.918-01 & 3.904+04 & 2.015+07 & 8.574-05 & 9.999-01 & 0.617 \\
  3.10 & 6.310-01 & 4.202+04 & 2.209+07 & 7.219-05 & 9.999-01 & 0.617 \\
  3.12 & 5.754-01 & 4.546+04 & 2.422+07 & 6.006-05 & 9.999-01 & 0.617 \\
  3.14 & 5.248-01 & 4.946+04 & 2.656+07 & 4.928-05 & 1.000+00 & 0.617 \\
  3.16 & 4.786-01 & 5.418+04 & 2.912+07 & 3.981-05 & 1.000+00 & 0.617 \\
  3.18 & 4.365-01 & 5.979+04 & 3.192+07 & 3.162-05 & 1.000+00 & 0.617 \\
\hline
\multicolumn{7}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0000r06_str2.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters, continued}
\label{t:shckprop2}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 0.00e+00, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 0.0000~\mu$G, ${\cal M}_A = \infty $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+06, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-08 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}       &                            & \multicolumn{2}{c}{Magnetic $\alpha$}                           & \multicolumn{2}{c}{Compression}                      & \multicolumn{2}{c}{Cooling Columns} \\
\multicolumn{1}{c}{$\log_{10}v_s$} & \multicolumn{1}{c}{Mach}   & \multicolumn{2}{c}{$P_B/P_{\rm gas}$}                   & \multicolumn{2}{c}{Factor}                           & \multicolumn{1}{c}{$\lambda_4$} & \multicolumn{1}{c}{$\lambda_3$}\\
\multicolumn{1}{c}{(km/s)}         & \multicolumn{1}{c}{Number} & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock}& \multicolumn{1}{c}{Jump}& \multicolumn{1}{c}{Max.$^*$}   & \multicolumn{1}{c}{(cm$^{-2}$)}  & \multicolumn{1}{c}{(cm$^{-2}$)}   \\
\hline
\hline
  1.30 & 51.05 & 0.000+00 & 0.000+00 & 3.995 & 6.054+01 & 2.045+18 & 5.397+18 \\
  1.32 & 52.29 & 0.000+00 & 0.000+00 & 3.996 & 6.731+01 & 1.771+18 & 4.044+18 \\
  1.34 & 54.05 & 0.000+00 & 0.000+00 & 3.996 & 7.393+01 & 1.431+18 & 3.121+18 \\
  1.36 & 55.36 & 0.000+00 & 0.000+00 & 3.996 & 8.133+01 & 1.104+18 & 2.423+18 \\
  1.38 & 55.26 & 0.000+00 & 0.000+00 & 3.996 & 8.824+01 & 7.988+17 & 1.862+18 \\
  1.40 & 52.92 & 0.000+00 & 0.000+00 & 3.996 & 9.716+01 & 5.635+17 & 1.421+18 \\
  1.42 & 48.32 & 0.000+00 & 0.000+00 & 3.995 & 1.075+02 & 3.931+17 & 1.086+18 \\
  1.44 & 41.50 & 0.000+00 & 0.000+00 & 3.993 & 1.169+02 & 2.704+17 & 8.282+17 \\
  1.46 & 31.88 & 0.000+00 & 0.000+00 & 3.988 & 1.287+02 & 1.830+17 & 6.287+17 \\
  1.48 & 23.54 & 0.000+00 & 0.000+00 & 3.978 & 1.396+02 & 1.255+17 & 4.737+17 \\
  1.50 & 17.80 & 0.000+00 & 0.000+00 & 3.962 & 1.532+02 & 8.481+16 & 3.539+17 \\
  1.52 & 12.75 & 0.000+00 & 0.000+00 & 3.928 & 1.691+02 & 5.760+16 & 2.605+17 \\
  1.54 & 8.51 & 0.000+00 & 0.000+00 & 3.841 & 1.851+02 & 3.766+16 & 1.860+17 \\
  1.56 & 5.23 & 0.000+00 & 0.000+00 & 3.605 & 2.083+02 & 2.195+16 & 1.227+17 \\
  1.58 & 3.72 & 0.000+00 & 0.000+00 & 3.288 & 2.303+02 & 1.277+16 & 7.740+16 \\
  1.60 & 3.71 & 0.000+00 & 0.000+00 & 3.284 & 2.518+02 & 9.318+15 & 5.897+16 \\
  1.62 & 3.79 & 0.000+00 & 0.000+00 & 3.310 & 2.748+02 & 6.864+15 & 4.605+16 \\
  1.64 & 3.92 & 0.000+00 & 0.000+00 & 3.347 & 2.965+02 & 5.366+15 & 3.640+16 \\
  1.66 & 4.07 & 0.000+00 & 0.000+00 & 3.386 & 3.238+02 & 4.015+15 & 2.905+16 \\
  1.68 & 4.24 & 0.000+00 & 0.000+00 & 3.427 & 3.573+02 & 3.128+15 & 2.339+16 \\
  1.70 & 4.41 & 0.000+00 & 0.000+00 & 3.466 & 3.861+02 & 2.526+15 & 1.895+16 \\
  1.72 & 4.61 & 0.000+00 & 0.000+00 & 3.504 & 4.191+02 & 2.017+15 & 1.547+16 \\
  1.74 & 4.81 & 0.000+00 & 0.000+00 & 3.540 & 4.554+02 & 1.659+15 & 1.273+16 \\
  1.76 & 5.01 & 0.000+00 & 0.000+00 & 3.573 & 4.932+02 & 1.403+15 & 1.056+16 \\
  1.78 & 5.23 & 0.000+00 & 0.000+00 & 3.604 & 5.454+02 & 1.171+15 & 8.857+15 \\
  1.80 & 5.44 & 0.000+00 & 0.000+00 & 3.632 & 5.777+02 & 1.047+15 & 7.492+15 \\
  1.82 & 5.66 & 0.000+00 & 0.000+00 & 3.657 & 6.347+02 & 9.729+14 & 6.457+15 \\
  1.84 & 5.87 & 0.000+00 & 0.000+00 & 3.680 & 6.771+02 & 9.991+14 & 5.700+15 \\
  1.86 & 6.06 & 0.000+00 & 0.000+00 & 3.698 & 7.179+02 & 1.265+15 & 5.385+15 \\
  1.88 & 6.04 & 0.000+00 & 0.000+00 & 3.696 & 7.506+02 & 3.697+15 & 8.180+15 \\
  1.90 & 6.07 & 0.000+00 & 0.000+00 & 3.699 & 7.768+02 & 6.326+15 & 1.146+16 \\
  1.92 & 6.28 & 0.000+00 & 0.000+00 & 3.718 & 8.434+02 & 8.717+15 & 1.366+16 \\
  1.94 & 6.46 & 0.000+00 & 0.000+00 & 3.732 & 9.021+02 & 1.010+16 & 1.544+16 \\
  1.96 & 6.64 & 0.000+00 & 0.000+00 & 3.745 & 9.364+02 & 1.101+16 & 1.692+16 \\
  1.98 & 6.82 & 0.000+00 & 0.000+00 & 3.757 & 9.965+02 & 1.182+16 & 1.832+16 \\
  2.00 & 7.00 & 0.000+00 & 0.000+00 & 3.769 & 1.088+03 & 1.273+16 & 1.977+16 \\
  2.02 & 7.17 & 0.000+00 & 0.000+00 & 3.780 & 1.123+03 & 1.404+16 & 2.149+16 \\
  2.04 & 7.29 & 0.000+00 & 0.000+00 & 3.786 & 1.194+03 & 1.770+16 & 2.549+16 \\
  2.06 & 7.39 & 0.000+00 & 0.000+00 & 3.792 & 1.253+03 & 2.338+16 & 3.136+16 \\
  2.08 & 7.47 & 0.000+00 & 0.000+00 & 3.796 & 1.278+03 & 3.213+16 & 4.033+16 \\
  2.10 & 7.63 & 0.000+00 & 0.000+00 & 3.804 & 1.308+03 & 4.275+16 & 5.120+16 \\
  2.12 & 8.61 & 0.000+00 & 0.000+00 & 3.845 & 1.404+03 & 5.304+16 & 6.160+16 \\
  2.14 & 10.13 & 0.000+00 & 0.000+00 & 3.886 & 1.483+03 & 6.281+16 & 7.110+16 \\
  2.16 & 10.88 & 0.000+00 & 0.000+00 & 3.901 & 1.613+03 & 7.417+16 & 8.215+16 \\
  2.18 & 11.58 & 0.000+00 & 0.000+00 & 3.913 & 1.777+03 & 8.971+16 & 9.739+16 \\
  2.20 & 12.20 & 0.000+00 & 0.000+00 & 3.921 & 1.970+03 & 1.106+17 & 1.179+17 \\
  2.22 & 12.67 & 0.000+00 & 0.000+00 & 3.927 & 2.152+03 & 1.442+17 & 1.513+17 \\
  2.24 & 13.02 & 0.000+00 & 0.000+00 & 3.930 & 2.307+03 & 2.159+17 & 2.227+17 \\
  2.26 & 13.25 & 0.000+00 & 0.000+00 & 3.933 & 2.544+03 & 3.399+17 & 3.469+17 \\
  2.28 & 13.50 & 0.000+00 & 0.000+00 & 3.935 & 2.772+03 & 4.859+17 & 4.933+17 \\
  2.30 & 13.81 & 0.000+00 & 0.000+00 & 3.938 & 3.008+03 & 6.291+17 & 6.367+17 \\
  2.32 & 14.19 & 0.000+00 & 0.000+00 & 3.941 & 3.330+03 & 7.903+17 & 7.982+17 \\
  2.34 & 14.62 & 0.000+00 & 0.000+00 & 3.945 & 3.658+03 & 9.892+17 & 9.974+17 \\
  2.36 & 15.11 & 0.000+00 & 0.000+00 & 3.948 & 3.984+03 & 1.238+18 & 1.247+18 \\
  2.38 & 15.64 & 0.000+00 & 0.000+00 & 3.951 & 4.293+03 & 1.535+18 & 1.544+18 \\
  2.40 & 16.22 & 0.000+00 & 0.000+00 & 3.955 & 4.783+03 & 1.857+18 & 1.866+18 \\
  2.42 & 16.86 & 0.000+00 & 0.000+00 & 3.958 & 5.225+03 & 2.207+18 & 2.217+18 \\
  2.44 & 17.49 & 0.000+00 & 0.000+00 & 3.961 & 5.658+03 & 2.600+18 & 2.609+18 \\
  2.46 & 18.17 & 0.000+00 & 0.000+00 & 3.964 & 6.208+03 & 3.060+18 & 3.069+18 \\
  2.48 & 18.89 & 0.000+00 & 0.000+00 & 3.967 & 6.772+03 & 3.607+18 & 3.616+18 \\
  2.50 & 19.66 & 0.000+00 & 0.000+00 & 3.969 & 7.579+03 & 4.262+18 & 4.271+18 \\
  2.52 & 20.49 & 0.000+00 & 0.000+00 & 3.972 & 8.170+03 & 5.047+18 & 5.056+18 \\
  2.54 & 21.36 & 0.000+00 & 0.000+00 & 3.974 & 9.024+03 & 6.008+18 & 6.017+18 \\
  2.56 & 22.28 & 0.000+00 & 0.000+00 & 3.976 & 9.957+03 & 7.248+18 & 7.256+18 \\
  2.58 & 23.20 & 0.000+00 & 0.000+00 & 3.978 & 1.075+04 & 8.933+18 & 8.940+18 \\
  2.60 & 24.10 & 0.000+00 & 0.000+00 & 3.979 & 1.190+04 & 1.134+19 & 1.135+19 \\
  2.62 & 24.96 & 0.000+00 & 0.000+00 & 3.981 & 1.284+04 & 1.482+19 & 1.483+19 \\
  2.64 & 25.79 & 0.000+00 & 0.000+00 & 3.982 & 1.434+04 & 1.971+19 & 1.972+19 \\
  2.66 & 26.57 & 0.000+00 & 0.000+00 & 3.983 & 1.550+04 & 2.634+19 & 2.634+19 \\
  2.68 & 27.31 & 0.000+00 & 0.000+00 & 3.984 & 1.705+04 & 3.494+19 & 3.495+19 \\
  2.70 & 28.01 & 0.000+00 & 0.000+00 & 3.985 & 1.889+04 & 4.563+19 & 4.564+19 \\
  2.72 & 28.67 & 0.000+00 & 0.000+00 & 3.986 & 2.055+04 & 5.835+19 & 5.836+19 \\
  2.74 & 29.30 & 0.000+00 & 0.000+00 & 3.986 & 2.224+04 & 7.300+19 & 7.300+19 \\
  2.76 & 29.91 & 0.000+00 & 0.000+00 & 3.987 & 2.453+04 & 8.942+19 & 8.943+19 \\
  2.78 & 30.52 & 0.000+00 & 0.000+00 & 3.987 & 2.666+04 & 1.075+20 & 1.075+20 \\
  2.80 & 31.14 & 0.000+00 & 0.000+00 & 3.988 & 2.995+04 & 1.272+20 & 1.272+20 \\
  2.82 & 31.80 & 0.000+00 & 0.000+00 & 3.988 & 3.283+04 & 1.485+20 & 1.485+20 \\
  2.84 & 32.49 & 0.000+00 & 0.000+00 & 3.989 & 3.561+04 & 1.718+20 & 1.718+20 \\
  2.86 & 33.22 & 0.000+00 & 0.000+00 & 3.989 & 3.862+04 & 1.972+20 & 1.972+20 \\
  2.88 & 33.98 & 0.000+00 & 0.000+00 & 3.990 & 4.320+04 & 2.255+20 & 2.255+20 \\
  2.90 & 34.76 & 0.000+00 & 0.000+00 & 3.990 & 4.719+04 & 2.578+20 & 2.578+20 \\
  2.92 & 35.55 & 0.000+00 & 0.000+00 & 3.990 & 5.102+04 & 2.959+20 & 2.959+20 \\
  2.94 & 36.31 & 0.000+00 & 0.000+00 & 3.991 & 5.679+04 & 3.423+20 & 3.423+20 \\
  2.96 & 37.05 & 0.000+00 & 0.000+00 & 3.991 & 6.123+04 & 4.008+20 & 4.008+20 \\
  2.98 & 37.75 & 0.000+00 & 0.000+00 & 3.992 & 6.813+04 & 4.765+20 & 4.765+20 \\
  3.00 & 38.42 & 0.000+00 & 0.000+00 & 3.992 & 7.380+04 & 5.764+20 & 5.764+20 \\
  3.02 & 39.04 & 0.000+00 & 0.000+00 & 3.992 & 8.180+04 & 7.071+20 & 7.071+20 \\
  3.04 & 39.62 & 0.000+00 & 0.000+00 & 3.992 & 8.904+04 & 8.739+20 & 8.739+20 \\
  3.06 & 40.15 & 0.000+00 & 0.000+00 & 3.993 & 9.792+04 & 1.079+21 & 1.079+21 \\
  3.08 & 40.60 & 0.000+00 & 0.000+00 & 3.993 & 1.079+05 & 1.323+21 & 1.323+21 \\
  3.10 & 40.98 & 0.000+00 & 0.000+00 & 3.993 & 1.173+05 & 1.606+21 & 1.606+21 \\
  3.12 & 41.26 & 0.000+00 & 0.000+00 & 3.993 & 1.297+05 & 1.928+21 & 1.928+21 \\
  3.14 & 41.41 & 0.000+00 & 0.000+00 & 3.993 & 1.421+05 & 2.289+21 & 2.289+21 \\
  3.16 & 41.43 & 0.000+00 & 0.000+00 & 3.993 & 1.546+05 & 2.689+21 & 2.689+21 \\
  3.18 & 41.30 & 0.000+00 & 0.000+00 & 3.993 & 1.698+05 & 3.130+21 & 3.130+21 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\multicolumn{8}{l}{\footnotesize{$^*$ using density after cooling to $\log_{10} T = 3.0$}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0000r08_fields.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Radiation Parameters}
\label{t:shckradiation}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 0.00e+00, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 0.0000~\mu$G, ${\cal M}_A = \infty $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+08, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-06 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}             & \multicolumn{1}{c}{Hydrogen}\\
\multicolumn{1}{c}{$\log_{10}v_s$}       & \multicolumn{1}{c}{Density}       
& \multicolumn{3}{c}{Photon Parameters } & \multicolumn{3}{c}{Energy Parameters} \\
\multicolumn{1}{c}{(km/s)} & \multicolumn{1}{c}{(cm$^{-3}$)}
& \multicolumn{1}{c}{$\Psi_{\rm tot}$} & \multicolumn{1}{c}{$\Psi_H$} & \multicolumn{1}{c}{$\Psi_{\rm keV}$} 
& \multicolumn{1}{c}{$\Phi_{\rm tot}$} & \multicolumn{1}{c}{$\Phi_H$} & \multicolumn{1}{c}{$\Phi_{\rm keV}$} \\
\hline
\hline
  1.30 & 2.512+05 & 3.883+04 & 0.000+00 & 0.000+00 & 1.212-12 & 0.000+00 & 0.000+00 \\
  1.32 & 2.291+05 & 3.593+04 & 5.500-10 & 0.000+00 & 1.323-12 & 1.685-20 & 0.000+00 \\
  1.34 & 2.089+05 & 3.399+04 & 1.951-09 & 0.000+00 & 1.441-12 & 6.089-20 & 0.000+00 \\
  1.36 & 1.905+05 & 3.257+04 & 8.315-09 & 0.000+00 & 1.564-12 & 2.614-19 & 0.000+00 \\
  1.38 & 1.738+05 & 3.144+04 & 4.163-08 & 0.000+00 & 1.700-12 & 1.316-18 & 0.000+00 \\
  1.40 & 1.585+05 & 3.033+04 & 2.610-07 & 0.000+00 & 1.848-12 & 7.769-18 & 0.000+00 \\
  1.42 & 1.445+05 & 2.969+04 & 8.273-07 & 0.000+00 & 2.009-12 & 2.468-17 & 0.000+00 \\
  1.44 & 1.318+05 & 2.912+04 & 2.222-06 & 0.000+00 & 2.183-12 & 6.614-17 & 0.000+00 \\
  1.46 & 1.202+05 & 2.858+04 & 5.385-06 & 0.000+00 & 2.372-12 & 1.585-16 & 0.000+00 \\
  1.48 & 1.096+05 & 2.816+04 & 1.162-05 & 0.000+00 & 2.580-12 & 3.383-16 & 0.000+00 \\
  1.50 & 1.000+05 & 2.770+04 & 2.346-05 & 0.000+00 & 2.818-12 & 6.765-16 & 0.000+00 \\
  1.52 & 9.120+04 & 2.704+04 & 5.966-05 & 0.000+00 & 3.239-12 & 1.701-15 & 0.000+00 \\
  1.54 & 8.318+04 & 2.630+04 & 2.157-04 & 0.000+00 & 4.081-12 & 6.024-15 & 0.000+00 \\
  1.56 & 7.586+04 & 2.620+04 & 3.302-04 & 0.000+00 & 4.428-12 & 9.125-15 & 0.000+00 \\
  1.58 & 6.918+04 & 2.607+04 & 4.897-04 & 0.000+00 & 4.794-12 & 1.339-14 & 0.000+00 \\
  1.60 & 6.310+04 & 2.586+04 & 7.150-04 & 0.000+00 & 5.192-12 & 1.933-14 & 0.000+00 \\
  1.62 & 5.754+04 & 2.575+04 & 1.034-03 & 0.000+00 & 5.632-12 & 2.765-14 & 0.000+00 \\
  1.64 & 5.248+04 & 2.561+04 & 1.484-03 & 0.000+00 & 6.125-12 & 3.927-14 & 0.000+00 \\
  1.66 & 4.786+04 & 2.544+04 & 2.118-03 & 0.000+00 & 6.681-12 & 5.545-14 & 0.000+00 \\
  1.68 & 4.365+04 & 2.531+04 & 3.003-03 & 0.000+00 & 7.312-12 & 7.787-14 & 0.000+00 \\
  1.70 & 3.981+04 & 2.506+04 & 4.232-03 & 0.000+00 & 8.034-12 & 1.088-13 & 0.000+00 \\
  1.72 & 3.631+04 & 2.548+04 & 5.929-03 & 0.000+00 & 8.868-12 & 1.513-13 & 0.000+00 \\
  1.74 & 3.311+04 & 2.616+04 & 8.255-03 & 0.000+00 & 9.834-12 & 2.093-13 & 0.000+00 \\
  1.76 & 3.020+04 & 3.065+04 & 1.143-02 & 0.000+00 & 1.097-11 & 2.882-13 & 0.000+00 \\
  1.78 & 2.754+04 & 4.196+04 & 1.575-02 & 0.000+00 & 1.233-11 & 3.956-13 & 0.000+00 \\
  1.80 & 2.512+04 & 4.221+04 & 2.162-02 & 0.000+00 & 1.388-11 & 5.418-13 & 0.000+00 \\
  1.82 & 2.291+04 & 4.950+04 & 2.966-02 & 0.000+00 & 1.575-11 & 7.427-13 & 0.000+00 \\
  1.84 & 2.089+04 & 5.468+04 & 4.088-02 & 0.000+00 & 1.798-11 & 1.026-12 & 0.000+00 \\
  1.86 & 1.905+04 & 7.298+04 & 5.763-02 & 0.000+00 & 2.076-11 & 1.457-12 & 0.000+00 \\
  1.88 & 1.738+04 & 9.391+04 & 1.159-01 & 0.000+00 & 2.475-11 & 3.163-12 & 0.000+00 \\
  1.90 & 1.585+04 & 1.112+05 & 1.838-01 & 0.000+00 & 2.837-11 & 5.258-12 & 0.000+00 \\
  1.92 & 1.445+04 & 1.316+05 & 2.106-01 & 0.000+00 & 3.118-11 & 6.100-12 & 0.000+00 \\
  1.94 & 1.318+04 & 1.372+05 & 2.459-01 & 0.000+00 & 3.362-11 & 7.423-12 & 0.000+00 \\
  1.96 & 1.202+04 & 1.365+05 & 2.844-01 & 0.000+00 & 3.593-11 & 8.965-12 & 0.000+00 \\
  1.98 & 1.096+04 & 1.413+05 & 3.253-01 & 0.000+00 & 3.832-11 & 1.064-11 & 0.000+00 \\
  2.00 & 1.000+04 & 1.415+05 & 3.704-01 & 0.000+00 & 4.090-11 & 1.247-11 & 0.000+00 \\
  2.02 & 9.120+03 & 1.363+05 & 4.224-01 & 0.000+00 & 4.375-11 & 1.450-11 & 0.000+00 \\
  2.04 & 8.318+03 & 1.426+05 & 5.052-01 & 0.000+00 & 4.826-11 & 1.729-11 & 0.000+00 \\
  2.06 & 7.586+03 & 1.373+05 & 6.113-01 & 0.000+00 & 5.286-11 & 2.055-11 & 0.000+00 \\
  2.08 & 6.918+03 & 1.265+05 & 7.387-01 & 0.000+00 & 5.736-11 & 2.436-11 & 0.000+00 \\
  2.10 & 6.310+03 & 1.139+05 & 8.874-01 & 0.000+00 & 6.228-11 & 2.883-11 & 0.000+00 \\
  2.12 & 5.754+03 & 9.635+04 & 1.017+00 & 0.000+00 & 6.694-11 & 3.285-11 & 0.000+00 \\
  2.14 & 5.248+03 & 1.089+05 & 1.159+00 & 0.000+00 & 7.375-11 & 3.743-11 & 0.000+00 \\
  2.16 & 4.786+03 & 1.154+05 & 1.303+00 & 0.000+00 & 8.168-11 & 4.234-11 & 0.000+00 \\
  2.18 & 4.365+03 & 1.440+05 & 1.438+00 & 0.000+00 & 9.010-11 & 4.718-11 & 0.000+00 \\
  2.20 & 3.981+03 & 1.888+05 & 1.559+00 & 0.000+00 & 9.908-11 & 5.183-11 & 0.000+00 \\
  2.22 & 3.631+03 & 2.387+05 & 1.656+00 & 0.000+00 & 1.085-10 & 5.617-11 & 0.000+00 \\
  2.24 & 3.311+03 & 2.932+05 & 1.737+00 & 0.000+00 & 1.188-10 & 6.099-11 & 0.000+00 \\
  2.26 & 3.020+03 & 3.243+05 & 1.847+00 & 0.000+00 & 1.303-10 & 6.821-11 & 0.000+00 \\
  2.28 & 2.754+03 & 3.355+05 & 2.011+00 & 0.000+00 & 1.437-10 & 7.794-11 & 0.000+00 \\
  2.30 & 2.512+03 & 3.497+05 & 2.195+00 & 0.000+00 & 1.580-10 & 8.841-11 & 0.000+00 \\
  2.32 & 2.291+03 & 3.562+05 & 2.394+00 & 0.000+00 & 1.735-10 & 9.970-11 & 0.000+00 \\
  2.34 & 2.089+03 & 3.733+05 & 2.595+00 & 0.000+00 & 1.902-10 & 1.117-10 & 0.000+00 \\
  2.36 & 1.905+03 & 3.904+05 & 2.784+00 & 1.041-10 & 2.079-10 & 1.245-10 & 1.765-19 \\
  2.38 & 1.738+03 & 4.063+05 & 2.964+00 & 5.962-10 & 2.271-10 & 1.383-10 & 1.017-18 \\
  2.40 & 1.585+03 & 4.286+05 & 3.147+00 & 2.860-09 & 2.479-10 & 1.534-10 & 4.903-18 \\
  2.42 & 1.445+03 & 4.506+05 & 3.341+00 & 1.181-08 & 2.708-10 & 1.699-10 & 2.036-17 \\
  2.44 & 1.318+03 & 4.771+05 & 3.549+00 & 4.290-08 & 2.959-10 & 1.880-10 & 7.439-17 \\
  2.46 & 1.202+03 & 5.169+05 & 3.771+00 & 1.408-07 & 3.233-10 & 2.079-10 & 2.458-16 \\
  2.48 & 1.096+03 & 5.474+05 & 4.010+00 & 4.218-07 & 3.534-10 & 2.297-10 & 7.414-16 \\
  2.50 & 1.000+03 & 5.860+05 & 4.271+00 & 1.158-06 & 3.866-10 & 2.539-10 & 2.052-15 \\
  2.52 & 9.120+02 & 6.443+05 & 4.557+00 & 2.926-06 & 4.232-10 & 2.805-10 & 5.226-15 \\
  2.54 & 8.318+02 & 7.039+05 & 4.876+00 & 6.896-06 & 4.635-10 & 3.100-10 & 1.243-14 \\
  2.56 & 7.586+02 & 7.729+05 & 5.232+00 & 1.554-05 & 5.080-10 & 3.427-10 & 2.824-14 \\
  2.58 & 6.918+02 & 8.552+05 & 5.622+00 & 3.430-05 & 5.568-10 & 3.786-10 & 6.290-14 \\
  2.60 & 6.310+02 & 9.707+05 & 6.046+00 & 7.569-05 & 6.101-10 & 4.179-10 & 1.398-13 \\
  2.62 & 5.754+02 & 1.136+06 & 6.498+00 & 1.658-04 & 6.681-10 & 4.609-10 & 3.078-13 \\
  2.64 & 5.248+02 & 1.352+06 & 6.967+00 & 3.522-04 & 7.309-10 & 5.075-10 & 6.561-13 \\
  2.66 & 4.786+02 & 1.654+06 & 7.445+00 & 7.129-04 & 7.988-10 & 5.579-10 & 1.331-12 \\
  2.68 & 4.365+02 & 2.049+06 & 7.926+00 & 1.366-03 & 8.723-10 & 6.124-10 & 2.553-12 \\
  2.70 & 3.981+02 & 2.474+06 & 8.399+00 & 2.474-03 & 9.509-10 & 6.711-10 & 4.627-12 \\
  2.72 & 3.631+02 & 3.005+06 & 8.858+00 & 4.234-03 & 1.035-09 & 7.343-10 & 7.927-12 \\
  2.74 & 3.311+02 & 3.602+06 & 9.296+00 & 6.853-03 & 1.126-09 & 8.027-10 & 1.286-11 \\
  2.76 & 3.020+02 & 4.280+06 & 9.712+00 & 1.051-02 & 1.224-09 & 8.766-10 & 1.978-11 \\
  2.78 & 2.754+02 & 5.045+06 & 1.010+01 & 1.533-02 & 1.329-09 & 9.566-10 & 2.900-11 \\
  2.80 & 2.512+02 & 5.877+06 & 1.048+01 & 2.139-02 & 1.443-09 & 1.043-09 & 4.073-11 \\
  2.82 & 2.291+02 & 6.850+06 & 1.083+01 & 2.873-02 & 1.567-09 & 1.138-09 & 5.515-11 \\
  2.84 & 2.089+02 & 7.873+06 & 1.117+01 & 3.737-02 & 1.703-09 & 1.242-09 & 7.246-11 \\
  2.86 & 1.905+02 & 8.968+06 & 1.151+01 & 4.739-02 & 1.850-09 & 1.356-09 & 9.291-11 \\
  2.88 & 1.738+02 & 1.022+07 & 1.185+01 & 5.896-02 & 2.013-09 & 1.481-09 & 1.170-10 \\
  2.90 & 1.585+02 & 1.153+07 & 1.222+01 & 7.246-02 & 2.191-09 & 1.619-09 & 1.456-10 \\
  2.92 & 1.445+02 & 1.295+07 & 1.262+01 & 8.858-02 & 2.389-09 & 1.772-09 & 1.803-10 \\
  2.94 & 1.318+02 & 1.442+07 & 1.306+01 & 1.085-01 & 2.607-09 & 1.941-09 & 2.236-10 \\
  2.96 & 1.202+02 & 1.608+07 & 1.357+01 & 1.338-01 & 2.849-09 & 2.129-09 & 2.791-10 \\
  2.98 & 1.096+02 & 1.778+07 & 1.416+01 & 1.659-01 & 3.117-09 & 2.337-09 & 3.501-10 \\
  3.00 & 1.000+02 & 1.955+07 & 1.483+01 & 2.054-01 & 3.413-09 & 2.569-09 & 4.396-10 \\
  3.02 & 9.120+01 & 2.144+07 & 1.558+01 & 2.521-01 & 3.741-09 & 2.827-09 & 5.488-10 \\
  3.04 & 8.318+01 & 2.206+07 & 1.640+01 & 3.052-01 & 4.092-09 & 3.113-09 & 6.783-10 \\
  3.06 & 7.586+01 & 2.225+07 & 1.728+01 & 3.642-01 & 4.474-09 & 3.429-09 & 8.290-10 \\
  3.08 & 6.918+01 & 2.247+07 & 1.821+01 & 4.288-01 & 4.892-09 & 3.778-09 & 1.002-09 \\
  3.10 & 6.310+01 & 2.268+07 & 1.917+01 & 4.991-01 & 5.348-09 & 4.163-09 & 1.200-09 \\
  3.12 & 5.754+01 & 2.288+07 & 2.017+01 & 5.756-01 & 5.846-09 & 4.586-09 & 1.427-09 \\
  3.14 & 5.248+01 & 2.308+07 & 2.121+01 & 6.587-01 & 6.391-09 & 5.053-09 & 1.685-09 \\
  3.16 & 4.786+01 & 2.323+07 & 2.228+01 & 7.492-01 & 6.984-09 & 5.567-09 & 1.980-09 \\
  3.18 & 4.365+01 & 2.334+07 & 2.338+01 & 8.474-01 & 7.632-09 & 6.132-09 & 2.315-09 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0000r08_hahb.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock $4\pi$ steradian  Balmer Line Radiation}
\label{t:shckbalmer}
\begin{center}
\begin{tabular}{*{6}{r}}
\hline
\multicolumn{6}{l}{$ \eta_M =  0.00e+00$, ${\cal M}_A = \infty $, $ R =  1.00e+08 $}\\
\multicolumn{6}{l}{$\Phi_{\rm H\beta} = 4.0862\times 10^{-12} \Psi_{\rm H\beta}$, $\Phi_{\rm H\alpha} = 3.0268\times 10^{-12} \Psi_{\rm H\alpha}$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}   &                      &                  & \multicolumn{2}{c}{Ratios } \\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}    & \multicolumn{2}{c}{Photon Parameters }  & \multicolumn{1}{c}{Photons } & \multicolumn{1}{c}{Intensity }\\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}& \multicolumn{1}{c}{$\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Psi_{\rm H\alpha}$}& \multicolumn{1}{c}{$\Psi_{\rm H\alpha}/\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Phi_{\rm H\alpha}/\Phi_{\rm H\beta}$} \\
\hline
\hline
    1.30 &  2.512+05 &  4.157-03 & 7.949-04 &  5.230 &  3.874 \\ 
    1.32 &  2.291+05 &  6.095-03 & 1.104-03 &  5.521 &  4.090 \\ 
    1.34 &  2.089+05 &  8.346-03 & 1.437-03 &  5.810 &  4.304 \\ 
    1.36 &  1.905+05 &  1.099-02 & 1.820-03 &  6.041 &  4.475 \\ 
    1.38 &  1.738+05 &  1.426-02 & 2.298-03 &  6.206 &  4.597 \\ 
    1.40 &  1.585+05 &  1.824-02 & 2.888-03 &  6.313 &  4.677 \\ 
    1.42 &  1.445+05 &  2.304-02 & 3.631-03 &  6.344 &  4.700 \\ 
    1.44 &  1.318+05 &  2.877-02 & 4.547-03 &  6.327 &  4.687 \\ 
    1.46 &  1.202+05 &  3.565-02 & 5.681-03 &  6.276 &  4.649 \\ 
    1.48 &  1.096+05 &  4.392-02 & 7.082-03 &  6.201 &  4.593 \\ 
    1.50 &  1.000+05 &  5.417-02 & 8.870-03 &  6.108 &  4.524 \\ 
    1.52 &  9.120+04 &  7.388-02 & 1.241-02 &  5.953 &  4.410 \\ 
    1.54 &  8.318+04 &  1.170-01 & 2.049-02 &  5.713 &  4.232 \\ 
    1.56 &  7.586+04 &  1.358-01 & 2.409-02 &  5.637 &  4.176 \\ 
    1.58 &  6.918+04 &  1.558-01 & 2.798-02 &  5.569 &  4.125 \\ 
    1.60 &  6.310+04 &  1.778-01 & 3.228-02 &  5.507 &  4.079 \\ 
    1.62 &  5.754+04 &  2.021-01 & 3.709-02 &  5.449 &  4.036 \\ 
    1.64 &  5.248+04 &  2.293-01 & 4.251-02 &  5.394 &  3.996 \\ 
    1.66 &  4.786+04 &  2.597-01 & 4.862-02 &  5.342 &  3.957 \\ 
    1.68 &  4.365+04 &  2.938-01 & 5.552-02 &  5.293 &  3.921 \\ 
    1.70 &  3.981+04 &  3.321-01 & 6.332-02 &  5.244 &  3.885 \\ 
    1.72 &  3.631+04 &  3.748-01 & 7.213-02 &  5.196 &  3.849 \\ 
    1.74 &  3.311+04 &  4.226-01 & 8.211-02 &  5.146 &  3.812 \\ 
    1.76 &  3.020+04 &  4.760-01 & 9.341-02 &  5.095 &  3.774 \\ 
    1.78 &  2.754+04 &  5.358-01 & 1.063-01 &  5.042 &  3.735 \\ 
    1.80 &  2.512+04 &  6.029-01 & 1.209-01 &  4.986 &  3.693 \\ 
    1.82 &  2.291+04 &  6.777-01 & 1.376-01 &  4.924 &  3.647 \\ 
    1.84 &  2.089+04 &  7.592-01 & 1.565-01 &  4.852 &  3.594 \\ 
    1.86 &  1.905+04 &  8.368-01 & 1.762-01 &  4.750 &  3.518 \\ 
    1.88 &  1.738+04 &  7.640-01 & 1.725-01 &  4.430 &  3.281 \\ 
    1.90 &  1.585+04 &  6.966-01 & 1.627-01 &  4.282 &  3.172 \\ 
    1.92 &  1.445+04 &  6.715-01 & 1.590-01 &  4.224 &  3.129 \\ 
    1.94 &  1.318+04 &  6.629-01 & 1.587-01 &  4.177 &  3.094 \\ 
    1.96 &  1.202+04 &  6.628-01 & 1.600-01 &  4.142 &  3.068 \\ 
    1.98 &  1.096+04 &  6.691-01 & 1.625-01 &  4.117 &  3.050 \\ 
    2.00 &  1.000+04 &  6.814-01 & 1.663-01 &  4.097 &  3.035 \\ 
    2.02 &  9.120+03 &  7.002-01 & 1.716-01 &  4.080 &  3.023 \\ 
    2.04 &  8.318+03 &  7.386-01 & 1.818-01 &  4.063 &  3.009 \\ 
    2.06 &  7.586+03 &  7.919-01 & 1.958-01 &  4.044 &  2.996 \\ 
    2.08 &  6.918+03 &  8.570-01 & 2.129-01 &  4.026 &  2.982 \\ 
    2.10 &  6.310+03 &  9.371-01 & 2.338-01 &  4.008 &  2.969 \\ 
    2.12 &  5.754+03 &  1.009+00 & 2.525-01 &  3.996 &  2.960 \\ 
    2.14 &  5.248+03 &  1.103+00 & 2.767-01 &  3.984 &  2.951 \\ 
    2.16 &  4.786+03 &  1.199+00 & 3.017-01 &  3.974 &  2.944 \\ 
    2.18 &  4.365+03 &  1.288+00 & 3.248-01 &  3.967 &  2.939 \\ 
    2.20 &  3.981+03 &  1.367+00 & 3.450-01 &  3.962 &  2.935 \\ 
    2.22 &  3.631+03 &  1.427+00 & 3.605-01 &  3.960 &  2.933 \\ 
    2.24 &  3.311+03 &  1.472+00 & 3.716-01 &  3.960 &  2.933 \\ 
    2.26 &  3.020+03 &  1.527+00 & 3.856-01 &  3.961 &  2.934 \\ 
    2.28 &  2.754+03 &  1.615+00 & 4.079-01 &  3.960 &  2.933 \\ 
    2.30 &  2.512+03 &  1.718+00 & 4.339-01 &  3.959 &  2.933 \\ 
    2.32 &  2.291+03 &  1.832+00 & 4.627-01 &  3.958 &  2.932 \\ 
    2.34 &  2.089+03 &  1.950+00 & 4.924-01 &  3.959 &  2.933 \\ 
    2.36 &  1.905+03 &  2.064+00 & 5.208-01 &  3.963 &  2.936 \\ 
    2.38 &  1.738+03 &  2.177+00 & 5.484-01 &  3.969 &  2.940 \\ 
    2.40 &  1.585+03 &  2.297+00 & 5.776-01 &  3.977 &  2.946 \\ 
    2.42 &  1.445+03 &  2.430+00 & 6.095-01 &  3.987 &  2.953 \\ 
    2.44 &  1.318+03 &  2.576+00 & 6.443-01 &  3.998 &  2.962 \\ 
    2.46 &  1.202+03 &  2.737+00 & 6.824-01 &  4.011 &  2.971 \\ 
    2.48 &  1.096+03 &  2.913+00 & 7.237-01 &  4.024 &  2.981 \\ 
    2.50 &  1.000+03 &  3.109+00 & 7.697-01 &  4.039 &  2.992 \\ 
    2.52 &  9.120+02 &  3.328+00 & 8.206-01 &  4.056 &  3.004 \\ 
    2.54 &  8.318+02 &  3.577+00 & 8.783-01 &  4.073 &  3.017 \\ 
    2.56 &  7.586+02 &  3.862+00 & 9.441-01 &  4.091 &  3.030 \\ 
    2.58 &  6.918+02 &  4.190+00 & 1.019+00 &  4.111 &  3.045 \\ 
    2.60 &  6.310+02 &  4.568+00 & 1.106+00 &  4.132 &  3.061 \\ 
    2.62 &  5.754+02 &  5.011+00 & 1.205+00 &  4.157 &  3.079 \\ 
    2.64 &  5.248+02 &  5.521+00 & 1.319+00 &  4.186 &  3.101 \\ 
    2.66 &  4.786+02 &  6.113+00 & 1.449+00 &  4.219 &  3.125 \\ 
    2.68 &  4.365+02 &  6.797+00 & 1.597+00 &  4.256 &  3.153 \\ 
    2.70 &  3.981+02 &  7.548+00 & 1.759+00 &  4.292 &  3.179 \\ 
    2.72 &  3.631+02 &  8.395+00 & 1.939+00 &  4.330 &  3.208 \\ 
    2.74 &  3.311+02 &  9.329+00 & 2.135+00 &  4.369 &  3.236 \\ 
    2.76 &  3.020+02 &  1.036+01 & 2.351+00 &  4.407 &  3.264 \\ 
    2.78 &  2.754+02 &  1.150+01 & 2.587+00 &  4.445 &  3.293 \\ 
    2.80 &  2.512+02 &  1.274+01 & 2.844+00 &  4.481 &  3.319 \\ 
    2.82 &  2.291+02 &  1.414+01 & 3.130+00 &  4.517 &  3.346 \\ 
    2.84 &  2.089+02 &  1.565+01 & 3.439+00 &  4.550 &  3.370 \\ 
    2.86 &  1.905+02 &  1.728+01 & 3.774+00 &  4.580 &  3.392 \\ 
    2.88 &  1.738+02 &  1.910+01 & 4.146+00 &  4.608 &  3.413 \\ 
    2.90 &  1.585+02 &  2.107+01 & 4.548+00 &  4.633 &  3.432 \\ 
    2.92 &  1.445+02 &  2.320+01 & 4.984+00 &  4.655 &  3.448 \\ 
    2.94 &  1.318+02 &  2.544+01 & 5.444+00 &  4.674 &  3.462 \\ 
    2.96 &  1.202+02 &  2.792+01 & 5.952+00 &  4.691 &  3.475 \\ 
    2.98 &  1.096+02 &  3.052+01 & 6.486+00 &  4.705 &  3.485 \\ 
    3.00 &  1.000+02 &  3.328+01 & 7.056+00 &  4.717 &  3.494 \\ 
    3.02 &  9.120+01 &  3.622+01 & 7.662+00 &  4.727 &  3.501 \\ 
    3.04 &  8.318+01 &  3.845+01 & 8.149+00 &  4.718 &  3.495 \\ 
    3.06 &  7.586+01 &  4.040+01 & 8.591+00 &  4.703 &  3.483 \\ 
    3.08 &  6.918+01 &  4.238+01 & 9.044+00 &  4.686 &  3.471 \\ 
    3.10 &  6.310+01 &  4.436+01 & 9.503+00 &  4.668 &  3.458 \\ 
    3.12 &  5.754+01 &  4.634+01 & 9.969+00 &  4.648 &  3.443 \\ 
    3.14 &  5.248+01 &  4.834+01 & 1.044+01 &  4.628 &  3.429 \\ 
    3.16 &  4.786+01 &  5.031+01 & 1.092+01 &  4.608 &  3.413 \\ 
    3.18 &  4.365+01 &  5.221+01 & 1.139+01 &  4.586 &  3.397 \\ 
\hline
\multicolumn{6}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\end{table*}%

\end{document}


==> anc/eta0000r08_str1.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters}
\label{t:shckprop1}
\begin{center}
\begin{tabular}{*{7}{r}}
\multicolumn{7}{l}{$ \eta_M = $ 0.00e+00, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 0.0000~\mu$G, ${\cal M}_A = \infty $ }\\
\multicolumn{7}{l}{$ R = $ 1.00e+08, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-06 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}     & \multicolumn{2}{c}{Temperature }                                 &  \multicolumn{2}{c}{Hydrogen}                   & \multicolumn{1}{c}{Particle}\\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}      & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock} &  \multicolumn{2}{c}{Ionization Fraction}        & \multicolumn{1}{c}{Mass}    \\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}  & \multicolumn{1}{c}{(K)}        & \multicolumn{1}{c}{(K)}         &  \multicolumn{1}{c}{HI}& \multicolumn{1}{c}{HII}& \multicolumn{1}{c}{(a.m.u)} \\
\hline
\hline
  1.30 & 2.512+05 & 4.151+01 & 1.163+04 & 1.000+00 & 9.748-08 & 1.292 \\
  1.32 & 2.291+05 & 4.199+01 & 1.275+04 & 1.000+00 & 5.242-07 & 1.292 \\
  1.34 & 2.089+05 & 4.245+01 & 1.398+04 & 1.000+00 & 1.789-06 & 1.292 \\
  1.36 & 1.905+05 & 4.441+01 & 1.532+04 & 1.000+00 & 7.472-06 & 1.292 \\
  1.38 & 1.738+05 & 5.181+01 & 1.680+04 & 1.000+00 & 3.126-05 & 1.292 \\
  1.40 & 1.585+05 & 6.398+01 & 1.843+04 & 1.000+00 & 4.277-07 & 1.291 \\
  1.42 & 1.445+05 & 8.803+01 & 2.022+04 & 1.000+00 & 9.722-07 & 1.291 \\
  1.44 & 1.318+05 & 1.215+02 & 2.220+04 & 1.000+00 & 2.434-06 & 1.291 \\
  1.46 & 1.202+05 & 1.786+02 & 2.438+04 & 1.000+00 & 5.764-06 & 1.291 \\
  1.48 & 1.096+05 & 2.886+02 & 2.681+04 & 1.000+00 & 1.236-05 & 1.291 \\
  1.50 & 1.000+05 & 5.753+02 & 2.962+04 & 1.000+00 & 2.496-05 & 1.291 \\
  1.52 & 9.120+04 & 2.952+03 & 3.450+04 & 9.999-01 & 6.384-05 & 1.291 \\
  1.54 & 8.318+04 & 1.023+04 & 4.378+04 & 9.998-01 & 2.359-04 & 1.291 \\
  1.56 & 7.586+04 & 1.085+04 & 4.769+04 & 9.996-01 & 3.609-04 & 1.291 \\
  1.58 & 6.918+04 & 1.125+04 & 5.174+04 & 9.995-01 & 5.343-04 & 1.291 \\
  1.60 & 6.310+04 & 1.153+04 & 5.604+04 & 9.992-01 & 7.787-04 & 1.290 \\
  1.62 & 5.754+04 & 1.173+04 & 6.065+04 & 9.989-01 & 1.124-03 & 1.290 \\
  1.64 & 5.248+04 & 1.187+04 & 6.564+04 & 9.984-01 & 1.611-03 & 1.289 \\
  1.66 & 4.786+04 & 1.198+04 & 7.106+04 & 9.977-01 & 2.294-03 & 1.288 \\
  1.68 & 4.365+04 & 1.206+04 & 7.694+04 & 9.968-01 & 3.247-03 & 1.287 \\
  1.70 & 3.981+04 & 1.213+04 & 8.333+04 & 9.954-01 & 4.569-03 & 1.286 \\
  1.72 & 3.631+04 & 1.218+04 & 9.028+04 & 9.936-01 & 6.391-03 & 1.284 \\
  1.74 & 3.311+04 & 1.223+04 & 9.783+04 & 9.911-01 & 8.887-03 & 1.281 \\
  1.76 & 3.020+04 & 1.228+04 & 1.060+05 & 9.877-01 & 1.229-02 & 1.277 \\
  1.78 & 2.754+04 & 1.234+04 & 1.148+05 & 9.831-01 & 1.690-02 & 1.272 \\
  1.80 & 2.512+04 & 1.240+04 & 1.243+05 & 9.768-01 & 2.317-02 & 1.264 \\
  1.82 & 2.291+04 & 1.247+04 & 1.344+05 & 9.683-01 & 3.174-02 & 1.255 \\
  1.84 & 2.089+04 & 1.256+04 & 1.449+05 & 9.563-01 & 4.367-02 & 1.242 \\
  1.86 & 1.906+04 & 1.270+04 & 1.557+05 & 9.386-01 & 6.143-02 & 1.222 \\
  1.88 & 1.738+04 & 1.332+04 & 1.622+05 & 8.772-01 & 1.228-01 & 1.160 \\
  1.90 & 1.585+04 & 1.361+04 & 1.677+05 & 8.073-01 & 1.927-01 & 1.096 \\
  1.92 & 1.445+04 & 1.362+04 & 1.791+05 & 7.821-01 & 2.179-01 & 1.072 \\
  1.94 & 1.318+04 & 1.372+04 & 1.901+05 & 7.497-01 & 2.503-01 & 1.042 \\
  1.96 & 1.202+04 & 1.383+04 & 2.016+05 & 7.149-01 & 2.851-01 & 1.011 \\
  1.98 & 1.096+04 & 1.394+04 & 2.136+05 & 6.774-01 & 3.226-01 & 0.979 \\
  2.00 & 1.000+04 & 1.404+04 & 2.260+05 & 6.359-01 & 3.641-01 & 0.948 \\
  2.02 & 9.120+03 & 1.413+04 & 2.383+05 & 5.872-01 & 4.128-01 & 0.914 \\
  2.04 & 8.318+03 & 1.421+04 & 2.471+05 & 5.056-01 & 4.944-01 & 0.866 \\
  2.06 & 7.586+03 & 1.429+04 & 2.542+05 & 4.032-01 & 5.968-01 & 0.813 \\
  2.08 & 6.918+03 & 1.430+04 & 2.587+05 & 2.716-01 & 7.284-01 & 0.755 \\
  2.10 & 6.310+03 & 1.407+04 & 2.635+05 & 1.351-01 & 8.649-01 & 0.703 \\
  2.12 & 5.754+03 & 1.194+04 & 2.709+05 & 2.654-02 & 9.735-01 & 0.665 \\
  2.14 & 5.248+03 & 9.700+03 & 2.901+05 & 9.104-03 & 9.909-01 & 0.655 \\
  2.16 & 4.786+03 & 9.295+03 & 3.152+05 & 8.268-03 & 9.917-01 & 0.652 \\
  2.18 & 4.365+03 & 9.060+03 & 3.433+05 & 7.577-03 & 9.924-01 & 0.649 \\
  2.20 & 3.981+03 & 9.004+03 & 3.745+05 & 6.951-03 & 9.930-01 & 0.647 \\
  2.22 & 3.631+03 & 9.130+03 & 4.091+05 & 6.399-03 & 9.936-01 & 0.646 \\
  2.24 & 3.311+03 & 9.415+03 & 4.470+05 & 5.941-03 & 9.941-01 & 0.644 \\
  2.26 & 3.020+03 & 9.850+03 & 4.882+05 & 5.471-03 & 9.945-01 & 0.642 \\
  2.28 & 2.754+03 & 1.030+04 & 5.328+05 & 4.925-03 & 9.951-01 & 0.640 \\
  2.30 & 2.512+03 & 1.070+04 & 5.814+05 & 4.386-03 & 9.956-01 & 0.637 \\
  2.32 & 2.291+03 & 1.103+04 & 6.343+05 & 3.889-03 & 9.961-01 & 0.635 \\
  2.34 & 2.089+03 & 1.132+04 & 6.919+05 & 3.455-03 & 9.966-01 & 0.632 \\
  2.36 & 1.906+03 & 1.156+04 & 7.549+05 & 3.116-03 & 9.969-01 & 0.629 \\
  2.38 & 1.738+03 & 1.178+04 & 8.241+05 & 2.855-03 & 9.971-01 & 0.627 \\
  2.40 & 1.585+03 & 1.198+04 & 9.003+05 & 2.638-03 & 9.974-01 & 0.625 \\
  2.42 & 1.445+03 & 1.211+04 & 9.840+05 & 2.456-03 & 9.975-01 & 0.624 \\
  2.44 & 1.318+03 & 1.226+04 & 1.076+06 & 2.285-03 & 9.977-01 & 0.623 \\
  2.46 & 1.202+03 & 1.240+04 & 1.178+06 & 2.126-03 & 9.979-01 & 0.622 \\
  2.48 & 1.096+03 & 1.252+04 & 1.289+06 & 1.982-03 & 9.980-01 & 0.621 \\
  2.50 & 1.000+03 & 1.261+04 & 1.411+06 & 1.851-03 & 9.981-01 & 0.621 \\
  2.52 & 9.120+02 & 1.268+04 & 1.545+06 & 1.731-03 & 9.983-01 & 0.620 \\
  2.54 & 8.318+02 & 1.273+04 & 1.692+06 & 1.618-03 & 9.984-01 & 0.620 \\
  2.56 & 7.586+02 & 1.278+04 & 1.853+06 & 1.509-03 & 9.985-01 & 0.620 \\
  2.58 & 6.918+02 & 1.286+04 & 2.030+06 & 1.402-03 & 9.986-01 & 0.619 \\
  2.60 & 6.310+02 & 1.299+04 & 2.225+06 & 1.296-03 & 9.987-01 & 0.619 \\
  2.62 & 5.754+02 & 1.319+04 & 2.438+06 & 1.188-03 & 9.988-01 & 0.619 \\
  2.64 & 5.248+02 & 1.346+04 & 2.671+06 & 1.084-03 & 9.989-01 & 0.619 \\
  2.66 & 4.786+02 & 1.380+04 & 2.928+06 & 9.827-04 & 9.990-01 & 0.619 \\
  2.68 & 4.365+02 & 1.422+04 & 3.209+06 & 8.870-04 & 9.991-01 & 0.619 \\
  2.70 & 3.981+02 & 1.473+04 & 3.517+06 & 7.980-04 & 9.992-01 & 0.619 \\
  2.72 & 3.631+02 & 1.532+04 & 3.855+06 & 7.165-04 & 9.993-01 & 0.618 \\
  2.74 & 3.311+02 & 1.600+04 & 4.225+06 & 6.427-04 & 9.994-01 & 0.618 \\
  2.76 & 3.020+02 & 1.675+04 & 4.632+06 & 5.767-04 & 9.994-01 & 0.618 \\
  2.78 & 2.754+02 & 1.757+04 & 5.077+06 & 5.181-04 & 9.995-01 & 0.618 \\
  2.80 & 2.512+02 & 1.844+04 & 5.565+06 & 4.662-04 & 9.995-01 & 0.618 \\
  2.82 & 2.291+02 & 1.935+04 & 6.101+06 & 4.201-04 & 9.996-01 & 0.618 \\
  2.84 & 2.089+02 & 2.029+04 & 6.688+06 & 3.793-04 & 9.996-01 & 0.618 \\
  2.86 & 1.906+02 & 2.125+04 & 7.331+06 & 3.427-04 & 9.997-01 & 0.618 \\
  2.88 & 1.738+02 & 2.224+04 & 8.036+06 & 3.097-04 & 9.997-01 & 0.618 \\
  2.90 & 1.585+02 & 2.329+04 & 8.810+06 & 2.795-04 & 9.997-01 & 0.618 \\
  2.92 & 1.445+02 & 2.442+04 & 9.657+06 & 2.515-04 & 9.998-01 & 0.618 \\
  2.94 & 1.318+02 & 2.565+04 & 1.059+07 & 2.253-04 & 9.998-01 & 0.618 \\
  2.96 & 1.202+02 & 2.700+04 & 1.161+07 & 2.006-04 & 9.998-01 & 0.618 \\
  2.98 & 1.097+02 & 2.851+04 & 1.272+07 & 1.774-04 & 9.998-01 & 0.617 \\
  3.00 & 1.000+02 & 3.019+04 & 1.395+07 & 1.558-04 & 9.998-01 & 0.617 \\
  3.02 & 9.120+01 & 3.204+04 & 1.529+07 & 1.358-04 & 9.999-01 & 0.617 \\
  3.04 & 8.318+01 & 3.410+04 & 1.676+07 & 1.175-04 & 9.999-01 & 0.617 \\
  3.06 & 7.586+01 & 3.642+04 & 1.838+07 & 1.009-04 & 9.999-01 & 0.617 \\
  3.08 & 6.918+01 & 3.904+04 & 2.015+07 & 8.578-05 & 9.999-01 & 0.617 \\
  3.10 & 6.310+01 & 4.202+04 & 2.209+07 & 7.223-05 & 9.999-01 & 0.617 \\
  3.12 & 5.754+01 & 4.546+04 & 2.422+07 & 6.009-05 & 9.999-01 & 0.617 \\
  3.14 & 5.248+01 & 4.946+04 & 2.656+07 & 4.930-05 & 1.000+00 & 0.617 \\
  3.16 & 4.786+01 & 5.418+04 & 2.912+07 & 3.983-05 & 1.000+00 & 0.617 \\
  3.18 & 4.365+01 & 5.979+04 & 3.192+07 & 3.163-05 & 1.000+00 & 0.617 \\
\hline
\multicolumn{7}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0000r08_str2.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters, continued}
\label{t:shckprop2}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 0.00e+00, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 0.0000~\mu$G, ${\cal M}_A = \infty $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+08, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-06 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}       &                            & \multicolumn{2}{c}{Magnetic $\alpha$}                           & \multicolumn{2}{c}{Compression}                      & \multicolumn{2}{c}{Cooling Columns} \\
\multicolumn{1}{c}{$\log_{10}v_s$} & \multicolumn{1}{c}{Mach}   & \multicolumn{2}{c}{$P_B/P_{\rm gas}$}                   & \multicolumn{2}{c}{Factor}                           & \multicolumn{1}{c}{$\lambda_4$} & \multicolumn{1}{c}{$\lambda_3$}\\
\multicolumn{1}{c}{(km/s)}         & \multicolumn{1}{c}{Number} & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock}& \multicolumn{1}{c}{Jump}& \multicolumn{1}{c}{Max.$^*$}   & \multicolumn{1}{c}{(cm$^{-2}$)}  & \multicolumn{1}{c}{(cm$^{-2}$)}   \\
\hline
\hline
  1.30 & 29.90 & 0.000+00 & 0.000+00 & 3.987 & 6.044+01 & 2.658+18 & 1.280+19 \\
  1.32 & 31.13 & 0.000+00 & 0.000+00 & 3.988 & 6.605+01 & 2.252+18 & 1.025+19 \\
  1.34 & 32.42 & 0.000+00 & 0.000+00 & 3.989 & 7.337+01 & 1.804+18 & 8.377+18 \\
  1.36 & 33.19 & 0.000+00 & 0.000+00 & 3.989 & 8.027+01 & 1.347+18 & 6.840+18 \\
  1.38 & 32.17 & 0.000+00 & 0.000+00 & 3.988 & 8.750+01 & 9.293+17 & 5.563+18 \\
  1.40 & 30.31 & 0.000+00 & 0.000+00 & 3.987 & 9.686+01 & 6.209+17 & 4.620+18 \\
  1.42 & 27.06 & 0.000+00 & 0.000+00 & 3.984 & 1.070+02 & 4.210+17 & 3.815+18 \\
  1.44 & 24.12 & 0.000+00 & 0.000+00 & 3.979 & 1.170+02 & 2.872+17 & 3.149+18 \\
  1.46 & 20.83 & 0.000+00 & 0.000+00 & 3.973 & 1.300+02 & 1.985+17 & 2.608+18 \\
  1.48 & 17.16 & 0.000+00 & 0.000+00 & 3.960 & 1.403+02 & 1.315+17 & 2.152+18 \\
  1.50 & 12.73 & 0.000+00 & 0.000+00 & 3.927 & 1.527+02 & 9.029+16 & 1.771+18 \\
  1.52 & 5.88 & 0.000+00 & 0.000+00 & 3.681 & 1.731+02 & 5.097+16 & 1.403+18 \\
  1.54 & 3.31 & 0.000+00 & 0.000+00 & 3.139 & 1.933+02 & 2.407+16 & 1.046+18 \\
  1.56 & 3.36 & 0.000+00 & 0.000+00 & 3.162 & 2.143+02 & 1.773+16 & 8.861+17 \\
  1.58 & 3.46 & 0.000+00 & 0.000+00 & 3.198 & 2.336+02 & 1.274+16 & 7.541+17 \\
  1.60 & 3.58 & 0.000+00 & 0.000+00 & 3.241 & 2.501+02 & 9.732+15 & 6.430+17 \\
  1.62 & 3.71 & 0.000+00 & 0.000+00 & 3.285 & 2.734+02 & 7.424+15 & 5.516+17 \\
  1.64 & 3.86 & 0.000+00 & 0.000+00 & 3.331 & 2.976+02 & 5.636+15 & 4.748+17 \\
  1.66 & 4.03 & 0.000+00 & 0.000+00 & 3.376 & 3.244+02 & 4.477+15 & 4.103+17 \\
  1.68 & 4.20 & 0.000+00 & 0.000+00 & 3.419 & 3.558+02 & 3.511+15 & 3.563+17 \\
  1.70 & 4.38 & 0.000+00 & 0.000+00 & 3.460 & 3.830+02 & 2.712+15 & 3.097+17 \\
  1.72 & 4.58 & 0.000+00 & 0.000+00 & 3.499 & 4.241+02 & 2.172+15 & 2.710+17 \\
  1.74 & 4.78 & 0.000+00 & 0.000+00 & 3.535 & 4.523+02 & 1.796+15 & 2.362+17 \\
  1.76 & 4.98 & 0.000+00 & 0.000+00 & 3.569 & 4.914+02 & 1.530+15 & 2.067+17 \\
  1.78 & 5.20 & 0.000+00 & 0.000+00 & 3.600 & 5.423+02 & 1.339+15 & 1.816+17 \\
  1.80 & 5.41 & 0.000+00 & 0.000+00 & 3.628 & 5.918+02 & 1.205+15 & 1.597+17 \\
  1.82 & 5.63 & 0.000+00 & 0.000+00 & 3.654 & 6.390+02 & 1.123+15 & 1.407+17 \\
  1.84 & 5.84 & 0.000+00 & 0.000+00 & 3.677 & 6.783+02 & 1.163+15 & 1.245+17 \\
  1.86 & 6.04 & 0.000+00 & 0.000+00 & 3.696 & 7.315+02 & 1.482+15 & 1.119+17 \\
  1.88 & 6.01 & 0.000+00 & 0.000+00 & 3.694 & 7.490+02 & 4.199+15 & 1.113+17 \\
  1.90 & 6.05 & 0.000+00 & 0.000+00 & 3.697 & 7.750+02 & 7.019+15 & 1.115+17 \\
  1.92 & 6.27 & 0.000+00 & 0.000+00 & 3.716 & 8.381+02 & 9.441+15 & 1.075+17 \\
  1.94 & 6.45 & 0.000+00 & 0.000+00 & 3.731 & 8.995+02 & 1.077+16 & 1.064+17 \\
  1.96 & 6.62 & 0.000+00 & 0.000+00 & 3.744 & 9.449+02 & 1.164+16 & 1.042+17 \\
  1.98 & 6.80 & 0.000+00 & 0.000+00 & 3.756 & 1.002+03 & 1.240+16 & 1.014+17 \\
  2.00 & 6.98 & 0.000+00 & 0.000+00 & 3.768 & 1.081+03 & 1.329+16 & 9.853+16 \\
  2.02 & 7.15 & 0.000+00 & 0.000+00 & 3.779 & 1.150+03 & 1.460+16 & 9.588+16 \\
  2.04 & 7.27 & 0.000+00 & 0.000+00 & 3.785 & 1.199+03 & 1.832+16 & 9.673+16 \\
  2.06 & 7.36 & 0.000+00 & 0.000+00 & 3.790 & 1.250+03 & 2.424+16 & 9.920+16 \\
  2.08 & 7.42 & 0.000+00 & 0.000+00 & 3.793 & 1.268+03 & 3.269+16 & 1.045+17 \\
  2.10 & 7.56 & 0.000+00 & 0.000+00 & 3.800 & 1.329+03 & 4.387+16 & 1.128+17 \\
  2.12 & 8.35 & 0.000+00 & 0.000+00 & 3.835 & 1.367+03 & 5.417+16 & 1.193+17 \\
  2.14 & 9.64 & 0.000+00 & 0.000+00 & 3.875 & 1.494+03 & 6.397+16 & 1.240+17 \\
  2.16 & 10.28 & 0.000+00 & 0.000+00 & 3.890 & 1.612+03 & 7.607+16 & 1.313+17 \\
  2.18 & 10.88 & 0.000+00 & 0.000+00 & 3.901 & 1.800+03 & 9.109+16 & 1.426+17 \\
  2.20 & 11.41 & 0.000+00 & 0.000+00 & 3.910 & 1.977+03 & 1.121+17 & 1.606+17 \\
  2.22 & 11.86 & 0.000+00 & 0.000+00 & 3.916 & 2.137+03 & 1.476+17 & 1.942+17 \\
  2.24 & 12.21 & 0.000+00 & 0.000+00 & 3.921 & 2.318+03 & 2.196+17 & 2.660+17 \\
  2.26 & 12.48 & 0.000+00 & 0.000+00 & 3.924 & 2.583+03 & 3.435+17 & 3.914+17 \\
  2.28 & 12.76 & 0.000+00 & 0.000+00 & 3.928 & 2.793+03 & 4.910+17 & 5.403+17 \\
  2.30 & 13.08 & 0.000+00 & 0.000+00 & 3.931 & 3.061+03 & 6.347+17 & 6.843+17 \\
  2.32 & 13.46 & 0.000+00 & 0.000+00 & 3.935 & 3.317+03 & 7.962+17 & 8.456+17 \\
  2.34 & 13.88 & 0.000+00 & 0.000+00 & 3.939 & 3.684+03 & 9.956+17 & 1.044+18 \\
  2.36 & 14.36 & 0.000+00 & 0.000+00 & 3.943 & 3.946+03 & 1.245+18 & 1.294+18 \\
  2.38 & 14.87 & 0.000+00 & 0.000+00 & 3.946 & 4.329+03 & 1.544+18 & 1.591+18 \\
  2.40 & 15.41 & 0.000+00 & 0.000+00 & 3.950 & 4.756+03 & 1.865+18 & 1.911+18 \\
  2.42 & 16.04 & 0.000+00 & 0.000+00 & 3.954 & 5.129+03 & 2.217+18 & 2.262+18 \\
  2.44 & 16.68 & 0.000+00 & 0.000+00 & 3.957 & 5.671+03 & 2.610+18 & 2.653+18 \\
  2.46 & 17.35 & 0.000+00 & 0.000+00 & 3.961 & 6.263+03 & 3.069+18 & 3.110+18 \\
  2.48 & 18.07 & 0.000+00 & 0.000+00 & 3.964 & 6.898+03 & 3.615+18 & 3.654+18 \\
  2.50 & 18.85 & 0.000+00 & 0.000+00 & 3.966 & 7.564+03 & 4.271+18 & 4.308+18 \\
  2.52 & 19.68 & 0.000+00 & 0.000+00 & 3.969 & 8.224+03 & 5.056+18 & 5.091+18 \\
  2.54 & 20.55 & 0.000+00 & 0.000+00 & 3.972 & 9.074+03 & 6.019+18 & 6.052+18 \\
  2.56 & 21.48 & 0.000+00 & 0.000+00 & 3.974 & 9.800+03 & 7.259+18 & 7.290+18 \\
  2.58 & 22.41 & 0.000+00 & 0.000+00 & 3.976 & 1.069+04 & 8.944+18 & 8.974+18 \\
  2.60 & 23.35 & 0.000+00 & 0.000+00 & 3.978 & 1.191+04 & 1.135+19 & 1.138+19 \\
  2.62 & 24.26 & 0.000+00 & 0.000+00 & 3.980 & 1.289+04 & 1.484+19 & 1.486+19 \\
  2.64 & 25.15 & 0.000+00 & 0.000+00 & 3.981 & 1.425+04 & 1.973+19 & 1.976+19 \\
  2.66 & 26.00 & 0.000+00 & 0.000+00 & 3.982 & 1.561+04 & 2.636+19 & 2.638+19 \\
  2.68 & 26.82 & 0.000+00 & 0.000+00 & 3.983 & 1.703+04 & 3.496+19 & 3.498+19 \\
  2.70 & 27.59 & 0.000+00 & 0.000+00 & 3.984 & 1.862+04 & 4.565+19 & 4.567+19 \\
  2.72 & 28.32 & 0.000+00 & 0.000+00 & 3.985 & 2.061+04 & 5.837+19 & 5.839+19 \\
  2.74 & 29.02 & 0.000+00 & 0.000+00 & 3.986 & 2.237+04 & 7.302+19 & 7.304+19 \\
  2.76 & 29.70 & 0.000+00 & 0.000+00 & 3.986 & 2.476+04 & 8.944+19 & 8.946+19 \\
  2.78 & 30.36 & 0.000+00 & 0.000+00 & 3.987 & 2.705+04 & 1.075+20 & 1.075+20 \\
  2.80 & 31.03 & 0.000+00 & 0.000+00 & 3.988 & 2.938+04 & 1.272+20 & 1.272+20 \\
  2.82 & 31.72 & 0.000+00 & 0.000+00 & 3.988 & 3.261+04 & 1.485+20 & 1.486+20 \\
  2.84 & 32.44 & 0.000+00 & 0.000+00 & 3.989 & 3.520+04 & 1.718+20 & 1.718+20 \\
  2.86 & 33.19 & 0.000+00 & 0.000+00 & 3.989 & 3.857+04 & 1.972+20 & 1.972+20 \\
  2.88 & 33.96 & 0.000+00 & 0.000+00 & 3.990 & 4.257+04 & 2.255+20 & 2.255+20 \\
  2.90 & 34.75 & 0.000+00 & 0.000+00 & 3.990 & 4.673+04 & 2.578+20 & 2.578+20 \\
  2.92 & 35.54 & 0.000+00 & 0.000+00 & 3.990 & 5.121+04 & 2.959+20 & 2.959+20 \\
  2.94 & 36.31 & 0.000+00 & 0.000+00 & 3.991 & 5.600+04 & 3.423+20 & 3.424+20 \\
  2.96 & 37.05 & 0.000+00 & 0.000+00 & 3.991 & 6.146+04 & 4.008+20 & 4.008+20 \\
  2.98 & 37.75 & 0.000+00 & 0.000+00 & 3.992 & 6.729+04 & 4.765+20 & 4.765+20 \\
  3.00 & 38.42 & 0.000+00 & 0.000+00 & 3.992 & 7.406+04 & 5.764+20 & 5.764+20 \\
  3.02 & 39.05 & 0.000+00 & 0.000+00 & 3.992 & 8.127+04 & 7.071+20 & 7.071+20 \\
  3.04 & 39.63 & 0.000+00 & 0.000+00 & 3.992 & 8.905+04 & 8.739+20 & 8.739+20 \\
  3.06 & 40.15 & 0.000+00 & 0.000+00 & 3.993 & 9.806+04 & 1.079+21 & 1.079+21 \\
  3.08 & 40.60 & 0.000+00 & 0.000+00 & 3.993 & 1.073+05 & 1.323+21 & 1.323+21 \\
  3.10 & 40.98 & 0.000+00 & 0.000+00 & 3.993 & 1.178+05 & 1.606+21 & 1.606+21 \\
  3.12 & 41.26 & 0.000+00 & 0.000+00 & 3.993 & 1.288+05 & 1.928+21 & 1.928+21 \\
  3.14 & 41.41 & 0.000+00 & 0.000+00 & 3.993 & 1.415+05 & 2.289+21 & 2.289+21 \\
  3.16 & 41.43 & 0.000+00 & 0.000+00 & 3.993 & 1.550+05 & 2.689+21 & 2.689+21 \\
  3.18 & 41.30 & 0.000+00 & 0.000+00 & 3.993 & 1.698+05 & 3.130+21 & 3.130+21 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\multicolumn{8}{l}{\footnotesize{$^*$ using density after cooling to $\log_{10} T = 3.0$}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0001r04_fields.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Radiation Parameters}
\label{t:shckradiation}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-04, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 0.54422~\mu$G, ${\cal M}_A = 100.00 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+04, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-10 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}             & \multicolumn{1}{c}{Hydrogen}\\
\multicolumn{1}{c}{$\log_{10}v_s$}       & \multicolumn{1}{c}{Density}       
& \multicolumn{3}{c}{Photon Parameters } & \multicolumn{3}{c}{Energy Parameters} \\
\multicolumn{1}{c}{(km/s)} & \multicolumn{1}{c}{(cm$^{-3}$)}
& \multicolumn{1}{c}{$\Psi_{\rm tot}$} & \multicolumn{1}{c}{$\Psi_H$} & \multicolumn{1}{c}{$\Psi_{\rm keV}$} 
& \multicolumn{1}{c}{$\Phi_{\rm tot}$} & \multicolumn{1}{c}{$\Phi_H$} & \multicolumn{1}{c}{$\Phi_{\rm keV}$} \\
\hline
\hline
  1.30 & 2.512+01 & 1.243+05 & 1.978-09 & 0.000+00 & 1.075-12 & 4.692-20 & 0.000+00 \\
  1.32 & 2.291+01 & 1.048+05 & 5.375-09 & 0.000+00 & 1.203-12 & 1.311-19 & 0.000+00 \\
  1.34 & 2.089+01 & 9.254+04 & 1.547-08 & 0.000+00 & 1.333-12 & 3.913-19 & 0.000+00 \\
  1.36 & 1.905+01 & 8.383+04 & 4.513-08 & 0.000+00 & 1.468-12 & 1.188-18 & 0.000+00 \\
  1.38 & 1.738+01 & 7.667+04 & 1.333-07 & 0.000+00 & 1.612-12 & 3.648-18 & 0.000+00 \\
  1.40 & 1.585+01 & 7.046+04 & 3.884-07 & 0.000+00 & 1.768-12 & 1.093-17 & 0.000+00 \\
  1.42 & 1.445+01 & 6.504+04 & 1.078-06 & 0.000+00 & 1.937-12 & 3.074-17 & 0.000+00 \\
  1.44 & 1.318+01 & 5.983+04 & 2.724-06 & 0.000+00 & 2.122-12 & 7.781-17 & 0.000+00 \\
  1.46 & 1.202+01 & 5.461+04 & 6.181-06 & 0.000+00 & 2.327-12 & 1.760-16 & 0.000+00 \\
  1.48 & 1.096+01 & 4.934+04 & 1.273-05 & 0.000+00 & 2.556-12 & 3.611-16 & 0.000+00 \\
  1.50 & 1.000+01 & 4.404+04 & 2.427-05 & 0.000+00 & 2.813-12 & 6.863-16 & 0.000+00 \\
  1.52 & 9.120+00 & 3.877+04 & 4.444-05 & 0.000+00 & 3.113-12 & 1.253-15 & 0.000+00 \\
  1.54 & 8.318+00 & 3.342+04 & 8.253-05 & 0.000+00 & 3.492-12 & 2.316-15 & 0.000+00 \\
  1.56 & 7.586+00 & 2.770+04 & 1.732-04 & 0.000+00 & 4.063-12 & 4.816-15 & 0.000+00 \\
  1.58 & 6.918+00 & 2.222+04 & 4.305-04 & 0.000+00 & 4.973-12 & 1.175-14 & 0.000+00 \\
  1.60 & 6.310+00 & 1.996+04 & 6.850-04 & 0.000+00 & 5.520-12 & 1.845-14 & 0.000+00 \\
  1.62 & 5.754+00 & 1.828+04 & 1.026-03 & 0.000+00 & 6.056-12 & 2.729-14 & 0.000+00 \\
  1.64 & 5.248+00 & 1.689+04 & 1.506-03 & 0.000+00 & 6.632-12 & 3.956-14 & 0.000+00 \\
  1.66 & 4.786+00 & 1.571+04 & 2.181-03 & 0.000+00 & 7.268-12 & 5.662-14 & 0.000+00 \\
  1.68 & 4.365+00 & 1.471+04 & 3.131-03 & 0.000+00 & 7.986-12 & 8.039-14 & 0.000+00 \\
  1.70 & 3.981+00 & 1.384+04 & 4.449-03 & 0.000+00 & 8.802-12 & 1.131-13 & 0.000+00 \\
  1.72 & 3.631+00 & 1.307+04 & 6.256-03 & 0.000+00 & 9.738-12 & 1.577-13 & 0.000+00 \\
  1.74 & 3.311+00 & 1.239+04 & 8.703-03 & 0.000+00 & 1.082-11 & 2.179-13 & 0.000+00 \\
  1.76 & 3.020+00 & 1.179+04 & 1.199-02 & 0.000+00 & 1.208-11 & 2.987-13 & 0.000+00 \\
  1.78 & 2.754+00 & 1.124+04 & 1.637-02 & 0.000+00 & 1.355-11 & 4.064-13 & 0.000+00 \\
  1.80 & 2.512+00 & 1.071+04 & 2.222-02 & 0.000+00 & 1.528-11 & 5.505-13 & 0.000+00 \\
  1.82 & 2.291+00 & 1.019+04 & 3.007-02 & 0.000+00 & 1.732-11 & 7.451-13 & 0.000+00 \\
  1.84 & 2.089+00 & 9.687+03 & 4.086-02 & 0.000+00 & 1.975-11 & 1.015-12 & 0.000+00 \\
  1.86 & 1.905+00 & 9.228+03 & 5.671-02 & 0.000+00 & 2.265-11 & 1.422-12 & 0.000+00 \\
  1.88 & 1.738+00 & 1.067+04 & 1.077-01 & 0.000+00 & 2.612-11 & 2.900-12 & 0.000+00 \\
  1.90 & 1.585+00 & 1.314+04 & 1.814-01 & 0.000+00 & 2.947-11 & 5.153-12 & 0.000+00 \\
  1.92 & 1.445+00 & 1.374+04 & 2.078-01 & 0.000+00 & 3.199-11 & 5.970-12 & 0.000+00 \\
  1.94 & 1.318+00 & 1.640+04 & 2.418-01 & 0.000+00 & 3.422-11 & 7.249-12 & 0.000+00 \\
  1.96 & 1.202+00 & 2.003+04 & 2.795-01 & 0.000+00 & 3.639-11 & 8.776-12 & 0.000+00 \\
  1.98 & 1.096+00 & 2.404+04 & 3.196-01 & 0.000+00 & 3.860-11 & 1.043-11 & 0.000+00 \\
  2.00 & 1.000+00 & 2.829+04 & 3.637-01 & 0.000+00 & 4.102-11 & 1.222-11 & 0.000+00 \\
  2.02 & 9.120-01 & 3.254+04 & 4.144-01 & 0.000+00 & 4.375-11 & 1.420-11 & 0.000+00 \\
  2.04 & 8.318-01 & 3.653+04 & 4.945-01 & 0.000+00 & 4.803-11 & 1.689-11 & 0.000+00 \\
  2.06 & 7.586-01 & 3.981+04 & 5.963-01 & 0.000+00 & 5.241-11 & 2.002-11 & 0.000+00 \\
  2.08 & 6.918-01 & 4.291+04 & 7.275-01 & 0.000+00 & 5.708-11 & 2.391-11 & 0.000+00 \\
  2.10 & 6.310-01 & 4.581+04 & 8.681-01 & 0.000+00 & 6.166-11 & 2.816-11 & 0.000+00 \\
  2.12 & 5.754-01 & 4.810+04 & 9.945-01 & 0.000+00 & 6.616-11 & 3.210-11 & 0.000+00 \\
  2.14 & 5.248-01 & 5.046+04 & 1.127+00 & 0.000+00 & 7.228-11 & 3.637-11 & 0.000+00 \\
  2.16 & 4.786-01 & 5.297+04 & 1.267+00 & 0.000+00 & 7.986-11 & 4.116-11 & 0.000+00 \\
  2.18 & 4.365-01 & 5.531+04 & 1.402+00 & 0.000+00 & 8.801-11 & 4.599-11 & 0.000+00 \\
  2.20 & 3.981-01 & 5.763+04 & 1.521+00 & 0.000+00 & 9.649-11 & 5.057-11 & 0.000+00 \\
  2.22 & 3.631-01 & 6.045+04 & 1.615+00 & 0.000+00 & 1.052-10 & 5.479-11 & 0.000+00 \\
  2.24 & 3.311-01 & 6.552+04 & 1.695+00 & 0.000+00 & 1.150-10 & 5.956-11 & 0.000+00 \\
  2.26 & 3.020-01 & 7.493+04 & 1.802+00 & 0.000+00 & 1.261-10 & 6.669-11 & 0.000+00 \\
  2.28 & 2.754-01 & 8.700+04 & 1.962+00 & 0.000+00 & 1.391-10 & 7.630-11 & 0.000+00 \\
  2.30 & 2.512-01 & 9.914+04 & 2.142+00 & 0.000+00 & 1.530-10 & 8.668-11 & 0.000+00 \\
  2.32 & 2.291-01 & 1.117+05 & 2.336+00 & 0.000+00 & 1.680-10 & 9.787-11 & 0.000+00 \\
  2.34 & 2.089-01 & 1.248+05 & 2.532+00 & 0.000+00 & 1.840-10 & 1.098-10 & 0.000+00 \\
  2.36 & 1.905-01 & 1.389+05 & 2.717+00 & 1.007-10 & 2.012-10 & 1.225-10 & 1.707-19 \\
  2.38 & 1.738-01 & 1.534+05 & 2.894+00 & 5.784-10 & 2.201-10 & 1.362-10 & 9.863-19 \\
  2.40 & 1.585-01 & 1.677+05 & 3.073+00 & 2.780-09 & 2.405-10 & 1.512-10 & 4.766-18 \\
  2.42 & 1.445-01 & 1.815+05 & 3.262+00 & 1.151-08 & 2.630-10 & 1.677-10 & 1.984-17 \\
  2.44 & 1.318-01 & 1.948+05 & 3.465+00 & 4.197-08 & 2.876-10 & 1.858-10 & 7.278-17 \\
  2.46 & 1.202-01 & 2.079+05 & 3.685+00 & 1.383-07 & 3.146-10 & 2.058-10 & 2.414-16 \\
  2.48 & 1.096-01 & 2.206+05 & 3.920+00 & 4.155-07 & 3.442-10 & 2.278-10 & 7.304-16 \\
  2.50 & 1.000-01 & 2.333+05 & 4.178+00 & 1.143-06 & 3.769-10 & 2.521-10 & 2.025-15 \\
  2.52 & 9.120-02 & 2.462+05 & 4.460+00 & 2.892-06 & 4.128-10 & 2.789-10 & 5.165-15 \\
  2.54 & 8.318-02 & 2.597+05 & 4.773+00 & 6.821-06 & 4.523-10 & 3.085-10 & 1.229-14 \\
  2.56 & 7.586-02 & 2.749+05 & 5.123+00 & 1.538-05 & 4.960-10 & 3.413-10 & 2.796-14 \\
  2.58 & 6.918-02 & 2.926+05 & 5.508+00 & 3.399-05 & 5.438-10 & 3.773-10 & 6.231-14 \\
  2.60 & 6.310-02 & 3.138+05 & 5.923+00 & 7.502-05 & 5.960-10 & 4.166-10 & 1.385-13 \\
  2.62 & 5.754-02 & 3.402+05 & 6.364+00 & 1.644-04 & 6.525-10 & 4.594-10 & 3.052-13 \\
  2.64 & 5.248-02 & 3.733+05 & 6.822+00 & 3.494-04 & 7.137-10 & 5.057-10 & 6.509-13 \\
  2.66 & 4.786-02 & 4.150+05 & 7.288+00 & 7.075-04 & 7.796-10 & 5.557-10 & 1.321-12 \\
  2.68 & 4.365-02 & 4.677+05 & 7.754+00 & 1.357-03 & 8.506-10 & 6.097-10 & 2.535-12 \\
  2.70 & 3.981-02 & 5.342+05 & 8.211+00 & 2.458-03 & 9.272-10 & 6.677-10 & 4.598-12 \\
  2.72 & 3.631-02 & 6.158+05 & 8.653+00 & 4.207-03 & 1.010-09 & 7.302-10 & 7.878-12 \\
  2.74 & 3.311-02 & 7.163+05 & 9.071+00 & 6.811-03 & 1.098-09 & 7.975-10 & 1.278-11 \\
  2.76 & 3.020-02 & 8.387+05 & 9.467+00 & 1.045-02 & 1.194-09 & 8.702-10 & 1.967-11 \\
  2.78 & 2.754-02 & 9.868+05 & 9.836+00 & 1.524-02 & 1.299-09 & 9.489-10 & 2.884-11 \\
  2.80 & 2.512-02 & 1.165+06 & 1.018+01 & 2.127-02 & 1.412-09 & 1.034-09 & 4.050-11 \\
  2.82 & 2.291-02 & 1.378+06 & 1.051+01 & 2.856-02 & 1.536-09 & 1.127-09 & 5.485-11 \\
  2.84 & 2.089-02 & 1.630+06 & 1.082+01 & 3.716-02 & 1.672-09 & 1.229-09 & 7.207-11 \\
  2.86 & 1.905-02 & 1.924+06 & 1.112+01 & 4.713-02 & 1.821-09 & 1.340-09 & 9.241-11 \\
  2.88 & 1.738-02 & 2.262+06 & 1.144+01 & 5.863-02 & 1.986-09 & 1.463-09 & 1.164-10 \\
  2.90 & 1.585-02 & 2.642+06 & 1.176+01 & 7.205-02 & 2.168-09 & 1.598-09 & 1.448-10 \\
  2.92 & 1.445-02 & 3.061+06 & 1.213+01 & 8.807-02 & 2.370-09 & 1.747-09 & 1.793-10 \\
  2.94 & 1.318-02 & 3.508+06 & 1.254+01 & 1.079-01 & 2.593-09 & 1.913-09 & 2.224-10 \\
  2.96 & 1.202-02 & 3.975+06 & 1.301+01 & 1.330-01 & 2.840-09 & 2.097-09 & 2.775-10 \\
  2.98 & 1.096-02 & 4.453+06 & 1.357+01 & 1.649-01 & 3.114-09 & 2.302-09 & 3.481-10 \\
  3.00 & 1.000-02 & 4.936+06 & 1.421+01 & 2.041-01 & 3.418-09 & 2.530-09 & 4.370-10 \\
  3.02 & 9.120-03 & 5.426+06 & 1.493+01 & 2.506-01 & 3.753-09 & 2.784-09 & 5.455-10 \\
  3.04 & 8.318-03 & 5.927+06 & 1.573+01 & 3.034-01 & 4.124-09 & 3.065-09 & 6.743-10 \\
  3.06 & 7.586-03 & 6.446+06 & 1.658+01 & 3.620-01 & 4.533-09 & 3.376-09 & 8.241-10 \\
  3.08 & 6.918-03 & 6.989+06 & 1.748+01 & 4.261-01 & 4.982-09 & 3.719-09 & 9.962-10 \\
  3.10 & 6.310-03 & 7.563+06 & 1.842+01 & 4.959-01 & 5.478-09 & 4.097-09 & 1.193-09 \\
  3.12 & 5.754-03 & 8.157+06 & 1.939+01 & 5.718-01 & 6.017-09 & 4.513-09 & 1.418-09 \\
  3.14 & 5.248-03 & 8.758+06 & 2.040+01 & 6.542-01 & 6.604-09 & 4.971-09 & 1.674-09 \\
  3.16 & 4.786-03 & 9.360+06 & 2.144+01 & 7.437-01 & 7.243-09 & 5.475-09 & 1.967-09 \\
  3.18 & 4.365-03 & 9.948+06 & 2.251+01 & 8.411-01 & 7.938-09 & 6.030-09 & 2.300-09 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0001r04_hahb.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock $4\pi$ steradian  Balmer Line Radiation}
\label{t:shckbalmer}
\begin{center}
\begin{tabular}{*{6}{r}}
\hline
\multicolumn{6}{l}{$ \eta_M =  1.00e-04$, ${\cal M}_A = 100.00 $, $ R =  1.00e+04 $}\\
\multicolumn{6}{l}{$\Phi_{\rm H\beta} = 4.0862\times 10^{-12} \Psi_{\rm H\beta}$, $\Phi_{\rm H\alpha} = 3.0268\times 10^{-12} \Psi_{\rm H\alpha}$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}   &                      &                  & \multicolumn{2}{c}{Ratios } \\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}    & \multicolumn{2}{c}{Photon Parameters }  & \multicolumn{1}{c}{Photons } & \multicolumn{1}{c}{Intensity }\\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}& \multicolumn{1}{c}{$\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Psi_{\rm H\alpha}$}& \multicolumn{1}{c}{$\Psi_{\rm H\alpha}/\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Phi_{\rm H\alpha}/\Phi_{\rm H\beta}$} \\
\hline
\hline
    1.30 &  2.512+01 &  2.300-03 & 3.841-04 &  5.988 &  4.436 \\ 
    1.32 &  2.291+01 &  4.190-03 & 6.748-04 &  6.210 &  4.600 \\ 
    1.34 &  2.089+01 &  6.487-03 & 1.007-03 &  6.441 &  4.771 \\ 
    1.36 &  1.905+01 &  9.256-03 & 1.400-03 &  6.611 &  4.897 \\ 
    1.38 &  1.738+01 &  1.262-02 & 1.885-03 &  6.697 &  4.961 \\ 
    1.40 &  1.585+01 &  1.668-02 & 2.485-03 &  6.713 &  4.973 \\ 
    1.42 &  1.445+01 &  2.151-02 & 3.219-03 &  6.680 &  4.948 \\ 
    1.44 &  1.318+01 &  2.723-02 & 4.120-03 &  6.611 &  4.897 \\ 
    1.46 &  1.202+01 &  3.404-02 & 5.221-03 &  6.520 &  4.829 \\ 
    1.48 &  1.096+01 &  4.221-02 & 6.578-03 &  6.416 &  4.753 \\ 
    1.50 &  1.000+01 &  5.192-02 & 8.234-03 &  6.306 &  4.671 \\ 
    1.52 &  9.120+00 &  6.390-02 & 1.032-02 &  6.192 &  4.586 \\ 
    1.54 &  8.318+00 &  7.979-02 & 1.315-02 &  6.069 &  4.496 \\ 
    1.56 &  7.586+00 &  1.050-01 & 1.773-02 &  5.924 &  4.388 \\ 
    1.58 &  6.918+00 &  1.474-01 & 2.560-02 &  5.759 &  4.266 \\ 
    1.60 &  6.310+00 &  1.741-01 & 3.062-02 &  5.686 &  4.212 \\ 
    1.62 &  5.754+00 &  2.008-01 & 3.568-02 &  5.629 &  4.170 \\ 
    1.64 &  5.248+00 &  2.297-01 & 4.118-02 &  5.578 &  4.132 \\ 
    1.66 &  4.786+00 &  2.617-01 & 4.730-02 &  5.533 &  4.098 \\ 
    1.68 &  4.365+00 &  2.977-01 & 5.422-02 &  5.491 &  4.067 \\ 
    1.70 &  3.981+00 &  3.383-01 & 6.206-02 &  5.452 &  4.038 \\ 
    1.72 &  3.631+00 &  3.838-01 & 7.090-02 &  5.413 &  4.010 \\ 
    1.74 &  3.311+00 &  4.352-01 & 8.096-02 &  5.375 &  3.982 \\ 
    1.76 &  3.020+00 &  4.939-01 & 9.252-02 &  5.339 &  3.955 \\ 
    1.78 &  2.754+00 &  5.604-01 & 1.057-01 &  5.301 &  3.927 \\ 
    1.80 &  2.512+00 &  6.352-01 & 1.208-01 &  5.260 &  3.896 \\ 
    1.82 &  2.291+00 &  7.188-01 & 1.379-01 &  5.213 &  3.861 \\ 
    1.84 &  2.089+00 &  8.112-01 & 1.573-01 &  5.157 &  3.820 \\ 
    1.86 &  1.905+00 &  9.008-01 & 1.775-01 &  5.074 &  3.758 \\ 
    1.88 &  1.738+00 &  8.366-01 & 1.737-01 &  4.817 &  3.568 \\ 
    1.90 &  1.585+00 &  7.775-01 & 1.642-01 &  4.736 &  3.508 \\ 
    1.92 &  1.445+00 &  7.586-01 & 1.606-01 &  4.723 &  3.498 \\ 
    1.94 &  1.318+00 &  7.551-01 & 1.606-01 &  4.702 &  3.483 \\ 
    1.96 &  1.202+00 &  7.582-01 & 1.622-01 &  4.674 &  3.462 \\ 
    1.98 &  1.096+00 &  7.653-01 & 1.649-01 &  4.641 &  3.438 \\ 
    2.00 &  1.000+00 &  7.777-01 & 1.688-01 &  4.606 &  3.412 \\ 
    2.02 &  9.120-01 &  7.965-01 & 1.742-01 &  4.571 &  3.386 \\ 
    2.04 &  8.318-01 &  8.382-01 & 1.846-01 &  4.541 &  3.364 \\ 
    2.06 &  7.586-01 &  8.967-01 & 1.987-01 &  4.513 &  3.343 \\ 
    2.08 &  6.918-01 &  9.752-01 & 2.176-01 &  4.482 &  3.320 \\ 
    2.10 &  6.310-01 &  1.058+00 & 2.378-01 &  4.450 &  3.296 \\ 
    2.12 &  5.754-01 &  1.134+00 & 2.565-01 &  4.422 &  3.275 \\ 
    2.14 &  5.248-01 &  1.226+00 & 2.792-01 &  4.391 &  3.252 \\ 
    2.16 &  4.786-01 &  1.325+00 & 3.039-01 &  4.360 &  3.229 \\ 
    2.18 &  4.365-01 &  1.417+00 & 3.270-01 &  4.333 &  3.209 \\ 
    2.20 &  3.981-01 &  1.495+00 & 3.467-01 &  4.310 &  3.193 \\ 
    2.22 &  3.631-01 &  1.550+00 & 3.612-01 &  4.291 &  3.179 \\ 
    2.24 &  3.311-01 &  1.585+00 & 3.713-01 &  4.270 &  3.163 \\ 
    2.26 &  3.020-01 &  1.626+00 & 3.832-01 &  4.243 &  3.143 \\ 
    2.28 &  2.754-01 &  1.700+00 & 4.033-01 &  4.215 &  3.122 \\ 
    2.30 &  2.512-01 &  1.788+00 & 4.267-01 &  4.191 &  3.104 \\ 
    2.32 &  2.291-01 &  1.883+00 & 4.515-01 &  4.170 &  3.089 \\ 
    2.34 &  2.089-01 &  1.968+00 & 4.739-01 &  4.152 &  3.076 \\ 
    2.36 &  1.905-01 &  2.063+00 & 4.988-01 &  4.135 &  3.063 \\ 
    2.38 &  1.738-01 &  2.156+00 & 5.233-01 &  4.120 &  3.052 \\ 
    2.40 &  1.585-01 &  2.251+00 & 5.481-01 &  4.106 &  3.042 \\ 
    2.42 &  1.445-01 &  2.352+00 & 5.744-01 &  4.094 &  3.033 \\ 
    2.44 &  1.318-01 &  2.460+00 & 6.024-01 &  4.084 &  3.025 \\ 
    2.46 &  1.202-01 &  2.579+00 & 6.326-01 &  4.077 &  3.020 \\ 
    2.48 &  1.096-01 &  2.705+00 & 6.643-01 &  4.072 &  3.016 \\ 
    2.50 &  1.000-01 &  2.845+00 & 6.990-01 &  4.070 &  3.015 \\ 
    2.52 &  9.120-02 &  3.000+00 & 7.368-01 &  4.071 &  3.016 \\ 
    2.54 &  8.318-02 &  3.176+00 & 7.792-01 &  4.076 &  3.019 \\ 
    2.56 &  7.586-02 &  3.379+00 & 8.276-01 &  4.083 &  3.025 \\ 
    2.58 &  6.918-02 &  3.613+00 & 8.826-01 &  4.094 &  3.032 \\ 
    2.60 &  6.310-02 &  3.883+00 & 9.452-01 &  4.108 &  3.043 \\ 
    2.62 &  5.754-02 &  4.192+00 & 1.016+00 &  4.127 &  3.057 \\ 
    2.64 &  5.248-02 &  4.540+00 & 1.094+00 &  4.150 &  3.074 \\ 
    2.66 &  4.786-02 &  4.929+00 & 1.179+00 &  4.179 &  3.096 \\ 
    2.68 &  4.365-02 &  5.358+00 & 1.271+00 &  4.214 &  3.121 \\ 
    2.70 &  3.981-02 &  5.831+00 & 1.371+00 &  4.254 &  3.151 \\ 
    2.72 &  3.631-02 &  6.344+00 & 1.475+00 &  4.300 &  3.185 \\ 
    2.74 &  3.311-02 &  6.895+00 & 1.585+00 &  4.350 &  3.222 \\ 
    2.76 &  3.020-02 &  7.492+00 & 1.702+00 &  4.402 &  3.261 \\ 
    2.78 &  2.754-02 &  8.130+00 & 1.825+00 &  4.455 &  3.300 \\ 
    2.80 &  2.512-02 &  8.815+00 & 1.956+00 &  4.506 &  3.338 \\ 
    2.82 &  2.291-02 &  9.539+00 & 2.095+00 &  4.552 &  3.372 \\ 
    2.84 &  2.089-02 &  1.031+01 & 2.245+00 &  4.593 &  3.402 \\ 
    2.86 &  1.905-02 &  1.111+01 & 2.402+00 &  4.625 &  3.426 \\ 
    2.88 &  1.738-02 &  1.195+01 & 2.571+00 &  4.648 &  3.443 \\ 
    2.90 &  1.585-02 &  1.281+01 & 2.748+00 &  4.663 &  3.454 \\ 
    2.92 &  1.445-02 &  1.371+01 & 2.935+00 &  4.672 &  3.461 \\ 
    2.94 &  1.318-02 &  1.464+01 & 3.132+00 &  4.676 &  3.463 \\ 
    2.96 &  1.202-02 &  1.562+01 & 3.340+00 &  4.676 &  3.464 \\ 
    2.98 &  1.096-02 &  1.664+01 & 3.560+00 &  4.675 &  3.463 \\ 
    3.00 &  1.000-02 &  1.772+01 & 3.791+00 &  4.675 &  3.463 \\ 
    3.02 &  9.120-03 &  1.889+01 & 4.038+00 &  4.677 &  3.464 \\ 
    3.04 &  8.318-03 &  2.014+01 & 4.303+00 &  4.681 &  3.468 \\ 
    3.06 &  7.586-03 &  2.153+01 & 4.590+00 &  4.690 &  3.474 \\ 
    3.08 &  6.918-03 &  2.304+01 & 4.902+00 &  4.701 &  3.483 \\ 
    3.10 &  6.310-03 &  2.475+01 & 5.244+00 &  4.719 &  3.496 \\ 
    3.12 &  5.754-03 &  2.634+01 & 5.585+00 &  4.717 &  3.494 \\ 
    3.14 &  5.248-03 &  2.774+01 & 5.909+00 &  4.694 &  3.477 \\ 
    3.16 &  4.786-03 &  2.908+01 & 6.234+00 &  4.665 &  3.456 \\ 
    3.18 &  4.365-03 &  3.037+01 & 6.554+00 &  4.634 &  3.432 \\ 
\hline
\multicolumn{6}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\end{table*}%

\end{document}


==> anc/eta0001r04_str1.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters}
\label{t:shckprop1}
\begin{center}
\begin{tabular}{*{7}{r}}
\multicolumn{7}{l}{$ \eta_M = $ 1.00e-04, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 0.54422~\mu$G, ${\cal M}_A = 100.00 $ }\\
\multicolumn{7}{l}{$ R = $ 1.00e+04, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-10 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}     & \multicolumn{2}{c}{Temperature }                                 &  \multicolumn{2}{c}{Hydrogen}                   & \multicolumn{1}{c}{Particle}\\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}      & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock} &  \multicolumn{2}{c}{Ionization Fraction}        & \multicolumn{1}{c}{Mass}    \\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}  & \multicolumn{1}{c}{(K)}        & \multicolumn{1}{c}{(K)}         &  \multicolumn{1}{c}{HI}& \multicolumn{1}{c}{HII}& \multicolumn{1}{c}{(a.m.u)} \\
\hline
\hline
  1.30 & 2.512+01 & 1.000+01 & 1.159+04 & 1.000+00 & 2.065-09 & 1.291 \\
  1.32 & 2.291+01 & 1.229+01 & 1.271+04 & 1.000+00 & 5.576-09 & 1.291 \\
  1.34 & 2.089+01 & 1.340+01 & 1.394+04 & 1.000+00 & 1.592-08 & 1.291 \\
  1.36 & 1.905+01 & 1.464+01 & 1.528+04 & 1.000+00 & 4.638-08 & 1.291 \\
  1.38 & 1.738+01 & 1.640+01 & 1.676+04 & 1.000+00 & 1.361-07 & 1.291 \\
  1.40 & 1.585+01 & 1.977+01 & 1.838+04 & 1.000+00 & 3.997-07 & 1.291 \\
  1.42 & 1.445+01 & 2.580+01 & 2.015+04 & 1.000+00 & 1.110-06 & 1.291 \\
  1.44 & 1.318+01 & 3.740+01 & 2.210+04 & 1.000+00 & 2.808-06 & 1.291 \\
  1.46 & 1.202+01 & 6.608+01 & 2.426+04 & 1.000+00 & 6.373-06 & 1.291 \\
  1.48 & 1.096+01 & 1.392+02 & 2.666+04 & 1.000+00 & 1.314-05 & 1.291 \\
  1.50 & 1.000+01 & 2.756+02 & 2.934+04 & 1.000+00 & 2.513-05 & 1.291 \\
  1.52 & 9.120+00 & 5.940+02 & 3.242+04 & 1.000+00 & 4.628-05 & 1.291 \\
  1.54 & 8.318+00 & 1.448+03 & 3.624+04 & 9.999-01 & 8.666-05 & 1.291 \\
  1.56 & 7.586+00 & 3.962+03 & 4.180+04 & 9.998-01 & 1.837-04 & 1.291 \\
  1.58 & 6.918+00 & 9.450+03 & 5.019+04 & 9.995-01 & 4.598-04 & 1.291 \\
  1.60 & 6.310+00 & 1.065+04 & 5.526+04 & 9.993-01 & 7.312-04 & 1.290 \\
  1.62 & 5.754+00 & 1.119+04 & 6.017+04 & 9.989-01 & 1.094-03 & 1.290 \\
  1.64 & 5.248+00 & 1.151+04 & 6.530+04 & 9.984-01 & 1.603-03 & 1.289 \\
  1.66 & 4.786+00 & 1.168+04 & 7.076+04 & 9.976-01 & 2.364-03 & 1.288 \\
  1.68 & 4.365+00 & 1.181+04 & 7.667+04 & 9.966-01 & 3.391-03 & 1.287 \\
  1.70 & 3.981+00 & 1.189+04 & 8.307+04 & 9.952-01 & 4.816-03 & 1.286 \\
  1.72 & 3.631+00 & 1.195+04 & 9.001+04 & 9.932-01 & 6.769-03 & 1.283 \\
  1.74 & 3.311+00 & 1.200+04 & 9.753+04 & 9.906-01 & 9.415-03 & 1.280 \\
  1.76 & 3.020+00 & 1.204+04 & 1.057+05 & 9.870-01 & 1.297-02 & 1.276 \\
  1.78 & 2.754+00 & 1.209+04 & 1.145+05 & 9.823-01 & 1.771-02 & 1.271 \\
  1.80 & 2.512+00 & 1.214+04 & 1.239+05 & 9.760-01 & 2.401-02 & 1.263 \\
  1.82 & 2.291+00 & 1.221+04 & 1.340+05 & 9.675-01 & 3.248-02 & 1.254 \\
  1.84 & 2.089+00 & 1.231+04 & 1.446+05 & 9.559-01 & 4.409-02 & 1.241 \\
  1.86 & 1.905+00 & 1.246+04 & 1.555+05 & 9.389-01 & 6.108-02 & 1.223 \\
  1.88 & 1.738+00 & 1.313+04 & 1.629+05 & 8.850-01 & 1.150-01 & 1.168 \\
  1.90 & 1.585+00 & 1.349+04 & 1.677+05 & 8.084-01 & 1.916-01 & 1.097 \\
  1.92 & 1.445+00 & 1.350+04 & 1.791+05 & 7.834-01 & 2.166-01 & 1.073 \\
  1.94 & 1.318+00 & 1.361+04 & 1.904+05 & 7.525-01 & 2.475-01 & 1.044 \\
  1.96 & 1.202+00 & 1.373+04 & 2.020+05 & 7.187-01 & 2.813-01 & 1.014 \\
  1.98 & 1.097+00 & 1.385+04 & 2.141+05 & 6.822-01 & 3.178-01 & 0.983 \\
  2.00 & 1.000+00 & 1.396+04 & 2.267+05 & 6.417-01 & 3.583-01 & 0.952 \\
  2.02 & 9.120-01 & 1.406+04 & 2.393+05 & 5.944-01 & 4.057-01 & 0.919 \\
  2.04 & 8.318-01 & 1.413+04 & 2.482+05 & 5.139-01 & 4.861-01 & 0.871 \\
  2.06 & 7.586-01 & 1.420+04 & 2.556+05 & 4.133-01 & 5.867-01 & 0.819 \\
  2.08 & 6.918-01 & 1.419+04 & 2.604+05 & 2.853-01 & 7.147-01 & 0.761 \\
  2.10 & 6.310-01 & 1.391+04 & 2.651+05 & 1.490-01 & 8.510-01 & 0.708 \\
  2.12 & 5.754-01 & 1.185+04 & 2.722+05 & 3.693-02 & 9.631-01 & 0.669 \\
  2.14 & 5.248-01 & 8.765+03 & 2.897+05 & 1.011-02 & 9.899-01 & 0.657 \\
  2.16 & 4.786-01 & 8.216+03 & 3.147+05 & 9.155-03 & 9.909-01 & 0.653 \\
  2.18 & 4.365-01 & 7.895+03 & 3.426+05 & 8.510-03 & 9.915-01 & 0.650 \\
  2.20 & 3.981-01 & 7.766+03 & 3.737+05 & 7.896-03 & 9.921-01 & 0.648 \\
  2.22 & 3.631-01 & 7.877+03 & 4.081+05 & 7.283-03 & 9.927-01 & 0.646 \\
  2.24 & 3.311-01 & 8.190+03 & 4.460+05 & 6.737-03 & 9.933-01 & 0.645 \\
  2.26 & 3.020-01 & 8.677+03 & 4.873+05 & 6.167-03 & 9.938-01 & 0.643 \\
  2.28 & 2.754-01 & 9.164+03 & 5.320+05 & 5.530-03 & 9.945-01 & 0.640 \\
  2.30 & 2.512-01 & 9.583+03 & 5.806+05 & 4.910-03 & 9.951-01 & 0.638 \\
  2.32 & 2.291-01 & 9.916+03 & 6.334+05 & 4.352-03 & 9.957-01 & 0.635 \\
  2.34 & 2.089-01 & 1.020+04 & 6.911+05 & 3.871-03 & 9.961-01 & 0.632 \\
  2.36 & 1.905-01 & 1.044+04 & 7.541+05 & 3.489-03 & 9.965-01 & 0.630 \\
  2.38 & 1.738-01 & 1.065+04 & 8.232+05 & 3.201-03 & 9.968-01 & 0.628 \\
  2.40 & 1.585-01 & 1.081+04 & 8.991+05 & 2.971-03 & 9.970-01 & 0.626 \\
  2.42 & 1.445-01 & 1.095+04 & 9.828+05 & 2.770-03 & 9.972-01 & 0.624 \\
  2.44 & 1.318-01 & 1.115+04 & 1.075+06 & 2.574-03 & 9.974-01 & 0.623 \\
  2.46 & 1.202-01 & 1.132+04 & 1.176+06 & 2.395-03 & 9.976-01 & 0.622 \\
  2.48 & 1.096-01 & 1.148+04 & 1.287+06 & 2.234-03 & 9.978-01 & 0.621 \\
  2.50 & 1.000-01 & 1.162+04 & 1.409+06 & 2.086-03 & 9.979-01 & 0.621 \\
  2.52 & 9.120-02 & 1.174+04 & 1.543+06 & 1.952-03 & 9.980-01 & 0.620 \\
  2.54 & 8.318-02 & 1.186+04 & 1.690+06 & 1.825-03 & 9.982-01 & 0.620 \\
  2.56 & 7.586-02 & 1.198+04 & 1.852+06 & 1.701-03 & 9.983-01 & 0.620 \\
  2.58 & 6.918-02 & 1.214+04 & 2.028+06 & 1.580-03 & 9.984-01 & 0.619 \\
  2.60 & 6.310-02 & 1.235+04 & 2.223+06 & 1.459-03 & 9.985-01 & 0.619 \\
  2.62 & 5.754-02 & 1.263+04 & 2.436+06 & 1.336-03 & 9.987-01 & 0.619 \\
  2.64 & 5.248-02 & 1.298+04 & 2.669+06 & 1.215-03 & 9.988-01 & 0.619 \\
  2.66 & 4.786-02 & 1.340+04 & 2.925+06 & 1.100-03 & 9.989-01 & 0.619 \\
  2.68 & 4.365-02 & 1.389+04 & 3.206+06 & 9.912-04 & 9.990-01 & 0.619 \\
  2.70 & 3.981-02 & 1.446+04 & 3.514+06 & 8.906-04 & 9.991-01 & 0.619 \\
  2.72 & 3.631-02 & 1.511+04 & 3.852+06 & 7.991-04 & 9.992-01 & 0.619 \\
  2.74 & 3.311-02 & 1.583+04 & 4.222+06 & 7.169-04 & 9.993-01 & 0.618 \\
  2.76 & 3.020-02 & 1.662+04 & 4.628+06 & 6.438-04 & 9.994-01 & 0.618 \\
  2.78 & 2.754-02 & 1.746+04 & 5.074+06 & 5.793-04 & 9.994-01 & 0.618 \\
  2.80 & 2.512-02 & 1.835+04 & 5.562+06 & 5.225-04 & 9.995-01 & 0.618 \\
  2.82 & 2.291-02 & 1.926+04 & 6.097+06 & 4.723-04 & 9.995-01 & 0.618 \\
  2.84 & 2.089-02 & 2.020+04 & 6.683+06 & 4.278-04 & 9.996-01 & 0.618 \\
  2.86 & 1.905-02 & 2.115+04 & 7.326+06 & 3.880-04 & 9.996-01 & 0.618 \\
  2.88 & 1.738-02 & 2.213+04 & 8.031+06 & 3.520-04 & 9.997-01 & 0.618 \\
  2.90 & 1.585-02 & 2.315+04 & 8.803+06 & 3.188-04 & 9.997-01 & 0.618 \\
  2.92 & 1.445-02 & 2.425+04 & 9.651+06 & 2.878-04 & 9.997-01 & 0.618 \\
  2.94 & 1.318-02 & 2.544+04 & 1.058+07 & 2.585-04 & 9.997-01 & 0.618 \\
  2.96 & 1.202-02 & 2.676+04 & 1.160+07 & 2.306-04 & 9.998-01 & 0.618 \\
  2.98 & 1.096-02 & 2.822+04 & 1.271+07 & 2.042-04 & 9.998-01 & 0.617 \\
  3.00 & 1.000-02 & 2.983+04 & 1.394+07 & 1.794-04 & 9.998-01 & 0.617 \\
  3.02 & 9.120-03 & 3.162+04 & 1.528+07 & 1.563-04 & 9.998-01 & 0.617 \\
  3.04 & 8.318-03 & 3.362+04 & 1.675+07 & 1.352-04 & 9.999-01 & 0.617 \\
  3.06 & 7.586-03 & 3.584+04 & 1.837+07 & 1.159-04 & 9.999-01 & 0.617 \\
  3.08 & 6.918-03 & 3.836+04 & 2.014+07 & 9.842-05 & 9.999-01 & 0.617 \\
  3.10 & 6.310-03 & 4.123+04 & 2.208+07 & 8.267-05 & 9.999-01 & 0.617 \\
  3.12 & 5.754-03 & 4.454+04 & 2.420+07 & 6.860-05 & 9.999-01 & 0.617 \\
  3.14 & 5.248-03 & 4.839+04 & 2.654+07 & 5.613-05 & 9.999-01 & 0.617 \\
  3.16 & 4.786-03 & 5.066+04 & 2.910+07 & 4.864-05 & 1.000+00 & 0.617 \\
  3.18 & 4.365-03 & 5.547+04 & 3.190+07 & 3.908-05 & 1.000+00 & 0.617 \\
\hline
\multicolumn{7}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0001r04_str2.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters, continued}
\label{t:shckprop2}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-04, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 0.54422~\mu$G, ${\cal M}_A = 100.00 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+04, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-10 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}       &                            & \multicolumn{2}{c}{Magnetic $\alpha$}                           & \multicolumn{2}{c}{Compression}                      & \multicolumn{2}{c}{Cooling Columns} \\
\multicolumn{1}{c}{$\log_{10}v_s$} & \multicolumn{1}{c}{Mach}   & \multicolumn{2}{c}{$P_B/P_{\rm gas}$}                   & \multicolumn{2}{c}{Factor}                           & \multicolumn{1}{c}{$\lambda_4$} & \multicolumn{1}{c}{$\lambda_3$}\\
\multicolumn{1}{c}{(km/s)}         & \multicolumn{1}{c}{Number} & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock}& \multicolumn{1}{c}{Jump}& \multicolumn{1}{c}{Max.$^*$}   & \multicolumn{1}{c}{(cm$^{-2}$)}  & \multicolumn{1}{c}{(cm$^{-2}$)}   \\
\hline
\hline
  1.30 & 60.91 & 3.091-01 & 7.978-04 & 3.995 & 5.164+01 & 1.908+18 & 4.733+18 \\
  1.32 & 57.54 & 2.759-01 & 7.976-04 & 3.995 & 5.557+01 & 1.726+18 & 3.568+18 \\
  1.34 & 57.70 & 2.774-01 & 7.977-04 & 3.995 & 5.924+01 & 1.408+18 & 2.753+18 \\
  1.36 & 57.80 & 2.784-01 & 7.977-04 & 3.995 & 6.388+01 & 1.091+18 & 2.130+18 \\
  1.38 & 57.18 & 2.725-01 & 7.976-04 & 3.994 & 6.768+01 & 7.957+17 & 1.627+18 \\
  1.40 & 54.53 & 2.478-01 & 7.975-04 & 3.994 & 7.110+01 & 5.630+17 & 1.228+18 \\
  1.42 & 49.98 & 2.082-01 & 7.971-04 & 3.993 & 7.495+01 & 3.934+17 & 9.282+17 \\
  1.44 & 43.48 & 1.575-01 & 7.965-04 & 3.992 & 7.951+01 & 2.650+17 & 7.002+17 \\
  1.46 & 34.25 & 9.774-02 & 7.948-04 & 3.988 & 8.344+01 & 1.840+17 & 5.258+17 \\
  1.48 & 24.71 & 5.087-02 & 7.907-04 & 3.979 & 8.673+01 & 1.228+17 & 3.917+17 \\
  1.50 & 18.39 & 2.817-02 & 7.839-04 & 3.963 & 9.072+01 & 8.297+16 & 2.890+17 \\
  1.52 & 13.11 & 1.433-02 & 7.694-04 & 3.930 & 9.371+01 & 5.647+16 & 2.096+17 \\
  1.54 & 8.80 & 6.447-03 & 7.350-04 & 3.849 & 9.784+01 & 3.728+16 & 1.470+17 \\
  1.56 & 5.57 & 2.583-03 & 6.518-04 & 3.646 & 1.013+02 & 2.296+16 & 9.506+16 \\
  1.58 & 3.77 & 1.187-03 & 5.234-04 & 3.303 & 1.060+02 & 1.289+16 & 5.573+16 \\
  1.60 & 3.72 & 1.155-03 & 5.178-04 & 3.287 & 1.101+02 & 9.255+15 & 4.096+16 \\
  1.62 & 3.80 & 1.205-03 & 5.264-04 & 3.312 & 1.119+02 & 6.827+15 & 3.111+16 \\
  1.64 & 3.93 & 1.284-03 & 5.391-04 & 3.347 & 1.156+02 & 5.127+15 & 2.406+16 \\
  1.66 & 4.08 & 1.386-03 & 5.537-04 & 3.388 & 1.175+02 & 4.043+15 & 1.878+16 \\
  1.68 & 4.25 & 1.502-03 & 5.686-04 & 3.428 & 1.199+02 & 3.177+15 & 1.480+16 \\
  1.70 & 4.43 & 1.633-03 & 5.833-04 & 3.468 & 1.227+02 & 2.480+15 & 1.178+16 \\
  1.72 & 4.62 & 1.779-03 & 5.977-04 & 3.506 & 1.257+02 & 2.002+15 & 9.472+15 \\
  1.74 & 4.82 & 1.938-03 & 6.114-04 & 3.542 & 1.279+02 & 1.665+15 & 7.670+15 \\
  1.76 & 5.03 & 2.111-03 & 6.242-04 & 3.575 & 1.302+02 & 1.366+15 & 6.272+15 \\
  1.78 & 5.25 & 2.295-03 & 6.362-04 & 3.606 & 1.333+02 & 1.153+15 & 5.200+15 \\
  1.80 & 5.47 & 2.491-03 & 6.472-04 & 3.634 & 1.362+02 & 1.040+15 & 4.368+15 \\
  1.82 & 5.69 & 2.695-03 & 6.572-04 & 3.659 & 1.395+02 & 9.689+14 & 3.745+15 \\
  1.84 & 5.90 & 2.903-03 & 6.661-04 & 3.681 & 1.423+02 & 9.617+14 & 3.308+15 \\
  1.86 & 6.10 & 3.097-03 & 6.735-04 & 3.700 & 1.456+02 & 1.174+15 & 3.199+15 \\
  1.88 & 6.08 & 3.078-03 & 6.728-04 & 3.698 & 1.453+02 & 3.457+15 & 5.401+15 \\
  1.90 & 6.09 & 3.086-03 & 6.731-04 & 3.699 & 1.431+02 & 6.088+15 & 8.068+15 \\
  1.92 & 6.30 & 3.308-03 & 6.806-04 & 3.717 & 1.434+02 & 8.579+15 & 1.051+16 \\
  1.94 & 6.48 & 3.501-03 & 6.865-04 & 3.732 & 1.435+02 & 1.004+16 & 1.204+16 \\
  1.96 & 6.66 & 3.692-03 & 6.918-04 & 3.745 & 1.428+02 & 1.098+16 & 1.316+16 \\
  1.98 & 6.84 & 3.893-03 & 6.968-04 & 3.757 & 1.423+02 & 1.182+16 & 1.597+16 \\
  2.00 & 7.02 & 4.101-03 & 7.015-04 & 3.769 & 1.416+02 & 1.277+16 & 2.065+16 \\
  2.02 & 7.19 & 4.310-03 & 7.059-04 & 3.779 & 1.404+02 & 1.412+16 & 2.510+16 \\
  2.04 & 7.31 & 4.455-03 & 7.086-04 & 3.786 & 1.382+02 & 1.782+16 & 3.158+16 \\
  2.06 & 7.41 & 4.572-03 & 7.108-04 & 3.791 & 1.357+02 & 2.359+16 & 3.971+16 \\
  2.08 & 7.48 & 4.666-03 & 7.124-04 & 3.795 & 1.325+02 & 3.243+16 & 5.088+16 \\
  2.10 & 7.63 & 4.853-03 & 7.155-04 & 3.802 & 1.292+02 & 4.312+16 & 6.392+16 \\
  2.12 & 8.41 & 5.897-03 & 7.294-04 & 3.836 & 1.270+02 & 5.346+16 & 7.660+16 \\
  2.14 & 10.15 & 8.588-03 & 7.503-04 & 3.885 & 1.270+02 & 6.288+16 & 8.792+16 \\
  2.16 & 10.95 & 9.988-03 & 7.569-04 & 3.901 & 1.277+02 & 7.472+16 & 1.016+17 \\
  2.18 & 11.67 & 1.135-02 & 7.618-04 & 3.912 & 1.284+02 & 9.029+16 & 1.191+17 \\
  2.20 & 12.30 & 1.261-02 & 7.654-04 & 3.921 & 1.291+02 & 1.112+17 & 1.422+17 \\
  2.22 & 12.77 & 1.359-02 & 7.678-04 & 3.926 & 1.298+02 & 1.448+17 & 1.791+17 \\
  2.24 & 13.10 & 1.430-02 & 7.693-04 & 3.929 & 1.304+02 & 2.162+17 & 2.572+17 \\
  2.26 & 13.30 & 1.475-02 & 7.702-04 & 3.932 & 1.308+02 & 3.403+17 & 3.947+17 \\
  2.28 & 13.53 & 1.526-02 & 7.712-04 & 3.934 & 1.312+02 & 4.867+17 & 5.583+17 \\
  2.30 & 13.83 & 1.593-02 & 7.723-04 & 3.937 & 1.315+02 & 6.303+17 & 7.189+17 \\
  2.32 & 14.20 & 1.681-02 & 7.737-04 & 3.940 & 1.319+02 & 7.918+17 & 8.983+17 \\
  2.34 & 14.63 & 1.785-02 & 7.752-04 & 3.943 & 1.322+02 & 9.907+17 & 1.116+18 \\
  2.36 & 15.11 & 1.903-02 & 7.766-04 & 3.946 & 1.325+02 & 1.240+18 & 1.385+18 \\
  2.38 & 15.64 & 2.039-02 & 7.781-04 & 3.950 & 1.328+02 & 1.538+18 & 1.702+18 \\
  2.40 & 16.23 & 2.196-02 & 7.796-04 & 3.953 & 1.331+02 & 1.859+18 & 2.044+18 \\
  2.42 & 16.87 & 2.371-02 & 7.810-04 & 3.957 & 1.335+02 & 2.211+18 & 2.415+18 \\
  2.44 & 17.49 & 2.549-02 & 7.823-04 & 3.959 & 1.338+02 & 2.604+18 & 2.827+18 \\
  2.46 & 18.16 & 2.749-02 & 7.835-04 & 3.962 & 1.342+02 & 3.064+18 & 3.307+18 \\
  2.48 & 18.87 & 2.968-02 & 7.846-04 & 3.965 & 1.346+02 & 3.612+18 & 3.873+18 \\
  2.50 & 19.64 & 3.213-02 & 7.857-04 & 3.967 & 1.350+02 & 4.268+18 & 4.550+18 \\
  2.52 & 20.45 & 3.484-02 & 7.868-04 & 3.970 & 1.354+02 & 5.054+18 & 5.358+18 \\
  2.54 & 21.30 & 3.780-02 & 7.877-04 & 3.972 & 1.357+02 & 6.016+18 & 6.345+18 \\
  2.56 & 22.18 & 4.100-02 & 7.886-04 & 3.974 & 1.361+02 & 7.256+18 & 7.615+18 \\
  2.58 & 23.07 & 4.437-02 & 7.894-04 & 3.976 & 1.364+02 & 8.941+18 & 9.339+18 \\
  2.60 & 23.95 & 4.779-02 & 7.901-04 & 3.977 & 1.368+02 & 1.135+19 & 1.180+19 \\
  2.62 & 24.79 & 5.122-02 & 7.907-04 & 3.979 & 1.371+02 & 1.482+19 & 1.534+19 \\
  2.64 & 25.61 & 5.464-02 & 7.913-04 & 3.980 & 1.374+02 & 1.977+19 & 2.032+19 \\
  2.66 & 26.39 & 5.803-02 & 7.917-04 & 3.981 & 1.376+02 & 2.641+19 & 2.706+19 \\
  2.68 & 27.13 & 6.135-02 & 7.921-04 & 3.982 & 1.379+02 & 3.503+19 & 3.580+19 \\
  2.70 & 27.84 & 6.461-02 & 7.925-04 & 3.983 & 1.381+02 & 4.574+19 & 4.666+19 \\
  2.72 & 28.52 & 6.780-02 & 7.928-04 & 3.983 & 1.384+02 & 5.849+19 & 5.961+19 \\
  2.74 & 29.18 & 7.096-02 & 7.931-04 & 3.984 & 1.386+02 & 7.315+19 & 7.452+19 \\
  2.76 & 29.82 & 7.409-02 & 7.933-04 & 3.985 & 1.387+02 & 8.961+19 & 9.128+19 \\
  2.78 & 30.46 & 7.730-02 & 7.936-04 & 3.985 & 1.389+02 & 1.077+20 & 1.098+20 \\
  2.80 & 31.11 & 8.065-02 & 7.938-04 & 3.986 & 1.391+02 & 1.274+20 & 1.300+20 \\
  2.82 & 31.79 & 8.422-02 & 7.940-04 & 3.986 & 1.392+02 & 1.489+20 & 1.521+20 \\
  2.84 & 32.51 & 8.807-02 & 7.943-04 & 3.987 & 1.394+02 & 1.721+20 & 1.763+20 \\
  2.86 & 33.27 & 9.221-02 & 7.945-04 & 3.987 & 1.395+02 & 1.976+20 & 2.031+20 \\
  2.88 & 34.05 & 9.662-02 & 7.947-04 & 3.988 & 1.396+02 & 2.260+20 & 2.331+20 \\
  2.90 & 34.86 & 1.012-01 & 7.949-04 & 3.988 & 1.397+02 & 2.584+20 & 2.676+20 \\
  2.92 & 35.66 & 1.060-01 & 7.951-04 & 3.989 & 1.398+02 & 2.966+20 & 3.082+20 \\
  2.94 & 36.45 & 1.107-01 & 7.953-04 & 3.989 & 1.399+02 & 3.431+20 & 3.575+20 \\
  2.96 & 37.22 & 1.154-01 & 7.954-04 & 3.990 & 1.400+02 & 4.016+20 & 4.190+20 \\
  2.98 & 37.95 & 1.200-01 & 7.956-04 & 3.990 & 1.400+02 & 4.775+20 & 4.980+20 \\
  3.00 & 38.64 & 1.245-01 & 7.957-04 & 3.990 & 1.401+02 & 5.775+20 & 6.011+20 \\
  3.02 & 39.30 & 1.287-01 & 7.958-04 & 3.990 & 1.402+02 & 7.083+20 & 7.354+20 \\
  3.04 & 39.91 & 1.328-01 & 7.959-04 & 3.991 & 1.402+02 & 8.752+20 & 9.058+20 \\
  3.06 & 40.47 & 1.365-01 & 7.960-04 & 3.991 & 1.403+02 & 1.081+21 & 1.115+21 \\
  3.08 & 40.97 & 1.398-01 & 7.961-04 & 3.991 & 1.403+02 & 1.326+21 & 1.364+21 \\
  3.10 & 41.37 & 1.426-01 & 7.962-04 & 3.991 & 1.404+02 & 1.609+21 & 1.651+21 \\
  3.12 & 41.68 & 1.448-01 & 7.962-04 & 3.991 & 1.404+02 & 1.932+21 & 1.978+21 \\
  3.14 & 41.87 & 1.461-01 & 7.962-04 & 3.991 & 1.405+02 & 2.293+21 & 2.345+21 \\
  3.16 & 42.85 & 1.530-01 & 7.964-04 & 3.992 & 1.405+02 & 2.694+21 & 2.751+21 \\
  3.18 & 42.88 & 1.532-01 & 7.964-04 & 3.992 & 1.405+02 & 3.137+21 & 3.199+21 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\multicolumn{8}{l}{\footnotesize{$^*$ using density after cooling to $\log_{10} T = 3.0$}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0001r06_fields.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Radiation Parameters}
\label{t:shckradiation}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-04, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 5.4422~\mu$G, ${\cal M}_A = 100.00 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+06, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-08 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}             & \multicolumn{1}{c}{Hydrogen}\\
\multicolumn{1}{c}{$\log_{10}v_s$}       & \multicolumn{1}{c}{Density}       
& \multicolumn{3}{c}{Photon Parameters } & \multicolumn{3}{c}{Energy Parameters} \\
\multicolumn{1}{c}{(km/s)} & \multicolumn{1}{c}{(cm$^{-3}$)}
& \multicolumn{1}{c}{$\Psi_{\rm tot}$} & \multicolumn{1}{c}{$\Psi_H$} & \multicolumn{1}{c}{$\Psi_{\rm keV}$} 
& \multicolumn{1}{c}{$\Phi_{\rm tot}$} & \multicolumn{1}{c}{$\Phi_H$} & \multicolumn{1}{c}{$\Phi_{\rm keV}$} \\
\hline
\hline
  1.30 & 2.512+03 & 1.044+05 & 2.054-09 & 0.000+00 & 1.140-12 & 4.883-20 & 0.000+00 \\
  1.32 & 2.291+03 & 8.949+04 & 5.417-09 & 0.000+00 & 1.260-12 & 1.327-19 & 0.000+00 \\
  1.34 & 2.089+03 & 8.016+04 & 1.524-08 & 0.000+00 & 1.382-12 & 3.877-19 & 0.000+00 \\
  1.36 & 1.905+03 & 7.350+04 & 4.436-08 & 0.000+00 & 1.514-12 & 1.173-18 & 0.000+00 \\
  1.38 & 1.738+03 & 6.796+04 & 1.317-07 & 0.000+00 & 1.655-12 & 3.615-18 & 0.000+00 \\
  1.40 & 1.585+03 & 6.314+04 & 3.864-07 & 0.000+00 & 1.808-12 & 1.090-17 & 0.000+00 \\
  1.42 & 1.445+03 & 5.890+04 & 1.076-06 & 0.000+00 & 1.974-12 & 3.073-17 & 0.000+00 \\
  1.44 & 1.318+03 & 5.482+04 & 2.724-06 & 0.000+00 & 2.158-12 & 7.790-17 & 0.000+00 \\
  1.46 & 1.202+03 & 5.075+04 & 6.191-06 & 0.000+00 & 2.361-12 & 1.765-16 & 0.000+00 \\
  1.48 & 1.096+03 & 4.657+04 & 1.275-05 & 0.000+00 & 2.588-12 & 3.623-16 & 0.000+00 \\
  1.50 & 1.000+03 & 4.242+04 & 2.432-05 & 0.000+00 & 2.844-12 & 6.886-16 & 0.000+00 \\
  1.52 & 9.120+02 & 3.823+04 & 4.460-05 & 0.000+00 & 3.143-12 & 1.259-15 & 0.000+00 \\
  1.54 & 8.318+02 & 3.397+04 & 8.330-05 & 0.000+00 & 3.525-12 & 2.340-15 & 0.000+00 \\
  1.56 & 7.586+02 & 2.921+04 & 1.808-04 & 0.000+00 & 4.127-12 & 5.030-15 & 0.000+00 \\
  1.58 & 6.918+02 & 2.478+04 & 4.345-04 & 0.000+00 & 5.016-12 & 1.188-14 & 0.000+00 \\
  1.60 & 6.310+02 & 2.285+04 & 6.794-04 & 0.000+00 & 5.544-12 & 1.835-14 & 0.000+00 \\
  1.62 & 5.754+02 & 2.129+04 & 1.009-03 & 0.000+00 & 6.073-12 & 2.692-14 & 0.000+00 \\
  1.64 & 5.248+02 & 1.996+04 & 1.468-03 & 0.000+00 & 6.645-12 & 3.874-14 & 0.000+00 \\
  1.66 & 4.786+02 & 1.881+04 & 2.111-03 & 0.000+00 & 7.278-12 & 5.511-14 & 0.000+00 \\
  1.68 & 4.365+02 & 1.778+04 & 3.007-03 & 0.000+00 & 7.988-12 & 7.772-14 & 0.000+00 \\
  1.70 & 3.981+02 & 1.686+04 & 4.247-03 & 0.000+00 & 8.793-12 & 1.088-13 & 0.000+00 \\
  1.72 & 3.631+02 & 1.605+04 & 5.949-03 & 0.000+00 & 9.715-12 & 1.512-13 & 0.000+00 \\
  1.74 & 3.311+02 & 1.533+04 & 8.271-03 & 0.000+00 & 1.078-11 & 2.088-13 & 0.000+00 \\
  1.76 & 3.020+02 & 1.469+04 & 1.142-02 & 0.000+00 & 1.201-11 & 2.868-13 & 0.000+00 \\
  1.78 & 2.754+02 & 1.412+04 & 1.568-02 & 0.000+00 & 1.345-11 & 3.922-13 & 0.000+00 \\
  1.80 & 2.512+02 & 1.365+04 & 2.145-02 & 0.000+00 & 1.514-11 & 5.352-13 & 0.000+00 \\
  1.82 & 2.291+02 & 1.325+04 & 2.932-02 & 0.000+00 & 1.714-11 & 7.312-13 & 0.000+00 \\
  1.84 & 2.089+02 & 1.299+04 & 4.029-02 & 0.000+00 & 1.953-11 & 1.007-12 & 0.000+00 \\
  1.86 & 1.905+02 & 1.294+04 & 5.660-02 & 0.000+00 & 2.242-11 & 1.425-12 & 0.000+00 \\
  1.88 & 1.738+02 & 1.544+04 & 1.091-01 & 0.000+00 & 2.605-11 & 2.951-12 & 0.000+00 \\
  1.90 & 1.585+02 & 1.864+04 & 1.801-01 & 0.000+00 & 2.937-11 & 5.138-12 & 0.000+00 \\
  1.92 & 1.445+02 & 2.040+04 & 2.068-01 & 0.000+00 & 3.194-11 & 5.967-12 & 0.000+00 \\
  1.94 & 1.318+02 & 2.429+04 & 2.412-01 & 0.000+00 & 3.423-11 & 7.261-12 & 0.000+00 \\
  1.96 & 1.202+02 & 2.844+04 & 2.789-01 & 0.000+00 & 3.645-11 & 8.783-12 & 0.000+00 \\
  1.98 & 1.096+02 & 3.229+04 & 3.191-01 & 0.000+00 & 3.873-11 & 1.044-11 & 0.000+00 \\
  2.00 & 1.000+02 & 3.573+04 & 3.634-01 & 0.000+00 & 4.122-11 & 1.224-11 & 0.000+00 \\
  2.02 & 9.120+01 & 3.874+04 & 4.144-01 & 0.000+00 & 4.402-11 & 1.423-11 & 0.000+00 \\
  2.04 & 8.318+01 & 4.118+04 & 4.951-01 & 0.000+00 & 4.839-11 & 1.694-11 & 0.000+00 \\
  2.06 & 7.586+01 & 4.257+04 & 5.977-01 & 0.000+00 & 5.289-11 & 2.009-11 & 0.000+00 \\
  2.08 & 6.918+01 & 4.358+04 & 7.291-01 & 0.000+00 & 5.766-11 & 2.399-11 & 0.000+00 \\
  2.10 & 6.310+01 & 4.466+04 & 8.695-01 & 0.000+00 & 6.235-11 & 2.824-11 & 0.000+00 \\
  2.12 & 5.754+01 & 4.567+04 & 9.980-01 & 0.000+00 & 6.703-11 & 3.223-11 & 0.000+00 \\
  2.14 & 5.248+01 & 4.714+04 & 1.131+00 & 0.000+00 & 7.331-11 & 3.652-11 & 0.000+00 \\
  2.16 & 4.786+01 & 4.909+04 & 1.272+00 & 0.000+00 & 8.103-11 & 4.132-11 & 0.000+00 \\
  2.18 & 4.365+01 & 5.146+04 & 1.407+00 & 0.000+00 & 8.932-11 & 4.616-11 & 0.000+00 \\
  2.20 & 3.981+01 & 5.441+04 & 1.525+00 & 0.000+00 & 9.792-11 & 5.075-11 & 0.000+00 \\
  2.22 & 3.631+01 & 5.849+04 & 1.619+00 & 0.000+00 & 1.068-10 & 5.496-11 & 0.000+00 \\
  2.24 & 3.311+01 & 6.544+04 & 1.699+00 & 0.000+00 & 1.166-10 & 5.973-11 & 0.000+00 \\
  2.26 & 3.020+01 & 7.668+04 & 1.806+00 & 0.000+00 & 1.278-10 & 6.686-11 & 0.000+00 \\
  2.28 & 2.754+01 & 8.979+04 & 1.965+00 & 0.000+00 & 1.409-10 & 7.645-11 & 0.000+00 \\
  2.30 & 2.512+01 & 1.023+05 & 2.145+00 & 0.000+00 & 1.549-10 & 8.683-11 & 0.000+00 \\
  2.32 & 2.291+01 & 1.148+05 & 2.339+00 & 0.000+00 & 1.700-10 & 9.800-11 & 0.000+00 \\
  2.34 & 2.089+01 & 1.280+05 & 2.535+00 & 0.000+00 & 1.863-10 & 1.100-10 & 0.000+00 \\
  2.36 & 1.905+01 & 1.419+05 & 2.721+00 & 1.004-10 & 2.038-10 & 1.226-10 & 1.703-19 \\
  2.38 & 1.738+01 & 1.565+05 & 2.898+00 & 5.784-10 & 2.229-10 & 1.364-10 & 9.862-19 \\
  2.40 & 1.585+01 & 1.710+05 & 3.077+00 & 2.780-09 & 2.435-10 & 1.514-10 & 4.766-18 \\
  2.42 & 1.445+01 & 1.856+05 & 3.267+00 & 1.151-08 & 2.662-10 & 1.680-10 & 1.985-17 \\
  2.44 & 1.318+01 & 2.001+05 & 3.470+00 & 4.198-08 & 2.911-10 & 1.861-10 & 7.279-17 \\
  2.46 & 1.202+01 & 2.147+05 & 3.690+00 & 1.383-07 & 3.183-10 & 2.061-10 & 2.414-16 \\
  2.48 & 1.096+01 & 2.296+05 & 3.925+00 & 4.155-07 & 3.482-10 & 2.280-10 & 7.303-16 \\
  2.50 & 1.000+01 & 2.451+05 & 4.183+00 & 1.143-06 & 3.811-10 & 2.524-10 & 2.025-15 \\
  2.52 & 9.120+00 & 2.617+05 & 4.465+00 & 2.892-06 & 4.173-10 & 2.792-10 & 5.165-15 \\
  2.54 & 8.318+00 & 2.802+05 & 4.778+00 & 6.822-06 & 4.572-10 & 3.088-10 & 1.229-14 \\
  2.56 & 7.586+00 & 3.018+05 & 5.129+00 & 1.538-05 & 5.013-10 & 3.416-10 & 2.796-14 \\
  2.58 & 6.918+00 & 3.274+05 & 5.513+00 & 3.399-05 & 5.496-10 & 3.776-10 & 6.231-14 \\
  2.60 & 6.310+00 & 3.589+05 & 5.928+00 & 7.502-05 & 6.024-10 & 4.169-10 & 1.385-13 \\
  2.62 & 5.754+00 & 3.983+05 & 6.369+00 & 1.644-04 & 6.597-10 & 4.597-10 & 3.053-13 \\
  2.64 & 5.248+00 & 4.480+05 & 6.827+00 & 3.494-04 & 7.219-10 & 5.060-10 & 6.509-13 \\
  2.66 & 4.786+00 & 5.096+05 & 7.293+00 & 7.076-04 & 7.889-10 & 5.560-10 & 1.321-12 \\
  2.68 & 4.365+00 & 5.860+05 & 7.758+00 & 1.357-03 & 8.612-10 & 6.100-10 & 2.536-12 \\
  2.70 & 3.981+00 & 6.791+05 & 8.216+00 & 2.459-03 & 9.391-10 & 6.681-10 & 4.599-12 \\
  2.72 & 3.631+00 & 7.909+05 & 8.657+00 & 4.208-03 & 1.023-09 & 7.305-10 & 7.880-12 \\
  2.74 & 3.311+00 & 9.242+05 & 9.076+00 & 6.814-03 & 1.113-09 & 7.979-10 & 1.278-11 \\
  2.76 & 3.020+00 & 1.083+06 & 9.471+00 & 1.045-02 & 1.210-09 & 8.706-10 & 1.968-11 \\
  2.78 & 2.754+00 & 1.269+06 & 9.841+00 & 1.525-02 & 1.316-09 & 9.493-10 & 2.885-11 \\
  2.80 & 2.512+00 & 1.489+06 & 1.019+01 & 2.128-02 & 1.431-09 & 1.035-09 & 4.053-11 \\
  2.82 & 2.291+00 & 1.745+06 & 1.051+01 & 2.858-02 & 1.556-09 & 1.128-09 & 5.489-11 \\
  2.84 & 2.089+00 & 2.039+06 & 1.082+01 & 3.719-02 & 1.693-09 & 1.229-09 & 7.211-11 \\
  2.86 & 1.905+00 & 2.375+06 & 1.113+01 & 4.717-02 & 1.843-09 & 1.341-09 & 9.247-11 \\
  2.88 & 1.738+00 & 2.749+06 & 1.144+01 & 5.868-02 & 2.009-09 & 1.463-09 & 1.164-10 \\
  2.90 & 1.585+00 & 3.159+06 & 1.177+01 & 7.210-02 & 2.192-09 & 1.598-09 & 1.449-10 \\
  2.92 & 1.445+00 & 3.600+06 & 1.213+01 & 8.814-02 & 2.395-09 & 1.748-09 & 1.794-10 \\
  2.94 & 1.318+00 & 4.059+06 & 1.254+01 & 1.080-01 & 2.619-09 & 1.914-09 & 2.225-10 \\
  2.96 & 1.202+00 & 4.530+06 & 1.302+01 & 1.331-01 & 2.867-09 & 2.098-09 & 2.776-10 \\
  2.98 & 1.096+00 & 5.004+06 & 1.357+01 & 1.650-01 & 3.143-09 & 2.303-09 & 3.483-10 \\
  3.00 & 1.000+00 & 5.480+06 & 1.422+01 & 2.043-01 & 3.447-09 & 2.531-09 & 4.372-10 \\
  3.02 & 9.120-01 & 5.960+06 & 1.494+01 & 2.507-01 & 3.784-09 & 2.785-09 & 5.458-10 \\
  3.04 & 8.318-01 & 6.449+06 & 1.573+01 & 3.036-01 & 4.156-09 & 3.066-09 & 6.746-10 \\
  3.06 & 7.586-01 & 6.955+06 & 1.658+01 & 3.622-01 & 4.566-09 & 3.377-09 & 8.245-10 \\
  3.08 & 6.918-01 & 7.488+06 & 1.748+01 & 4.264-01 & 5.018-09 & 3.720-09 & 9.967-10 \\
  3.10 & 6.310-01 & 8.053+06 & 1.842+01 & 4.962-01 & 5.516-09 & 4.098-09 & 1.194-09 \\
  3.12 & 5.754-01 & 8.651+06 & 1.940+01 & 5.721-01 & 6.062-09 & 4.515-09 & 1.419-09 \\
  3.14 & 5.248-01 & 9.246+06 & 2.040+01 & 6.546-01 & 6.647-09 & 4.973-09 & 1.675-09 \\
  3.16 & 4.786-01 & 9.839+06 & 2.144+01 & 7.442-01 & 7.290-09 & 5.477-09 & 1.968-09 \\
  3.18 & 4.365-01 & 1.042+07 & 2.252+01 & 8.415-01 & 7.987-09 & 6.033-09 & 2.301-09 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0001r06_hahb.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock $4\pi$ steradian  Balmer Line Radiation}
\label{t:shckbalmer}
\begin{center}
\begin{tabular}{*{6}{r}}
\hline
\multicolumn{6}{l}{$ \eta_M =  1.00e-04$, ${\cal M}_A = 100.00 $, $ R =  1.00e+06 $}\\
\multicolumn{6}{l}{$\Phi_{\rm H\beta} = 4.0862\times 10^{-12} \Psi_{\rm H\beta}$, $\Phi_{\rm H\alpha} = 3.0268\times 10^{-12} \Psi_{\rm H\alpha}$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}   &                      &                  & \multicolumn{2}{c}{Ratios } \\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}    & \multicolumn{2}{c}{Photon Parameters }  & \multicolumn{1}{c}{Photons } & \multicolumn{1}{c}{Intensity }\\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}& \multicolumn{1}{c}{$\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Psi_{\rm H\alpha}$}& \multicolumn{1}{c}{$\Psi_{\rm H\alpha}/\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Phi_{\rm H\alpha}/\Phi_{\rm H\beta}$} \\
\hline
\hline
    1.30 &  2.512+03 &  2.915-03 & 5.153-04 &  5.657 &  4.191 \\ 
    1.32 &  2.291+03 &  4.811-03 & 8.129-04 &  5.919 &  4.384 \\ 
    1.34 &  2.089+03 &  7.073-03 & 1.145-03 &  6.178 &  4.576 \\ 
    1.36 &  1.905+03 &  9.811-03 & 1.538-03 &  6.381 &  4.727 \\ 
    1.38 &  1.738+03 &  1.314-02 & 2.021-03 &  6.500 &  4.815 \\ 
    1.40 &  1.585+03 &  1.715-02 & 2.619-03 &  6.548 &  4.850 \\ 
    1.42 &  1.445+03 &  2.193-02 & 3.353-03 &  6.541 &  4.845 \\ 
    1.44 &  1.318+03 &  2.764-02 & 4.257-03 &  6.494 &  4.810 \\ 
    1.46 &  1.202+03 &  3.446-02 & 5.369-03 &  6.419 &  4.754 \\ 
    1.48 &  1.096+03 &  4.259-02 & 6.733-03 &  6.326 &  4.686 \\ 
    1.50 &  1.000+03 &  5.232-02 & 8.407-03 &  6.224 &  4.610 \\ 
    1.52 &  9.120+02 &  6.430-02 & 1.052-02 &  6.114 &  4.529 \\ 
    1.54 &  8.318+02 &  8.036-02 & 1.341-02 &  5.992 &  4.438 \\ 
    1.56 &  7.586+02 &  1.069-01 & 1.832-02 &  5.838 &  4.325 \\ 
    1.58 &  6.918+02 &  1.481-01 & 2.610-02 &  5.674 &  4.203 \\ 
    1.60 &  6.310+02 &  1.737-01 & 3.103-02 &  5.598 &  4.147 \\ 
    1.62 &  5.754+02 &  1.997-01 & 3.607-02 &  5.536 &  4.101 \\ 
    1.64 &  5.248+02 &  2.280-01 & 4.161-02 &  5.480 &  4.059 \\ 
    1.66 &  4.786+02 &  2.594-01 & 4.778-02 &  5.428 &  4.021 \\ 
    1.68 &  4.365+02 &  2.943-01 & 5.472-02 &  5.379 &  3.984 \\ 
    1.70 &  3.981+02 &  3.335-01 & 6.254-02 &  5.331 &  3.949 \\ 
    1.72 &  3.631+02 &  3.772-01 & 7.138-02 &  5.284 &  3.914 \\ 
    1.74 &  3.311+02 &  4.263-01 & 8.140-02 &  5.237 &  3.879 \\ 
    1.76 &  3.020+02 &  4.812-01 & 9.277-02 &  5.188 &  3.843 \\ 
    1.78 &  2.754+02 &  5.431-01 & 1.057-01 &  5.137 &  3.805 \\ 
    1.80 &  2.512+02 &  6.127-01 & 1.205-01 &  5.084 &  3.766 \\ 
    1.82 &  2.291+02 &  6.907-01 & 1.374-01 &  5.026 &  3.723 \\ 
    1.84 &  2.089+02 &  7.763-01 & 1.566-01 &  4.958 &  3.673 \\ 
    1.86 &  1.905+02 &  8.593-01 & 1.767-01 &  4.863 &  3.602 \\ 
    1.88 &  1.738+02 &  7.944-01 & 1.739-01 &  4.569 &  3.384 \\ 
    1.90 &  1.585+02 &  7.246-01 & 1.635-01 &  4.431 &  3.282 \\ 
    1.92 &  1.445+02 &  7.013-01 & 1.599-01 &  4.385 &  3.248 \\ 
    1.94 &  1.318+02 &  6.942-01 & 1.598-01 &  4.346 &  3.219 \\ 
    1.96 &  1.202+02 &  6.954-01 & 1.612-01 &  4.315 &  3.196 \\ 
    1.98 &  1.096+02 &  7.028-01 & 1.638-01 &  4.291 &  3.178 \\ 
    2.00 &  1.000+02 &  7.165-01 & 1.677-01 &  4.271 &  3.164 \\ 
    2.02 &  9.120+01 &  7.368-01 & 1.731-01 &  4.255 &  3.152 \\ 
    2.04 &  8.318+01 &  7.776-01 & 1.834-01 &  4.240 &  3.141 \\ 
    2.06 &  7.586+01 &  8.336-01 & 1.973-01 &  4.226 &  3.130 \\ 
    2.08 &  6.918+01 &  9.081-01 & 2.158-01 &  4.209 &  3.118 \\ 
    2.10 &  6.310+01 &  9.878-01 & 2.356-01 &  4.193 &  3.106 \\ 
    2.12 &  5.754+01 &  1.063+00 & 2.543-01 &  4.179 &  3.095 \\ 
    2.14 &  5.248+01 &  1.152+00 & 2.768-01 &  4.163 &  3.084 \\ 
    2.16 &  4.786+01 &  1.249+00 & 3.013-01 &  4.146 &  3.071 \\ 
    2.18 &  4.365+01 &  1.340+00 & 3.243-01 &  4.132 &  3.061 \\ 
    2.20 &  3.981+01 &  1.417+00 & 3.439-01 &  4.121 &  3.053 \\ 
    2.22 &  3.631+01 &  1.474+00 & 3.583-01 &  4.113 &  3.047 \\ 
    2.24 &  3.311+01 &  1.513+00 & 3.685-01 &  4.106 &  3.041 \\ 
    2.26 &  3.020+01 &  1.559+00 & 3.807-01 &  4.096 &  3.034 \\ 
    2.28 &  2.754+01 &  1.636+00 & 4.006-01 &  4.084 &  3.025 \\ 
    2.30 &  2.512+01 &  1.724+00 & 4.234-01 &  4.072 &  3.017 \\ 
    2.32 &  2.291+01 &  1.817+00 & 4.473-01 &  4.062 &  3.009 \\ 
    2.34 &  2.089+01 &  1.914+00 & 4.722-01 &  4.054 &  3.003 \\ 
    2.36 &  1.905+01 &  2.018+00 & 4.987-01 &  4.046 &  2.997 \\ 
    2.38 &  1.738+01 &  2.118+00 & 5.245-01 &  4.039 &  2.992 \\ 
    2.40 &  1.585+01 &  2.220+00 & 5.505-01 &  4.033 &  2.988 \\ 
    2.42 &  1.445+01 &  2.329+00 & 5.781-01 &  4.030 &  2.985 \\ 
    2.44 &  1.318+01 &  2.447+00 & 6.075-01 &  4.028 &  2.984 \\ 
    2.46 &  1.202+01 &  2.574+00 & 6.391-01 &  4.028 &  2.984 \\ 
    2.48 &  1.096+01 &  2.710+00 & 6.725-01 &  4.030 &  2.985 \\ 
    2.50 &  1.000+01 &  2.861+00 & 7.091-01 &  4.035 &  2.989 \\ 
    2.52 &  9.120+00 &  3.027+00 & 7.489-01 &  4.042 &  2.994 \\ 
    2.54 &  8.318+00 &  3.216+00 & 7.938-01 &  4.051 &  3.001 \\ 
    2.56 &  7.586+00 &  3.433+00 & 8.450-01 &  4.063 &  3.010 \\ 
    2.58 &  6.918+00 &  3.682+00 & 9.031-01 &  4.077 &  3.020 \\ 
    2.60 &  6.310+00 &  3.970+00 & 9.695-01 &  4.095 &  3.033 \\ 
    2.62 &  5.754+00 &  4.303+00 & 1.045+00 &  4.117 &  3.049 \\ 
    2.64 &  5.248+00 &  4.682+00 & 1.130+00 &  4.143 &  3.069 \\ 
    2.66 &  4.786+00 &  5.105+00 & 1.223+00 &  4.173 &  3.091 \\ 
    2.68 &  4.365+00 &  5.572+00 & 1.324+00 &  4.207 &  3.116 \\ 
    2.70 &  3.981+00 &  6.081+00 & 1.433+00 &  4.243 &  3.143 \\ 
    2.72 &  3.631+00 &  6.625+00 & 1.548+00 &  4.281 &  3.171 \\ 
    2.74 &  3.311+00 &  7.206+00 & 1.668+00 &  4.320 &  3.200 \\ 
    2.76 &  3.020+00 &  7.825+00 & 1.795+00 &  4.360 &  3.229 \\ 
    2.78 &  2.754+00 &  8.480+00 & 1.928+00 &  4.398 &  3.258 \\ 
    2.80 &  2.512+00 &  9.174+00 & 2.069+00 &  4.433 &  3.284 \\ 
    2.82 &  2.291+00 &  9.903+00 & 2.218+00 &  4.465 &  3.308 \\ 
    2.84 &  2.089+00 &  1.066+01 & 2.374+00 &  4.491 &  3.327 \\ 
    2.86 &  1.905+00 &  1.146+01 & 2.539+00 &  4.512 &  3.343 \\ 
    2.88 &  1.738+00 &  1.227+01 & 2.711+00 &  4.528 &  3.354 \\ 
    2.90 &  1.585+00 &  1.312+01 & 2.892+00 &  4.539 &  3.362 \\ 
    2.92 &  1.445+00 &  1.401+01 & 3.081+00 &  4.546 &  3.367 \\ 
    2.94 &  1.318+00 &  1.493+01 & 3.280+00 &  4.550 &  3.370 \\ 
    2.96 &  1.202+00 &  1.589+01 & 3.490+00 &  4.553 &  3.373 \\ 
    2.98 &  1.096+00 &  1.692+01 & 3.713+00 &  4.557 &  3.376 \\ 
    3.00 &  1.000+00 &  1.801+01 & 3.949+00 &  4.562 &  3.379 \\ 
    3.02 &  9.120-01 &  1.920+01 & 4.202+00 &  4.569 &  3.384 \\ 
    3.04 &  8.318-01 &  2.049+01 & 4.475+00 &  4.578 &  3.391 \\ 
    3.06 &  7.586-01 &  2.190+01 & 4.770+00 &  4.591 &  3.401 \\ 
    3.08 &  6.918-01 &  2.347+01 & 5.095+00 &  4.607 &  3.413 \\ 
    3.10 &  6.310-01 &  2.523+01 & 5.452+00 &  4.628 &  3.428 \\ 
    3.12 &  5.754-01 &  2.709+01 & 5.831+00 &  4.645 &  3.441 \\ 
    3.14 &  5.248-01 &  2.845+01 & 6.152+00 &  4.624 &  3.425 \\ 
    3.16 &  4.786-01 &  2.977+01 & 6.470+00 &  4.601 &  3.408 \\ 
    3.18 &  4.365-01 &  3.106+01 & 6.787+00 &  4.577 &  3.391 \\ 
\hline
\multicolumn{6}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\end{table*}%

\end{document}


==> anc/eta0001r06_str1.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters}
\label{t:shckprop1}
\begin{center}
\begin{tabular}{*{7}{r}}
\multicolumn{7}{l}{$ \eta_M = $ 1.00e-04, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 5.4422~\mu$G, ${\cal M}_A = 100.00 $ }\\
\multicolumn{7}{l}{$ R = $ 1.00e+06, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-08 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}     & \multicolumn{2}{c}{Temperature }                                 &  \multicolumn{2}{c}{Hydrogen}                   & \multicolumn{1}{c}{Particle}\\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}      & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock} &  \multicolumn{2}{c}{Ionization Fraction}        & \multicolumn{1}{c}{Mass}    \\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}  & \multicolumn{1}{c}{(K)}        & \multicolumn{1}{c}{(K)}         &  \multicolumn{1}{c}{HI}& \multicolumn{1}{c}{HII}& \multicolumn{1}{c}{(a.m.u)} \\
\hline
\hline
  1.30 & 2.512+03 & 1.421+01 & 1.160+04 & 1.000+00 & 2.503-09 & 1.291 \\
  1.32 & 2.291+03 & 1.486+01 & 1.271+04 & 1.000+00 & 6.193-09 & 1.291 \\
  1.34 & 2.089+03 & 1.526+01 & 1.394+04 & 1.000+00 & 1.663-08 & 1.291 \\
  1.36 & 1.906+03 & 1.594+01 & 1.528+04 & 1.000+00 & 4.707-08 & 1.291 \\
  1.38 & 1.738+03 & 1.754+01 & 1.676+04 & 1.000+00 & 1.375-07 & 1.291 \\
  1.40 & 1.585+03 & 2.095+01 & 1.838+04 & 1.000+00 & 4.004-07 & 1.291 \\
  1.42 & 1.445+03 & 2.753+01 & 2.015+04 & 1.000+00 & 1.112-06 & 1.291 \\
  1.44 & 1.318+03 & 4.084+01 & 2.211+04 & 1.000+00 & 2.812-06 & 1.291 \\
  1.46 & 1.202+03 & 7.570+01 & 2.427+04 & 1.000+00 & 6.391-06 & 1.291 \\
  1.48 & 1.096+03 & 1.523+02 & 2.667+04 & 1.000+00 & 1.318-05 & 1.291 \\
  1.50 & 1.000+03 & 2.916+02 & 2.935+04 & 1.000+00 & 2.521-05 & 1.291 \\
  1.52 & 9.120+02 & 6.215+02 & 3.245+04 & 1.000+00 & 4.650-05 & 1.291 \\
  1.54 & 8.318+02 & 1.524+03 & 3.631+04 & 9.999-01 & 8.756-05 & 1.291 \\
  1.56 & 7.586+02 & 4.387+03 & 4.216+04 & 9.998-01 & 1.920-04 & 1.291 \\
  1.58 & 6.918+02 & 9.675+03 & 5.038+04 & 9.995-01 & 4.728-04 & 1.291 \\
  1.60 & 6.310+02 & 1.072+04 & 5.533+04 & 9.993-01 & 7.393-04 & 1.290 \\
  1.62 & 5.754+02 & 1.123+04 & 6.020+04 & 9.989-01 & 1.096-03 & 1.290 \\
  1.64 & 5.248+02 & 1.154+04 & 6.532+04 & 9.984-01 & 1.593-03 & 1.289 \\
  1.66 & 4.786+02 & 1.174+04 & 7.081+04 & 9.977-01 & 2.287-03 & 1.288 \\
  1.68 & 4.365+02 & 1.188+04 & 7.674+04 & 9.968-01 & 3.253-03 & 1.287 \\
  1.70 & 3.981+02 & 1.198+04 & 8.316+04 & 9.954-01 & 4.587-03 & 1.286 \\
  1.72 & 3.631+02 & 1.205+04 & 9.012+04 & 9.936-01 & 6.418-03 & 1.284 \\
  1.74 & 3.311+02 & 1.211+04 & 9.767+04 & 9.911-01 & 8.912-03 & 1.281 \\
  1.76 & 3.020+02 & 1.216+04 & 1.058+05 & 9.877-01 & 1.229-02 & 1.277 \\
  1.78 & 2.754+02 & 1.222+04 & 1.147+05 & 9.831-01 & 1.686-02 & 1.272 \\
  1.80 & 2.512+02 & 1.228+04 & 1.241+05 & 9.770-01 & 2.303-02 & 1.264 \\
  1.82 & 2.291+02 & 1.234+04 & 1.342+05 & 9.686-01 & 3.144-02 & 1.255 \\
  1.84 & 2.089+02 & 1.243+04 & 1.448+05 & 9.569-01 & 4.314-02 & 1.242 \\
  1.86 & 1.906+02 & 1.257+04 & 1.556+05 & 9.395-01 & 6.048-02 & 1.223 \\
  1.88 & 1.738+02 & 1.320+04 & 1.628+05 & 8.841-01 & 1.158-01 & 1.167 \\
  1.90 & 1.585+02 & 1.354+04 & 1.680+05 & 8.109-01 & 1.891-01 & 1.099 \\
  1.92 & 1.445+02 & 1.355+04 & 1.794+05 & 7.857-01 & 2.143-01 & 1.075 \\
  1.94 & 1.318+02 & 1.365+04 & 1.906+05 & 7.542-01 & 2.458-01 & 1.045 \\
  1.96 & 1.202+02 & 1.377+04 & 2.022+05 & 7.201-01 & 2.799-01 & 1.015 \\
  1.98 & 1.097+02 & 1.388+04 & 2.143+05 & 6.833-01 & 3.167-01 & 0.984 \\
  2.00 & 1.000+02 & 1.399+04 & 2.268+05 & 6.426-01 & 3.574-01 & 0.952 \\
  2.02 & 9.120+01 & 1.408+04 & 2.393+05 & 5.948-01 & 4.052-01 & 0.919 \\
  2.04 & 8.318+01 & 1.415+04 & 2.482+05 & 5.138-01 & 4.862-01 & 0.871 \\
  2.06 & 7.586+01 & 1.422+04 & 2.556+05 & 4.135-01 & 5.865-01 & 0.819 \\
  2.08 & 6.918+01 & 1.421+04 & 2.604+05 & 2.850-01 & 7.150-01 & 0.761 \\
  2.10 & 6.310+01 & 1.394+04 & 2.650+05 & 1.483-01 & 8.517-01 & 0.708 \\
  2.12 & 5.754+01 & 1.179+04 & 2.718+05 & 3.444-02 & 9.656-01 & 0.668 \\
  2.14 & 5.248+01 & 8.933+03 & 2.898+05 & 9.973-03 & 9.900-01 & 0.657 \\
  2.16 & 4.786+01 & 8.414+03 & 3.148+05 & 9.019-03 & 9.910-01 & 0.653 \\
  2.18 & 4.365+01 & 8.097+03 & 3.427+05 & 8.370-03 & 9.916-01 & 0.650 \\
  2.20 & 3.981+01 & 7.967+03 & 3.738+05 & 7.750-03 & 9.922-01 & 0.648 \\
  2.22 & 3.631+01 & 8.057+03 & 4.082+05 & 7.168-03 & 9.928-01 & 0.646 \\
  2.24 & 3.311+01 & 8.343+03 & 4.461+05 & 6.650-03 & 9.933-01 & 0.645 \\
  2.26 & 3.020+01 & 8.795+03 & 4.873+05 & 6.113-03 & 9.939-01 & 0.643 \\
  2.28 & 2.754+01 & 9.264+03 & 5.320+05 & 5.492-03 & 9.945-01 & 0.640 \\
  2.30 & 2.512+01 & 9.666+03 & 5.806+05 & 4.885-03 & 9.951-01 & 0.638 \\
  2.32 & 2.291+01 & 9.988+03 & 6.334+05 & 4.337-03 & 9.957-01 & 0.635 \\
  2.34 & 2.089+01 & 1.026+04 & 6.911+05 & 3.858-03 & 9.961-01 & 0.632 \\
  2.36 & 1.905+01 & 1.047+04 & 7.540+05 & 3.485-03 & 9.965-01 & 0.630 \\
  2.38 & 1.738+01 & 1.069+04 & 8.232+05 & 3.192-03 & 9.968-01 & 0.628 \\
  2.40 & 1.585+01 & 1.084+04 & 8.991+05 & 2.967-03 & 9.970-01 & 0.626 \\
  2.42 & 1.445+01 & 1.099+04 & 9.828+05 & 2.763-03 & 9.972-01 & 0.624 \\
  2.44 & 1.318+01 & 1.118+04 & 1.075+06 & 2.568-03 & 9.974-01 & 0.623 \\
  2.46 & 1.202+01 & 1.135+04 & 1.176+06 & 2.390-03 & 9.976-01 & 0.622 \\
  2.48 & 1.096+01 & 1.150+04 & 1.287+06 & 2.230-03 & 9.978-01 & 0.621 \\
  2.50 & 1.000+01 & 1.164+04 & 1.409+06 & 2.082-03 & 9.979-01 & 0.621 \\
  2.52 & 9.120+00 & 1.176+04 & 1.543+06 & 1.949-03 & 9.980-01 & 0.620 \\
  2.54 & 8.318+00 & 1.188+04 & 1.690+06 & 1.823-03 & 9.982-01 & 0.620 \\
  2.56 & 7.586+00 & 1.200+04 & 1.852+06 & 1.699-03 & 9.983-01 & 0.620 \\
  2.58 & 6.918+00 & 1.215+04 & 2.028+06 & 1.578-03 & 9.984-01 & 0.619 \\
  2.60 & 6.310+00 & 1.236+04 & 2.223+06 & 1.457-03 & 9.985-01 & 0.619 \\
  2.62 & 5.754+00 & 1.264+04 & 2.436+06 & 1.334-03 & 9.987-01 & 0.619 \\
  2.64 & 5.248+00 & 1.299+04 & 2.669+06 & 1.214-03 & 9.988-01 & 0.619 \\
  2.66 & 4.786+00 & 1.341+04 & 2.925+06 & 1.099-03 & 9.989-01 & 0.619 \\
  2.68 & 4.365+00 & 1.390+04 & 3.206+06 & 9.903-04 & 9.990-01 & 0.619 \\
  2.70 & 3.981+00 & 1.447+04 & 3.514+06 & 8.899-04 & 9.991-01 & 0.619 \\
  2.72 & 3.631+00 & 1.512+04 & 3.852+06 & 7.984-04 & 9.992-01 & 0.619 \\
  2.74 & 3.311+00 & 1.583+04 & 4.222+06 & 7.163-04 & 9.993-01 & 0.618 \\
  2.76 & 3.020+00 & 1.662+04 & 4.628+06 & 6.433-04 & 9.994-01 & 0.618 \\
  2.78 & 2.754+00 & 1.747+04 & 5.074+06 & 5.789-04 & 9.994-01 & 0.618 \\
  2.80 & 2.512+00 & 1.835+04 & 5.562+06 & 5.221-04 & 9.995-01 & 0.618 \\
  2.82 & 2.291+00 & 1.927+04 & 6.097+06 & 4.720-04 & 9.995-01 & 0.618 \\
  2.84 & 2.089+00 & 2.020+04 & 6.683+06 & 4.275-04 & 9.996-01 & 0.618 \\
  2.86 & 1.905+00 & 2.115+04 & 7.326+06 & 3.878-04 & 9.996-01 & 0.618 \\
  2.88 & 1.738+00 & 2.213+04 & 8.031+06 & 3.517-04 & 9.997-01 & 0.618 \\
  2.90 & 1.585+00 & 2.316+04 & 8.803+06 & 3.186-04 & 9.997-01 & 0.618 \\
  2.92 & 1.445+00 & 2.425+04 & 9.651+06 & 2.877-04 & 9.997-01 & 0.618 \\
  2.94 & 1.318+00 & 2.544+04 & 1.058+07 & 2.584-04 & 9.997-01 & 0.618 \\
  2.96 & 1.202+00 & 2.676+04 & 1.160+07 & 2.305-04 & 9.998-01 & 0.618 \\
  2.98 & 1.097+00 & 2.822+04 & 1.271+07 & 2.041-04 & 9.998-01 & 0.617 \\
  3.00 & 1.000+00 & 2.984+04 & 1.394+07 & 1.793-04 & 9.998-01 & 0.617 \\
  3.02 & 9.120-01 & 3.163+04 & 1.528+07 & 1.562-04 & 9.998-01 & 0.617 \\
  3.04 & 8.318-01 & 3.362+04 & 1.675+07 & 1.351-04 & 9.999-01 & 0.617 \\
  3.06 & 7.586-01 & 3.585+04 & 1.837+07 & 1.158-04 & 9.999-01 & 0.617 \\
  3.08 & 6.918-01 & 3.837+04 & 2.014+07 & 9.836-05 & 9.999-01 & 0.617 \\
  3.10 & 6.310-01 & 4.124+04 & 2.208+07 & 8.261-05 & 9.999-01 & 0.617 \\
  3.12 & 5.754-01 & 4.455+04 & 2.420+07 & 6.855-05 & 9.999-01 & 0.617 \\
  3.14 & 5.248-01 & 4.840+04 & 2.654+07 & 5.609-05 & 9.999-01 & 0.617 \\
  3.16 & 4.786-01 & 5.294+04 & 2.909+07 & 4.517-05 & 1.000+00 & 0.617 \\
  3.18 & 4.365-01 & 5.836+04 & 3.190+07 & 3.574-05 & 1.000+00 & 0.617 \\
\hline
\multicolumn{7}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0001r06_str2.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters, continued}
\label{t:shckprop2}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-04, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 5.4422~\mu$G, ${\cal M}_A = 100.00 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+06, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-08 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}       &                            & \multicolumn{2}{c}{Magnetic $\alpha$}                           & \multicolumn{2}{c}{Compression}                      & \multicolumn{2}{c}{Cooling Columns} \\
\multicolumn{1}{c}{$\log_{10}v_s$} & \multicolumn{1}{c}{Mach}   & \multicolumn{2}{c}{$P_B/P_{\rm gas}$}                   & \multicolumn{2}{c}{Factor}                           & \multicolumn{1}{c}{$\lambda_4$} & \multicolumn{1}{c}{$\lambda_3$}\\
\multicolumn{1}{c}{(km/s)}         & \multicolumn{1}{c}{Number} & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock}& \multicolumn{1}{c}{Jump}& \multicolumn{1}{c}{Max.$^*$}   & \multicolumn{1}{c}{(cm$^{-2}$)}  & \multicolumn{1}{c}{(cm$^{-2}$)}   \\
\hline
\hline
  1.30 & 51.09 & 2.175-01 & 7.972-04 & 3.994 & 5.223+01 & 2.052+18 & 5.439+18 \\
  1.32 & 52.31 & 2.281-01 & 7.973-04 & 3.994 & 5.627+01 & 1.778+18 & 4.078+18 \\
  1.34 & 54.07 & 2.436-01 & 7.974-04 & 3.994 & 5.989+01 & 1.437+18 & 3.151+18 \\
  1.36 & 55.38 & 2.556-01 & 7.975-04 & 3.994 & 6.368+01 & 1.110+18 & 2.451+18 \\
  1.38 & 55.29 & 2.548-01 & 7.975-04 & 3.994 & 6.813+01 & 8.044+17 & 1.890+18 \\
  1.40 & 52.98 & 2.339-01 & 7.974-04 & 3.994 & 7.094+01 & 5.677+17 & 1.445+18 \\
  1.42 & 48.39 & 1.951-01 & 7.970-04 & 3.993 & 7.534+01 & 3.968+17 & 1.110+18 \\
  1.44 & 41.60 & 1.442-01 & 7.962-04 & 3.991 & 7.896+01 & 2.735+17 & 8.508+17 \\
  1.46 & 32.00 & 8.531-02 & 7.941-04 & 3.986 & 8.323+01 & 1.857+17 & 6.503+17 \\
  1.48 & 23.62 & 4.649-02 & 7.899-04 & 3.977 & 8.685+01 & 1.238+17 & 4.940+17 \\
  1.50 & 17.88 & 2.663-02 & 7.830-04 & 3.961 & 9.103+01 & 8.675+16 & 3.727+17 \\
  1.52 & 12.82 & 1.370-02 & 7.681-04 & 3.927 & 9.421+01 & 5.702+16 & 2.774+17 \\
  1.54 & 8.57 & 6.125-03 & 7.318-04 & 3.841 & 9.713+01 & 3.746+16 & 2.008+17 \\
  1.56 & 5.29 & 2.333-03 & 6.384-04 & 3.611 & 1.017+02 & 2.315+16 & 1.353+17 \\
  1.58 & 3.73 & 1.160-03 & 5.186-04 & 3.289 & 1.056+02 & 1.284+16 & 8.671+16 \\
  1.60 & 3.71 & 1.147-03 & 5.164-04 & 3.283 & 1.094+02 & 9.415+15 & 6.747+16 \\
  1.62 & 3.80 & 1.201-03 & 5.257-04 & 3.309 & 1.118+02 & 6.988+15 & 5.382+16 \\
  1.64 & 3.92 & 1.281-03 & 5.385-04 & 3.345 & 1.147+02 & 5.267+15 & 4.367+16 \\
  1.66 & 4.07 & 1.379-03 & 5.528-04 & 3.385 & 1.170+02 & 4.173+15 & 3.579+16 \\
  1.68 & 4.23 & 1.493-03 & 5.675-04 & 3.425 & 1.186+02 & 3.293+15 & 2.953+16 \\
  1.70 & 4.41 & 1.622-03 & 5.821-04 & 3.465 & 1.215+02 & 2.575+15 & 2.475+16 \\
  1.72 & 4.60 & 1.764-03 & 5.964-04 & 3.502 & 1.235+02 & 2.087+15 & 2.084+16 \\
  1.74 & 4.80 & 1.921-03 & 6.100-04 & 3.538 & 1.256+02 & 1.746+15 & 1.771+16 \\
  1.76 & 5.01 & 2.090-03 & 6.228-04 & 3.571 & 1.285+02 & 1.436+15 & 1.529+16 \\
  1.78 & 5.22 & 2.273-03 & 6.348-04 & 3.602 & 1.304+02 & 1.271+15 & 1.321+16 \\
  1.80 & 5.44 & 2.466-03 & 6.459-04 & 3.630 & 1.329+02 & 1.106+15 & 1.158+16 \\
  1.82 & 5.66 & 2.669-03 & 6.560-04 & 3.656 & 1.355+02 & 1.042+15 & 1.033+16 \\
  1.84 & 5.87 & 2.876-03 & 6.650-04 & 3.679 & 1.382+02 & 1.082+15 & 9.426+15 \\
  1.86 & 6.07 & 3.071-03 & 6.726-04 & 3.697 & 1.405+02 & 1.333+15 & 9.077+15 \\
  1.88 & 6.06 & 3.059-03 & 6.721-04 & 3.696 & 1.399+02 & 3.763+15 & 1.355+16 \\
  1.90 & 6.08 & 3.078-03 & 6.728-04 & 3.698 & 1.378+02 & 6.444+15 & 1.965+16 \\
  1.92 & 6.29 & 3.300-03 & 6.804-04 & 3.717 & 1.382+02 & 8.883+15 & 2.311+16 \\
  1.94 & 6.47 & 3.493-03 & 6.863-04 & 3.731 & 1.377+02 & 1.031+16 & 2.819+16 \\
  1.96 & 6.65 & 3.686-03 & 6.916-04 & 3.744 & 1.374+02 & 1.122+16 & 3.422+16 \\
  1.98 & 6.83 & 3.887-03 & 6.966-04 & 3.757 & 1.367+02 & 1.202+16 & 3.990+16 \\
  2.00 & 7.01 & 4.095-03 & 7.014-04 & 3.768 & 1.363+02 & 1.298+16 & 4.554+16 \\
  2.02 & 7.19 & 4.303-03 & 7.057-04 & 3.779 & 1.354+02 & 1.430+16 & 5.085+16 \\
  2.04 & 7.30 & 4.447-03 & 7.085-04 & 3.785 & 1.336+02 & 1.800+16 & 5.822+16 \\
  2.06 & 7.40 & 4.565-03 & 7.107-04 & 3.791 & 1.313+02 & 2.376+16 & 6.635+16 \\
  2.08 & 7.48 & 4.657-03 & 7.123-04 & 3.795 & 1.285+02 & 3.258+16 & 7.750+16 \\
  2.10 & 7.62 & 4.841-03 & 7.153-04 & 3.802 & 1.258+02 & 4.323+16 & 9.073+16 \\
  2.12 & 8.43 & 5.921-03 & 7.297-04 & 3.836 & 1.239+02 & 5.385+16 & 1.038+17 \\
  2.14 & 10.05 & 8.424-03 & 7.494-04 & 3.883 & 1.241+02 & 6.311+16 & 1.147+17 \\
  2.16 & 10.82 & 9.750-03 & 7.559-04 & 3.898 & 1.250+02 & 7.500+16 & 1.287+17 \\
  2.18 & 11.52 & 1.106-02 & 7.609-04 & 3.910 & 1.259+02 & 9.061+16 & 1.474+17 \\
  2.20 & 12.14 & 1.229-02 & 7.646-04 & 3.918 & 1.269+02 & 1.115+17 & 1.730+17 \\
  2.22 & 12.63 & 1.329-02 & 7.671-04 & 3.924 & 1.277+02 & 1.452+17 & 2.129+17 \\
  2.24 & 12.98 & 1.404-02 & 7.688-04 & 3.928 & 1.285+02 & 2.167+17 & 2.963+17 \\
  2.26 & 13.21 & 1.455-02 & 7.698-04 & 3.931 & 1.292+02 & 3.409+17 & 4.392+17 \\
  2.28 & 13.46 & 1.509-02 & 7.709-04 & 3.933 & 1.296+02 & 4.873+17 & 6.067+17 \\
  2.30 & 13.77 & 1.580-02 & 7.721-04 & 3.936 & 1.302+02 & 6.309+17 & 7.705+17 \\
  2.32 & 14.15 & 1.669-02 & 7.735-04 & 3.939 & 1.306+02 & 7.923+17 & 9.520+17 \\
  2.34 & 14.59 & 1.774-02 & 7.750-04 & 3.943 & 1.311+02 & 9.913+17 & 1.172+18 \\
  2.36 & 15.09 & 1.898-02 & 7.766-04 & 3.946 & 1.316+02 & 1.240+18 & 1.442+18 \\
  2.38 & 15.61 & 2.031-02 & 7.780-04 & 3.950 & 1.320+02 & 1.538+18 & 1.763+18 \\
  2.40 & 16.21 & 2.191-02 & 7.795-04 & 3.953 & 1.324+02 & 1.860+18 & 2.106+18 \\
  2.42 & 16.84 & 2.364-02 & 7.810-04 & 3.956 & 1.329+02 & 2.211+18 & 2.478+18 \\
  2.44 & 17.47 & 2.543-02 & 7.822-04 & 3.959 & 1.334+02 & 2.604+18 & 2.895+18 \\
  2.46 & 18.14 & 2.743-02 & 7.834-04 & 3.962 & 1.338+02 & 3.065+18 & 3.377+18 \\
  2.48 & 18.86 & 2.963-02 & 7.846-04 & 3.965 & 1.343+02 & 3.612+18 & 3.949+18 \\
  2.50 & 19.62 & 3.208-02 & 7.857-04 & 3.967 & 1.347+02 & 4.268+18 & 4.631+18 \\
  2.52 & 20.43 & 3.478-02 & 7.868-04 & 3.970 & 1.351+02 & 5.054+18 & 5.448+18 \\
  2.54 & 21.28 & 3.774-02 & 7.877-04 & 3.972 & 1.355+02 & 6.016+18 & 6.447+18 \\
  2.56 & 22.17 & 4.095-02 & 7.886-04 & 3.974 & 1.359+02 & 7.256+18 & 7.738+18 \\
  2.58 & 23.06 & 4.432-02 & 7.894-04 & 3.976 & 1.363+02 & 8.941+18 & 9.486+18 \\
  2.60 & 23.93 & 4.774-02 & 7.901-04 & 3.977 & 1.366+02 & 1.135+19 & 1.197+19 \\
  2.62 & 24.78 & 5.117-02 & 7.907-04 & 3.979 & 1.370+02 & 1.489+19 & 1.555+19 \\
  2.64 & 25.60 & 5.460-02 & 7.913-04 & 3.980 & 1.373+02 & 1.980+19 & 2.057+19 \\
  2.66 & 26.38 & 5.799-02 & 7.917-04 & 3.981 & 1.376+02 & 2.643+19 & 2.734+19 \\
  2.68 & 27.13 & 6.132-02 & 7.921-04 & 3.982 & 1.378+02 & 3.505+19 & 3.613+19 \\
  2.70 & 27.84 & 6.458-02 & 7.925-04 & 3.983 & 1.381+02 & 4.575+19 & 4.705+19 \\
  2.72 & 28.52 & 6.778-02 & 7.928-04 & 3.983 & 1.383+02 & 5.850+19 & 6.007+19 \\
  2.74 & 29.18 & 7.093-02 & 7.931-04 & 3.984 & 1.385+02 & 7.316+19 & 7.507+19 \\
  2.76 & 29.81 & 7.407-02 & 7.933-04 & 3.985 & 1.387+02 & 8.962+19 & 9.195+19 \\
  2.78 & 30.45 & 7.728-02 & 7.936-04 & 3.985 & 1.389+02 & 1.077+20 & 1.106+20 \\
  2.80 & 31.11 & 8.063-02 & 7.938-04 & 3.986 & 1.390+02 & 1.274+20 & 1.311+20 \\
  2.82 & 31.79 & 8.421-02 & 7.940-04 & 3.986 & 1.392+02 & 1.489+20 & 1.535+20 \\
  2.84 & 32.51 & 8.806-02 & 7.943-04 & 3.987 & 1.393+02 & 1.721+20 & 1.780+20 \\
  2.86 & 33.26 & 9.220-02 & 7.945-04 & 3.987 & 1.395+02 & 1.976+20 & 2.052+20 \\
  2.88 & 34.05 & 9.661-02 & 7.947-04 & 3.988 & 1.396+02 & 2.260+20 & 2.357+20 \\
  2.90 & 34.85 & 1.012-01 & 7.949-04 & 3.988 & 1.397+02 & 2.584+20 & 2.706+20 \\
  2.92 & 35.66 & 1.060-01 & 7.951-04 & 3.989 & 1.398+02 & 2.966+20 & 3.116+20 \\
  2.94 & 36.45 & 1.107-01 & 7.953-04 & 3.989 & 1.399+02 & 3.431+20 & 3.611+20 \\
  2.96 & 37.22 & 1.154-01 & 7.954-04 & 3.990 & 1.399+02 & 4.017+20 & 4.228+20 \\
  2.98 & 37.95 & 1.200-01 & 7.956-04 & 3.990 & 1.400+02 & 4.776+20 & 5.018+20 \\
  3.00 & 38.64 & 1.244-01 & 7.957-04 & 3.990 & 1.401+02 & 5.775+20 & 6.050+20 \\
  3.02 & 39.30 & 1.287-01 & 7.958-04 & 3.990 & 1.402+02 & 7.084+20 & 7.393+20 \\
  3.04 & 39.91 & 1.327-01 & 7.959-04 & 3.991 & 1.402+02 & 8.753+20 & 9.097+20 \\
  3.06 & 40.47 & 1.365-01 & 7.960-04 & 3.991 & 1.403+02 & 1.081+21 & 1.119+21 \\
  3.08 & 40.96 & 1.398-01 & 7.961-04 & 3.991 & 1.403+02 & 1.326+21 & 1.367+21 \\
  3.10 & 41.37 & 1.426-01 & 7.962-04 & 3.991 & 1.404+02 & 1.609+21 & 1.655+21 \\
  3.12 & 41.68 & 1.447-01 & 7.962-04 & 3.991 & 1.404+02 & 1.932+21 & 1.982+21 \\
  3.14 & 41.87 & 1.461-01 & 7.962-04 & 3.991 & 1.405+02 & 2.293+21 & 2.349+21 \\
  3.16 & 41.92 & 1.464-01 & 7.963-04 & 3.991 & 1.405+02 & 2.694+21 & 2.756+21 \\
  3.18 & 41.80 & 1.456-01 & 7.962-04 & 3.991 & 1.405+02 & 3.137+21 & 3.204+21 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\multicolumn{8}{l}{\footnotesize{$^*$ using density after cooling to $\log_{10} T = 3.0$}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0001r08_fields.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Radiation Parameters}
\label{t:shckradiation}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-04, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 54.422~\mu$G, ${\cal M}_A = 100.00 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+08, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-06 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}             & \multicolumn{1}{c}{Hydrogen}\\
\multicolumn{1}{c}{$\log_{10}v_s$}       & \multicolumn{1}{c}{Density}       
& \multicolumn{3}{c}{Photon Parameters } & \multicolumn{3}{c}{Energy Parameters} \\
\multicolumn{1}{c}{(km/s)} & \multicolumn{1}{c}{(cm$^{-3}$)}
& \multicolumn{1}{c}{$\Psi_{\rm tot}$} & \multicolumn{1}{c}{$\Psi_H$} & \multicolumn{1}{c}{$\Psi_{\rm keV}$} 
& \multicolumn{1}{c}{$\Phi_{\rm tot}$} & \multicolumn{1}{c}{$\Phi_H$} & \multicolumn{1}{c}{$\Phi_{\rm keV}$} \\
\hline
\hline
  1.30 & 2.512+05 & 3.536+04 & 0.000+00 & 0.000+00 & 1.182-12 & 0.000+00 & 0.000+00 \\
  1.32 & 2.291+05 & 3.235+04 & 5.395-10 & 0.000+00 & 1.289-12 & 1.653-20 & 0.000+00 \\
  1.34 & 2.089+05 & 3.026+04 & 1.923-09 & 0.000+00 & 1.403-12 & 6.003-20 & 0.000+00 \\
  1.36 & 1.905+05 & 2.868+04 & 8.204-09 & 0.000+00 & 1.523-12 & 2.580-19 & 0.000+00 \\
  1.38 & 1.738+05 & 2.738+04 & 4.102-08 & 0.000+00 & 1.654-12 & 1.297-18 & 0.000+00 \\
  1.40 & 1.585+05 & 2.606+04 & 2.582-07 & 0.000+00 & 1.797-12 & 7.685-18 & 0.000+00 \\
  1.42 & 1.445+05 & 2.518+04 & 8.192-07 & 0.000+00 & 1.952-12 & 2.444-17 & 0.000+00 \\
  1.44 & 1.318+05 & 2.442+04 & 2.201-06 & 0.000+00 & 2.121-12 & 6.554-17 & 0.000+00 \\
  1.46 & 1.202+05 & 2.369+04 & 5.338-06 & 0.000+00 & 2.303-12 & 1.571-16 & 0.000+00 \\
  1.48 & 1.096+05 & 2.302+04 & 1.152-05 & 0.000+00 & 2.505-12 & 3.355-16 & 0.000+00 \\
  1.50 & 1.000+05 & 2.231+04 & 2.323-05 & 0.000+00 & 2.735-12 & 6.703-16 & 0.000+00 \\
  1.52 & 9.120+04 & 2.143+04 & 5.742-05 & 0.000+00 & 3.132-12 & 1.639-15 & 0.000+00 \\
  1.54 & 8.318+04 & 2.031+04 & 2.132-04 & 0.000+00 & 3.978-12 & 5.962-15 & 0.000+00 \\
  1.56 & 7.586+04 & 1.990+04 & 3.259-04 & 0.000+00 & 4.316-12 & 9.019-15 & 0.000+00 \\
  1.58 & 6.918+04 & 1.949+04 & 4.821-04 & 0.000+00 & 4.672-12 & 1.320-14 & 0.000+00 \\
  1.60 & 6.310+04 & 1.912+04 & 7.017-04 & 0.000+00 & 5.059-12 & 1.901-14 & 0.000+00 \\
  1.62 & 5.754+04 & 1.874+04 & 1.011-03 & 0.000+00 & 5.488-12 & 2.710-14 & 0.000+00 \\
  1.64 & 5.248+04 & 1.834+04 & 1.445-03 & 0.000+00 & 5.968-12 & 3.834-14 & 0.000+00 \\
  1.66 & 4.786+04 & 1.795+04 & 2.051-03 & 0.000+00 & 6.509-12 & 5.389-14 & 0.000+00 \\
  1.68 & 4.365+04 & 1.754+04 & 2.894-03 & 0.000+00 & 7.125-12 & 7.532-14 & 0.000+00 \\
  1.70 & 3.981+04 & 1.710+04 & 4.059-03 & 0.000+00 & 7.829-12 & 1.047-13 & 0.000+00 \\
  1.72 & 3.631+04 & 1.669+04 & 5.659-03 & 0.000+00 & 8.640-12 & 1.449-13 & 0.000+00 \\
  1.74 & 3.311+04 & 1.626+04 & 7.846-03 & 0.000+00 & 9.579-12 & 1.997-13 & 0.000+00 \\
  1.76 & 3.020+04 & 1.590+04 & 1.083-02 & 0.000+00 & 1.067-11 & 2.741-13 & 0.000+00 \\
  1.78 & 2.754+04 & 1.561+04 & 1.489-02 & 0.000+00 & 1.196-11 & 3.755-13 & 0.000+00 \\
  1.80 & 2.512+04 & 1.534+04 & 2.044-02 & 0.000+00 & 1.347-11 & 5.140-13 & 0.000+00 \\
  1.82 & 2.291+04 & 1.512+04 & 2.807-02 & 0.000+00 & 1.528-11 & 7.054-13 & 0.000+00 \\
  1.84 & 2.089+04 & 1.491+04 & 3.882-02 & 0.000+00 & 1.744-11 & 9.769-13 & 0.000+00 \\
  1.86 & 1.905+04 & 1.471+04 & 5.500-02 & 0.000+00 & 2.009-11 & 1.394-12 & 0.000+00 \\
  1.88 & 1.738+04 & 1.489+04 & 1.105-01 & 0.000+00 & 2.391-11 & 3.014-12 & 0.000+00 \\
  1.90 & 1.585+04 & 1.514+04 & 1.800-01 & 0.000+00 & 2.745-11 & 5.162-12 & 0.000+00 \\
  1.92 & 1.445+04 & 1.531+04 & 2.065-01 & 0.000+00 & 3.013-11 & 5.990-12 & 0.000+00 \\
  1.94 & 1.318+04 & 1.570+04 & 2.413-01 & 0.000+00 & 3.250-11 & 7.301-12 & 0.000+00 \\
  1.96 & 1.202+04 & 1.605+04 & 2.793-01 & 0.000+00 & 3.478-11 & 8.831-12 & 0.000+00 \\
  1.98 & 1.096+04 & 1.637+04 & 3.197-01 & 0.000+00 & 3.711-11 & 1.050-11 & 0.000+00 \\
  2.00 & 1.000+04 & 1.665+04 & 3.642-01 & 0.000+00 & 3.964-11 & 1.231-11 & 0.000+00 \\
  2.02 & 9.120+03 & 1.696+04 & 4.155-01 & 0.000+00 & 4.247-11 & 1.433-11 & 0.000+00 \\
  2.04 & 8.318+03 & 1.726+04 & 4.991-01 & 0.000+00 & 4.697-11 & 1.713-11 & 0.000+00 \\
  2.06 & 7.586+03 & 1.749+04 & 6.020-01 & 0.000+00 & 5.139-11 & 2.031-11 & 0.000+00 \\
  2.08 & 6.918+03 & 1.773+04 & 7.326-01 & 0.000+00 & 5.603-11 & 2.421-11 & 0.000+00 \\
  2.10 & 6.310+03 & 1.806+04 & 8.747-01 & 0.000+00 & 6.071-11 & 2.851-11 & 0.000+00 \\
  2.12 & 5.754+03 & 1.843+04 & 1.006+00 & 0.000+00 & 6.547-11 & 3.259-11 & 0.000+00 \\
  2.14 & 5.248+03 & 1.895+04 & 1.144+00 & 0.000+00 & 7.197-11 & 3.706-11 & 0.000+00 \\
  2.16 & 4.786+03 & 1.969+04 & 1.286+00 & 0.000+00 & 7.969-11 & 4.190-11 & 0.000+00 \\
  2.18 & 4.365+03 & 2.070+04 & 1.419+00 & 0.000+00 & 8.776-11 & 4.666-11 & 0.000+00 \\
  2.20 & 3.981+03 & 2.216+04 & 1.537+00 & 0.000+00 & 9.633-11 & 5.125-11 & 0.000+00 \\
  2.22 & 3.631+03 & 2.431+04 & 1.632+00 & 0.000+00 & 1.053-10 & 5.552-11 & 0.000+00 \\
  2.24 & 3.311+03 & 2.769+04 & 1.710+00 & 0.000+00 & 1.151-10 & 6.026-11 & 0.000+00 \\
  2.26 & 3.020+03 & 3.261+04 & 1.816+00 & 0.000+00 & 1.262-10 & 6.738-11 & 0.000+00 \\
  2.28 & 2.754+03 & 3.823+04 & 1.976+00 & 0.000+00 & 1.393-10 & 7.701-11 & 0.000+00 \\
  2.30 & 2.512+03 & 4.392+04 & 2.155+00 & 0.000+00 & 1.531-10 & 8.736-11 & 0.000+00 \\
  2.32 & 2.291+03 & 5.000+04 & 2.348+00 & 0.000+00 & 1.681-10 & 9.854-11 & 0.000+00 \\
  2.34 & 2.089+03 & 5.731+04 & 2.545+00 & 0.000+00 & 1.845-10 & 1.105-10 & 0.000+00 \\
  2.36 & 1.905+03 & 6.599+04 & 2.731+00 & 1.024-10 & 2.021-10 & 1.232-10 & 1.736-19 \\
  2.38 & 1.738+03 & 7.647+04 & 2.909+00 & 5.872-10 & 2.211-10 & 1.371-10 & 1.001-18 \\
  2.40 & 1.585+03 & 8.854+04 & 3.089+00 & 2.818-09 & 2.417-10 & 1.522-10 & 4.830-18 \\
  2.42 & 1.445+03 & 1.029+05 & 3.280+00 & 1.166-08 & 2.644-10 & 1.688-10 & 2.009-17 \\
  2.44 & 1.318+03 & 1.177+05 & 3.484+00 & 4.243-08 & 2.891-10 & 1.870-10 & 7.358-17 \\
  2.46 & 1.202+03 & 1.350+05 & 3.704+00 & 1.394-07 & 3.162-10 & 2.069-10 & 2.432-16 \\
  2.48 & 1.096+03 & 1.540+05 & 3.939+00 & 4.177-07 & 3.459-10 & 2.289-10 & 7.342-16 \\
  2.50 & 1.000+03 & 1.769+05 & 4.198+00 & 1.148-06 & 3.786-10 & 2.533-10 & 2.034-15 \\
  2.52 & 9.120+02 & 2.038+05 & 4.481+00 & 2.902-06 & 4.147-10 & 2.802-10 & 5.183-15 \\
  2.54 & 8.318+02 & 2.370+05 & 4.795+00 & 6.844-06 & 4.546-10 & 3.099-10 & 1.233-14 \\
  2.56 & 7.586+02 & 2.749+05 & 5.146+00 & 1.542-05 & 4.985-10 & 3.427-10 & 2.804-14 \\
  2.58 & 6.918+02 & 3.264+05 & 5.530+00 & 3.406-05 & 5.471-10 & 3.788-10 & 6.245-14 \\
  2.60 & 6.310+02 & 3.945+05 & 5.946+00 & 7.516-05 & 6.003-10 & 4.181-10 & 1.388-13 \\
  2.62 & 5.754+02 & 4.737+05 & 6.388+00 & 1.647-04 & 6.581-10 & 4.609-10 & 3.057-13 \\
  2.64 & 5.248+02 & 5.835+05 & 6.847+00 & 3.499-04 & 7.211-10 & 5.073-10 & 6.518-13 \\
  2.66 & 4.786+02 & 7.122+05 & 7.312+00 & 7.085-04 & 7.893-10 & 5.573-10 & 1.322-12 \\
  2.68 & 4.365+02 & 8.708+05 & 7.778+00 & 1.358-03 & 8.630-10 & 6.113-10 & 2.538-12 \\
  2.70 & 3.981+02 & 1.057+06 & 8.236+00 & 2.461-03 & 9.426-10 & 6.694-10 & 4.602-12 \\
  2.72 & 3.631+02 & 1.274+06 & 8.677+00 & 4.212-03 & 1.028-09 & 7.319-10 & 7.885-12 \\
  2.74 & 3.311+02 & 1.519+06 & 9.097+00 & 6.819-03 & 1.121-09 & 7.993-10 & 1.279-11 \\
  2.76 & 3.020+02 & 1.795+06 & 9.492+00 & 1.046-02 & 1.221-09 & 8.721-10 & 1.969-11 \\
  2.78 & 2.754+02 & 2.102+06 & 9.861+00 & 1.526-02 & 1.329-09 & 9.508-10 & 2.887-11 \\
  2.80 & 2.512+02 & 2.436+06 & 1.021+01 & 2.130-02 & 1.446-09 & 1.036-09 & 4.056-11 \\
  2.82 & 2.291+02 & 2.796+06 & 1.053+01 & 2.861-02 & 1.575-09 & 1.129-09 & 5.493-11 \\
  2.84 & 2.089+02 & 3.174+06 & 1.084+01 & 3.723-02 & 1.714-09 & 1.231-09 & 7.217-11 \\
  2.86 & 1.905+02 & 3.574+06 & 1.115+01 & 4.721-02 & 1.868-09 & 1.342-09 & 9.254-11 \\
  2.88 & 1.738+02 & 3.988+06 & 1.146+01 & 5.873-02 & 2.037-09 & 1.465-09 & 1.165-10 \\
  2.90 & 1.585+02 & 4.414+06 & 1.179+01 & 7.217-02 & 2.223-09 & 1.600-09 & 1.450-10 \\
  2.92 & 1.445+02 & 4.849+06 & 1.215+01 & 8.822-02 & 2.429-09 & 1.750-09 & 1.796-10 \\
  2.94 & 1.318+02 & 5.294+06 & 1.256+01 & 1.081-01 & 2.656-09 & 1.916-09 & 2.227-10 \\
  2.96 & 1.202+02 & 5.747+06 & 1.304+01 & 1.332-01 & 2.908-09 & 2.100-09 & 2.778-10 \\
  2.98 & 1.096+02 & 6.215+06 & 1.359+01 & 1.651-01 & 3.188-09 & 2.305-09 & 3.485-10 \\
  3.00 & 1.000+02 & 6.705+06 & 1.424+01 & 2.044-01 & 3.498-09 & 2.533-09 & 4.375-10 \\
  3.02 & 9.120+01 & 7.223+06 & 1.496+01 & 2.509-01 & 3.841-09 & 2.787-09 & 5.461-10 \\
  3.04 & 8.318+01 & 7.783+06 & 1.575+01 & 3.038-01 & 4.220-09 & 3.068-09 & 6.750-10 \\
  3.06 & 7.586+01 & 8.397+06 & 1.661+01 & 3.625-01 & 4.639-09 & 3.380-09 & 8.250-10 \\
  3.08 & 6.918+01 & 9.071+06 & 1.750+01 & 4.267-01 & 5.100-09 & 3.723-09 & 9.972-10 \\
  3.10 & 6.310+01 & 9.805+06 & 1.844+01 & 4.965-01 & 5.608-09 & 4.101-09 & 1.194-09 \\
  3.12 & 5.754+01 & 1.055+07 & 1.942+01 & 5.725-01 & 6.163-09 & 4.517-09 & 1.419-09 \\
  3.14 & 5.248+01 & 1.112+07 & 2.043+01 & 6.550-01 & 6.759-09 & 4.976-09 & 1.676-09 \\
  3.16 & 4.786+01 & 1.154+07 & 2.147+01 & 7.447-01 & 7.400-09 & 5.481-09 & 1.969-09 \\
  3.18 & 4.365+01 & 1.204+07 & 2.254+01 & 8.420-01 & 8.105-09 & 6.036-09 & 2.302-09 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0001r08_hahb.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock $4\pi$ steradian  Balmer Line Radiation}
\label{t:shckbalmer}
\begin{center}
\begin{tabular}{*{6}{r}}
\hline
\multicolumn{6}{l}{$ \eta_M =  1.00e-04$, ${\cal M}_A = 100.00 $, $ R =  1.00e+08 $}\\
\multicolumn{6}{l}{$\Phi_{\rm H\beta} = 4.0862\times 10^{-12} \Psi_{\rm H\beta}$, $\Phi_{\rm H\alpha} = 3.0268\times 10^{-12} \Psi_{\rm H\alpha}$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}   &                      &                  & \multicolumn{2}{c}{Ratios } \\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}    & \multicolumn{2}{c}{Photon Parameters }  & \multicolumn{1}{c}{Photons } & \multicolumn{1}{c}{Intensity }\\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}& \multicolumn{1}{c}{$\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Psi_{\rm H\alpha}$}& \multicolumn{1}{c}{$\Psi_{\rm H\alpha}/\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Phi_{\rm H\alpha}/\Phi_{\rm H\beta}$} \\
\hline
\hline
    1.30 &  2.512+05 &  4.139-03 & 7.911-04 &  5.232 &  3.876 \\ 
    1.32 &  2.291+05 &  6.073-03 & 1.100-03 &  5.523 &  4.091 \\ 
    1.34 &  2.089+05 &  8.318-03 & 1.431-03 &  5.812 &  4.305 \\ 
    1.36 &  1.905+05 &  1.096-02 & 1.813-03 &  6.044 &  4.477 \\ 
    1.38 &  1.738+05 &  1.421-02 & 2.289-03 &  6.208 &  4.599 \\ 
    1.40 &  1.585+05 &  1.817-02 & 2.877-03 &  6.316 &  4.679 \\ 
    1.42 &  1.445+05 &  2.296-02 & 3.617-03 &  6.347 &  4.702 \\ 
    1.44 &  1.318+05 &  2.867-02 & 4.529-03 &  6.330 &  4.689 \\ 
    1.46 &  1.202+05 &  3.553-02 & 5.658-03 &  6.279 &  4.651 \\ 
    1.48 &  1.096+05 &  4.376-02 & 7.053-03 &  6.204 &  4.595 \\ 
    1.50 &  1.000+05 &  5.396-02 & 8.830-03 &  6.110 &  4.526 \\ 
    1.52 &  9.120+04 &  7.287-02 & 1.223-02 &  5.960 &  4.415 \\ 
    1.54 &  8.318+04 &  1.167-01 & 2.042-02 &  5.714 &  4.233 \\ 
    1.56 &  7.586+04 &  1.354-01 & 2.402-02 &  5.638 &  4.176 \\ 
    1.58 &  6.918+04 &  1.554-01 & 2.790-02 &  5.570 &  4.126 \\ 
    1.60 &  6.310+04 &  1.773-01 & 3.219-02 &  5.507 &  4.079 \\ 
    1.62 &  5.754+04 &  2.016-01 & 3.700-02 &  5.449 &  4.036 \\ 
    1.64 &  5.248+04 &  2.287-01 & 4.240-02 &  5.394 &  3.996 \\ 
    1.66 &  4.786+04 &  2.591-01 & 4.849-02 &  5.343 &  3.957 \\ 
    1.68 &  4.365+04 &  2.931-01 & 5.537-02 &  5.293 &  3.921 \\ 
    1.70 &  3.981+04 &  3.312-01 & 6.316-02 &  5.244 &  3.885 \\ 
    1.72 &  3.631+04 &  3.739-01 & 7.196-02 &  5.196 &  3.849 \\ 
    1.74 &  3.311+04 &  4.217-01 & 8.192-02 &  5.147 &  3.813 \\ 
    1.76 &  3.020+04 &  4.751-01 & 9.322-02 &  5.097 &  3.775 \\ 
    1.78 &  2.754+04 &  5.350-01 & 1.061-01 &  5.044 &  3.736 \\ 
    1.80 &  2.512+04 &  6.021-01 & 1.207-01 &  4.988 &  3.695 \\ 
    1.82 &  2.291+04 &  6.771-01 & 1.374-01 &  4.927 &  3.650 \\ 
    1.84 &  2.089+04 &  7.589-01 & 1.563-01 &  4.856 &  3.597 \\ 
    1.86 &  1.905+04 &  8.376-01 & 1.761-01 &  4.755 &  3.522 \\ 
    1.88 &  1.738+04 &  7.702-01 & 1.735-01 &  4.440 &  3.289 \\ 
    1.90 &  1.585+04 &  7.004-01 & 1.634-01 &  4.286 &  3.175 \\ 
    1.92 &  1.445+04 &  6.749-01 & 1.597-01 &  4.227 &  3.131 \\ 
    1.94 &  1.318+04 &  6.659-01 & 1.594-01 &  4.178 &  3.095 \\ 
    1.96 &  1.202+04 &  6.655-01 & 1.606-01 &  4.143 &  3.069 \\ 
    1.98 &  1.096+04 &  6.714-01 & 1.631-01 &  4.116 &  3.049 \\ 
    2.00 &  1.000+04 &  6.834-01 & 1.669-01 &  4.095 &  3.033 \\ 
    2.02 &  9.120+03 &  7.017-01 & 1.721-01 &  4.077 &  3.020 \\ 
    2.04 &  8.318+03 &  7.403-01 & 1.824-01 &  4.059 &  3.006 \\ 
    2.06 &  7.586+03 &  7.907-01 & 1.957-01 &  4.040 &  2.993 \\ 
    2.08 &  6.918+03 &  8.573-01 & 2.132-01 &  4.021 &  2.979 \\ 
    2.10 &  6.310+03 &  9.317-01 & 2.327-01 &  4.005 &  2.967 \\ 
    2.12 &  5.754+03 &  1.003+00 & 2.513-01 &  3.992 &  2.957 \\ 
    2.14 &  5.248+03 &  1.092+00 & 2.744-01 &  3.980 &  2.949 \\ 
    2.16 &  4.786+03 &  1.186+00 & 2.987-01 &  3.970 &  2.941 \\ 
    2.18 &  4.365+03 &  1.271+00 & 3.207-01 &  3.962 &  2.935 \\ 
    2.20 &  3.981+03 &  1.345+00 & 3.399-01 &  3.957 &  2.931 \\ 
    2.22 &  3.631+03 &  1.400+00 & 3.542-01 &  3.953 &  2.928 \\ 
    2.24 &  3.311+03 &  1.438+00 & 3.638-01 &  3.952 &  2.927 \\ 
    2.26 &  3.020+03 &  1.483+00 & 3.754-01 &  3.951 &  2.927 \\ 
    2.28 &  2.754+03 &  1.558+00 & 3.946-01 &  3.949 &  2.925 \\ 
    2.30 &  2.512+03 &  1.641+00 & 4.158-01 &  3.948 &  2.924 \\ 
    2.32 &  2.291+03 &  1.734+00 & 4.393-01 &  3.947 &  2.924 \\ 
    2.34 &  2.089+03 &  1.846+00 & 4.676-01 &  3.947 &  2.924 \\ 
    2.36 &  1.905+03 &  1.958+00 & 4.957-01 &  3.950 &  2.926 \\ 
    2.38 &  1.738+03 &  2.069+00 & 5.230-01 &  3.956 &  2.931 \\ 
    2.40 &  1.585+03 &  2.185+00 & 5.510-01 &  3.966 &  2.938 \\ 
    2.42 &  1.445+03 &  2.311+00 & 5.810-01 &  3.977 &  2.946 \\ 
    2.44 &  1.318+03 &  2.447+00 & 6.132-01 &  3.990 &  2.956 \\ 
    2.46 &  1.202+03 &  2.594+00 & 6.477-01 &  4.006 &  2.967 \\ 
    2.48 &  1.096+03 &  2.753+00 & 6.844-01 &  4.022 &  2.979 \\ 
    2.50 &  1.000+03 &  2.926+00 & 7.241-01 &  4.041 &  2.993 \\ 
    2.52 &  9.120+02 &  3.118+00 & 7.678-01 &  4.061 &  3.008 \\ 
    2.54 &  8.318+02 &  3.340+00 & 8.181-01 &  4.082 &  3.024 \\ 
    2.56 &  7.586+02 &  3.586+00 & 8.743-01 &  4.101 &  3.038 \\ 
    2.58 &  6.918+02 &  3.877+00 & 9.403-01 &  4.124 &  3.055 \\ 
    2.60 &  6.310+02 &  4.218+00 & 1.017+00 &  4.148 &  3.073 \\ 
    2.62 &  5.754+02 &  4.591+00 & 1.102+00 &  4.167 &  3.086 \\ 
    2.64 &  5.248+02 &  5.029+00 & 1.200+00 &  4.192 &  3.105 \\ 
    2.66 &  4.786+02 &  5.493+00 & 1.305+00 &  4.211 &  3.119 \\ 
    2.68 &  4.365+02 &  6.006+00 & 1.419+00 &  4.231 &  3.134 \\ 
    2.70 &  3.981+02 &  6.566+00 & 1.544+00 &  4.253 &  3.151 \\ 
    2.72 &  3.631+02 &  7.149+00 & 1.673+00 &  4.272 &  3.164 \\ 
    2.74 &  3.311+02 &  7.754+00 & 1.808+00 &  4.289 &  3.177 \\ 
    2.76 &  3.020+02 &  8.385+00 & 1.948+00 &  4.304 &  3.188 \\ 
    2.78 &  2.754+02 &  9.034+00 & 2.093+00 &  4.317 &  3.198 \\ 
    2.80 &  2.512+02 &  9.714+00 & 2.244+00 &  4.329 &  3.207 \\ 
    2.82 &  2.291+02 &  1.042+01 & 2.401+00 &  4.339 &  3.214 \\ 
    2.84 &  2.089+02 &  1.115+01 & 2.564+00 &  4.348 &  3.221 \\ 
    2.86 &  1.905+02 &  1.191+01 & 2.734+00 &  4.356 &  3.226 \\ 
    2.88 &  1.738+02 &  1.271+01 & 2.912+00 &  4.364 &  3.232 \\ 
    2.90 &  1.585+02 &  1.354+01 & 3.098+00 &  4.371 &  3.238 \\ 
    2.92 &  1.445+02 &  1.444+01 & 3.296+00 &  4.380 &  3.245 \\ 
    2.94 &  1.318+02 &  1.540+01 & 3.508+00 &  4.391 &  3.252 \\ 
    2.96 &  1.202+02 &  1.645+01 & 3.737+00 &  4.404 &  3.262 \\ 
    2.98 &  1.096+02 &  1.762+01 & 3.986+00 &  4.421 &  3.275 \\ 
    3.00 &  1.000+02 &  1.891+01 & 4.258+00 &  4.441 &  3.289 \\ 
    3.02 &  9.120+01 &  2.034+01 & 4.557+00 &  4.464 &  3.307 \\ 
    3.04 &  8.318+01 &  2.195+01 & 4.887+00 &  4.491 &  3.327 \\ 
    3.06 &  7.586+01 &  2.374+01 & 5.253+00 &  4.520 &  3.348 \\ 
    3.08 &  6.918+01 &  2.575+01 & 5.657+00 &  4.551 &  3.371 \\ 
    3.10 &  6.310+01 &  2.800+01 & 6.108+00 &  4.584 &  3.396 \\ 
    3.12 &  5.754+01 &  3.014+01 & 6.551+00 &  4.600 &  3.408 \\ 
    3.14 &  5.248+01 &  3.159+01 & 6.896+00 &  4.581 &  3.393 \\ 
    3.16 &  4.786+01 &  3.266+01 & 7.178+00 &  4.549 &  3.370 \\ 
    3.18 &  4.365+01 &  3.407+01 & 7.516+00 &  4.534 &  3.358 \\ 
\hline
\multicolumn{6}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\end{table*}%

\end{document}


==> anc/eta0001r08_str1.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters}
\label{t:shckprop1}
\begin{center}
\begin{tabular}{*{7}{r}}
\multicolumn{7}{l}{$ \eta_M = $ 1.00e-04, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 54.422~\mu$G, ${\cal M}_A = 100.00 $ }\\
\multicolumn{7}{l}{$ R = $ 1.00e+08, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-06 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}     & \multicolumn{2}{c}{Temperature }                                 &  \multicolumn{2}{c}{Hydrogen}                   & \multicolumn{1}{c}{Particle}\\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}      & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock} &  \multicolumn{2}{c}{Ionization Fraction}        & \multicolumn{1}{c}{Mass}    \\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}  & \multicolumn{1}{c}{(K)}        & \multicolumn{1}{c}{(K)}         &  \multicolumn{1}{c}{HI}& \multicolumn{1}{c}{HII}& \multicolumn{1}{c}{(a.m.u)} \\
\hline
\hline
  1.30 & 2.512+05 & 4.151+01 & 1.162+04 & 1.000+00 & 9.631-08 & 1.292 \\
  1.32 & 2.291+05 & 4.199+01 & 1.274+04 & 1.000+00 & 5.141-07 & 1.292 \\
  1.34 & 2.089+05 & 4.244+01 & 1.397+04 & 1.000+00 & 1.765-06 & 1.292 \\
  1.36 & 1.905+05 & 4.438+01 & 1.531+04 & 1.000+00 & 7.380-06 & 1.292 \\
  1.38 & 1.738+05 & 5.170+01 & 1.679+04 & 1.000+00 & 3.083-05 & 1.292 \\
  1.40 & 1.585+05 & 6.381+01 & 1.842+04 & 1.000+00 & 4.252-07 & 1.291 \\
  1.42 & 1.445+05 & 8.777+01 & 2.021+04 & 1.000+00 & 9.635-07 & 1.291 \\
  1.44 & 1.318+05 & 1.210+02 & 2.218+04 & 1.000+00 & 2.412-06 & 1.291 \\
  1.46 & 1.202+05 & 1.779+02 & 2.436+04 & 1.000+00 & 5.714-06 & 1.291 \\
  1.48 & 1.096+05 & 2.869+02 & 2.679+04 & 1.000+00 & 1.225-05 & 1.291 \\
  1.50 & 1.000+05 & 5.692+02 & 2.960+04 & 1.000+00 & 2.472-05 & 1.291 \\
  1.52 & 9.120+04 & 2.749+03 & 3.430+04 & 9.999-01 & 6.153-05 & 1.291 \\
  1.54 & 8.318+04 & 1.022+04 & 4.375+04 & 9.998-01 & 2.332-04 & 1.291 \\
  1.56 & 7.586+04 & 1.085+04 & 4.767+04 & 9.996-01 & 3.562-04 & 1.291 \\
  1.58 & 6.918+04 & 1.125+04 & 5.171+04 & 9.995-01 & 5.261-04 & 1.291 \\
  1.60 & 6.310+04 & 1.153+04 & 5.601+04 & 9.992-01 & 7.643-04 & 1.290 \\
  1.62 & 5.754+04 & 1.173+04 & 6.063+04 & 9.989-01 & 1.099-03 & 1.290 \\
  1.64 & 5.248+04 & 1.188+04 & 6.562+04 & 9.984-01 & 1.568-03 & 1.289 \\
  1.66 & 4.786+04 & 1.199+04 & 7.103+04 & 9.978-01 & 2.223-03 & 1.289 \\
  1.68 & 4.365+04 & 1.208+04 & 7.692+04 & 9.969-01 & 3.130-03 & 1.288 \\
  1.70 & 3.981+04 & 1.214+04 & 8.332+04 & 9.956-01 & 4.383-03 & 1.286 \\
  1.72 & 3.631+04 & 1.220+04 & 9.027+04 & 9.939-01 & 6.101-03 & 1.284 \\
  1.74 & 3.311+04 & 1.226+04 & 9.783+04 & 9.916-01 & 8.447-03 & 1.281 \\
  1.76 & 3.020+04 & 1.231+04 & 1.060+05 & 9.884-01 & 1.164-02 & 1.278 \\
  1.78 & 2.754+04 & 1.236+04 & 1.149+05 & 9.840-01 & 1.599-02 & 1.273 \\
  1.80 & 2.512+04 & 1.242+04 & 1.244+05 & 9.781-01 & 2.191-02 & 1.266 \\
  1.82 & 2.291+04 & 1.249+04 & 1.345+05 & 9.699-01 & 3.005-02 & 1.257 \\
  1.84 & 2.089+04 & 1.258+04 & 1.451+05 & 9.585-01 & 4.148-02 & 1.244 \\
  1.86 & 1.906+04 & 1.272+04 & 1.560+05 & 9.414-01 & 5.863-02 & 1.225 \\
  1.88 & 1.738+04 & 1.332+04 & 1.628+05 & 8.828-01 & 1.172-01 & 1.166 \\
  1.90 & 1.585+04 & 1.362+04 & 1.681+05 & 8.111-01 & 1.889-01 & 1.099 \\
  1.92 & 1.445+04 & 1.363+04 & 1.795+05 & 7.863-01 & 2.137-01 & 1.075 \\
  1.94 & 1.318+04 & 1.373+04 & 1.906+05 & 7.543-01 & 2.457-01 & 1.045 \\
  1.96 & 1.202+04 & 1.384+04 & 2.022+05 & 7.200-01 & 2.800-01 & 1.014 \\
  1.98 & 1.096+04 & 1.395+04 & 2.143+05 & 6.830-01 & 3.170-01 & 0.983 \\
  2.00 & 1.000+04 & 1.405+04 & 2.267+05 & 6.421-01 & 3.579-01 & 0.952 \\
  2.02 & 9.120+03 & 1.414+04 & 2.392+05 & 5.941-01 & 4.059-01 & 0.918 \\
  2.04 & 8.318+03 & 1.422+04 & 2.480+05 & 5.130-01 & 4.870-01 & 0.870 \\
  2.06 & 7.586+03 & 1.430+04 & 2.550+05 & 4.094-01 & 5.906-01 & 0.816 \\
  2.08 & 6.918+03 & 1.432+04 & 2.594+05 & 2.778-01 & 7.222-01 & 0.758 \\
  2.10 & 6.310+03 & 1.412+04 & 2.641+05 & 1.410-01 & 8.590-01 & 0.705 \\
  2.12 & 5.754+03 & 1.232+04 & 2.717+05 & 3.164-02 & 9.684-01 & 0.666 \\
  2.14 & 5.248+03 & 9.808+03 & 2.902+05 & 9.295-03 & 9.907-01 & 0.656 \\
  2.16 & 4.786+03 & 9.371+03 & 3.152+05 & 8.376-03 & 9.916-01 & 0.652 \\
  2.18 & 4.365+03 & 9.120+03 & 3.432+05 & 7.695-03 & 9.923-01 & 0.649 \\
  2.20 & 3.981+03 & 9.049+03 & 3.744+05 & 7.079-03 & 9.929-01 & 0.647 \\
  2.22 & 3.631+03 & 9.165+03 & 4.089+05 & 6.535-03 & 9.935-01 & 0.646 \\
  2.24 & 3.311+03 & 9.452+03 & 4.467+05 & 6.081-03 & 9.939-01 & 0.644 \\
  2.26 & 3.020+03 & 9.889+03 & 4.879+05 & 5.619-03 & 9.944-01 & 0.642 \\
  2.28 & 2.754+03 & 1.035+04 & 5.325+05 & 5.072-03 & 9.949-01 & 0.640 \\
  2.30 & 2.512+03 & 1.074+04 & 5.810+05 & 4.536-03 & 9.955-01 & 0.637 \\
  2.32 & 2.291+03 & 1.106+04 & 6.338+05 & 4.036-03 & 9.960-01 & 0.634 \\
  2.34 & 2.089+03 & 1.134+04 & 6.914+05 & 3.590-03 & 9.964-01 & 0.632 \\
  2.36 & 1.906+03 & 1.157+04 & 7.543+05 & 3.243-03 & 9.968-01 & 0.629 \\
  2.38 & 1.738+03 & 1.178+04 & 8.234+05 & 2.976-03 & 9.970-01 & 0.627 \\
  2.40 & 1.585+03 & 1.198+04 & 8.996+05 & 2.757-03 & 9.972-01 & 0.625 \\
  2.42 & 1.445+03 & 1.212+04 & 9.832+05 & 2.572-03 & 9.974-01 & 0.624 \\
  2.44 & 1.318+03 & 1.227+04 & 1.075+06 & 2.397-03 & 9.976-01 & 0.623 \\
  2.46 & 1.202+03 & 1.242+04 & 1.177+06 & 2.237-03 & 9.978-01 & 0.622 \\
  2.48 & 1.096+03 & 1.254+04 & 1.288+06 & 2.092-03 & 9.979-01 & 0.621 \\
  2.50 & 1.000+03 & 1.264+04 & 1.410+06 & 1.958-03 & 9.980-01 & 0.621 \\
  2.52 & 9.120+02 & 1.273+04 & 1.544+06 & 1.838-03 & 9.982-01 & 0.620 \\
  2.54 & 8.318+02 & 1.280+04 & 1.691+06 & 1.723-03 & 9.983-01 & 0.620 \\
  2.56 & 7.586+02 & 1.288+04 & 1.852+06 & 1.611-03 & 9.984-01 & 0.620 \\
  2.58 & 6.918+02 & 1.298+04 & 2.029+06 & 1.502-03 & 9.985-01 & 0.619 \\
  2.60 & 6.310+02 & 1.313+04 & 2.223+06 & 1.392-03 & 9.986-01 & 0.619 \\
  2.62 & 5.754+02 & 1.334+04 & 2.436+06 & 1.280-03 & 9.987-01 & 0.619 \\
  2.64 & 5.248+02 & 1.362+04 & 2.670+06 & 1.171-03 & 9.988-01 & 0.619 \\
  2.66 & 4.786+02 & 1.397+04 & 2.926+06 & 1.065-03 & 9.989-01 & 0.619 \\
  2.68 & 4.365+02 & 1.439+04 & 3.207+06 & 9.637-04 & 9.990-01 & 0.619 \\
  2.70 & 3.981+02 & 1.489+04 & 3.515+06 & 8.698-04 & 9.991-01 & 0.619 \\
  2.72 & 3.631+02 & 1.546+04 & 3.852+06 & 7.836-04 & 9.992-01 & 0.619 \\
  2.74 & 3.311+02 & 1.612+04 & 4.223+06 & 7.055-04 & 9.993-01 & 0.618 \\
  2.76 & 3.020+02 & 1.685+04 & 4.629+06 & 6.356-04 & 9.994-01 & 0.618 \\
  2.78 & 2.754+02 & 1.764+04 & 5.074+06 & 5.735-04 & 9.994-01 & 0.618 \\
  2.80 & 2.512+02 & 1.848+04 & 5.562+06 & 5.184-04 & 9.995-01 & 0.618 \\
  2.82 & 2.291+02 & 1.936+04 & 6.097+06 & 4.694-04 & 9.995-01 & 0.618 \\
  2.84 & 2.089+02 & 2.027+04 & 6.683+06 & 4.257-04 & 9.996-01 & 0.618 \\
  2.86 & 1.906+02 & 2.120+04 & 7.326+06 & 3.864-04 & 9.996-01 & 0.618 \\
  2.88 & 1.738+02 & 2.216+04 & 8.031+06 & 3.507-04 & 9.997-01 & 0.618 \\
  2.90 & 1.585+02 & 2.318+04 & 8.804+06 & 3.178-04 & 9.997-01 & 0.618 \\
  2.92 & 1.445+02 & 2.427+04 & 9.651+06 & 2.870-04 & 9.997-01 & 0.618 \\
  2.94 & 1.318+02 & 2.546+04 & 1.058+07 & 2.578-04 & 9.997-01 & 0.618 \\
  2.96 & 1.202+02 & 2.677+04 & 1.160+07 & 2.300-04 & 9.998-01 & 0.618 \\
  2.98 & 1.097+02 & 2.823+04 & 1.271+07 & 2.037-04 & 9.998-01 & 0.617 \\
  3.00 & 1.000+02 & 2.985+04 & 1.394+07 & 1.789-04 & 9.998-01 & 0.617 \\
  3.02 & 9.120+01 & 3.164+04 & 1.528+07 & 1.559-04 & 9.998-01 & 0.617 \\
  3.04 & 8.318+01 & 3.364+04 & 1.675+07 & 1.348-04 & 9.999-01 & 0.617 \\
  3.06 & 7.586+01 & 3.586+04 & 1.837+07 & 1.156-04 & 9.999-01 & 0.617 \\
  3.08 & 6.918+01 & 3.838+04 & 2.014+07 & 9.816-05 & 9.999-01 & 0.617 \\
  3.10 & 6.310+01 & 4.126+04 & 2.208+07 & 8.244-05 & 9.999-01 & 0.617 \\
  3.12 & 5.754+01 & 4.457+04 & 2.420+07 & 6.840-05 & 9.999-01 & 0.617 \\
  3.14 & 5.248+01 & 4.842+04 & 2.654+07 & 5.597-05 & 9.999-01 & 0.617 \\
  3.16 & 4.786+01 & 5.297+04 & 2.909+07 & 4.507-05 & 1.000+00 & 0.617 \\
  3.18 & 4.365+01 & 5.839+04 & 3.190+07 & 3.566-05 & 1.000+00 & 0.617 \\
\hline
\multicolumn{7}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0001r08_str2.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters, continued}
\label{t:shckprop2}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-04, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 54.422~\mu$G, ${\cal M}_A = 100.00 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+08, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-06 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}       &                            & \multicolumn{2}{c}{Magnetic $\alpha$}                           & \multicolumn{2}{c}{Compression}                      & \multicolumn{2}{c}{Cooling Columns} \\
\multicolumn{1}{c}{$\log_{10}v_s$} & \multicolumn{1}{c}{Mach}   & \multicolumn{2}{c}{$P_B/P_{\rm gas}$}                   & \multicolumn{2}{c}{Factor}                           & \multicolumn{1}{c}{$\lambda_4$} & \multicolumn{1}{c}{$\lambda_3$}\\
\multicolumn{1}{c}{(km/s)}         & \multicolumn{1}{c}{Number} & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock}& \multicolumn{1}{c}{Jump}& \multicolumn{1}{c}{Max.$^*$}   & \multicolumn{1}{c}{(cm$^{-2}$)}  & \multicolumn{1}{c}{(cm$^{-2}$)}   \\
\hline
\hline
  1.30 & 29.90 & 7.448-02 & 7.934-04 & 3.985 & 5.285+01 & 2.667+18 & 1.295+19 \\
  1.32 & 31.13 & 8.075-02 & 7.938-04 & 3.986 & 5.579+01 & 2.260+18 & 1.038+19 \\
  1.34 & 32.42 & 8.759-02 & 7.943-04 & 3.987 & 5.964+01 & 1.812+18 & 8.497+18 \\
  1.36 & 33.20 & 9.184-02 & 7.945-04 & 3.987 & 6.432+01 & 1.354+18 & 6.970+18 \\
  1.38 & 32.21 & 8.643-02 & 7.942-04 & 3.987 & 6.744+01 & 9.355+17 & 5.686+18 \\
  1.40 & 30.36 & 7.679-02 & 7.935-04 & 3.985 & 7.092+01 & 6.257+17 & 4.739+18 \\
  1.42 & 27.10 & 6.121-02 & 7.921-04 & 3.982 & 7.487+01 & 4.250+17 & 3.935+18 \\
  1.44 & 24.16 & 4.866-02 & 7.903-04 & 3.978 & 7.941+01 & 2.906+17 & 3.276+18 \\
  1.46 & 20.87 & 3.631-02 & 7.873-04 & 3.971 & 8.258+01 & 1.957+17 & 2.729+18 \\
  1.48 & 17.21 & 2.469-02 & 7.817-04 & 3.958 & 8.689+01 & 1.340+17 & 2.282+18 \\
  1.50 & 12.79 & 1.364-02 & 7.679-04 & 3.926 & 9.100+01 & 8.897+16 & 1.905+18 \\
  1.52 & 6.10 & 3.097-03 & 6.735-04 & 3.700 & 9.522+01 & 5.423+16 & 1.535+18 \\
  1.54 & 3.31 & 9.132-04 & 4.672-04 & 3.139 & 1.003+02 & 2.502+16 & 1.163+18 \\
  1.56 & 3.36 & 9.433-04 & 4.744-04 & 3.161 & 1.027+02 & 1.760+16 & 9.985+17 \\
  1.58 & 3.46 & 9.975-04 & 4.867-04 & 3.197 & 1.054+02 & 1.343+16 & 8.672+17 \\
  1.60 & 3.58 & 1.067-03 & 5.012-04 & 3.240 & 1.087+02 & 9.801+15 & 7.617+17 \\
  1.62 & 3.71 & 1.149-03 & 5.168-04 & 3.284 & 1.114+02 & 7.554+15 & 6.712+17 \\
  1.64 & 3.86 & 1.244-03 & 5.328-04 & 3.329 & 1.137+02 & 5.798+15 & 5.949+17 \\
  1.66 & 4.03 & 1.350-03 & 5.488-04 & 3.374 & 1.154+02 & 4.414+15 & 5.281+17 \\
  1.68 & 4.20 & 1.469-03 & 5.645-04 & 3.417 & 1.173+02 & 3.514+15 & 4.724+17 \\
  1.70 & 4.38 & 1.600-03 & 5.798-04 & 3.458 & 1.199+02 & 2.918+15 & 4.295+17 \\
  1.72 & 4.57 & 1.743-03 & 5.943-04 & 3.497 & 1.210+02 & 2.245+15 & 3.856+17 \\
  1.74 & 4.77 & 1.899-03 & 6.082-04 & 3.533 & 1.230+02 & 1.894+15 & 3.511+17 \\
  1.76 & 4.98 & 2.067-03 & 6.211-04 & 3.567 & 1.254+02 & 1.649+15 & 3.222+17 \\
  1.78 & 5.19 & 2.247-03 & 6.332-04 & 3.598 & 1.272+02 & 1.396+15 & 2.939+17 \\
  1.80 & 5.41 & 2.439-03 & 6.444-04 & 3.627 & 1.288+02 & 1.284+15 & 2.669+17 \\
  1.82 & 5.63 & 2.640-03 & 6.546-04 & 3.653 & 1.309+02 & 1.219+15 & 2.453+17 \\
  1.84 & 5.84 & 2.846-03 & 6.638-04 & 3.675 & 1.326+02 & 1.228+15 & 2.248+17 \\
  1.86 & 6.04 & 3.041-03 & 6.715-04 & 3.695 & 1.344+02 & 1.585+15 & 2.099+17 \\
  1.88 & 6.03 & 3.029-03 & 6.710-04 & 3.694 & 1.328+02 & 4.316+15 & 2.109+17 \\
  1.90 & 6.06 & 3.061-03 & 6.722-04 & 3.696 & 1.310+02 & 7.200+15 & 2.169+17 \\
  1.92 & 6.28 & 3.282-03 & 6.798-04 & 3.715 & 1.313+02 & 9.652+15 & 2.167+17 \\
  1.94 & 6.46 & 3.474-03 & 6.857-04 & 3.730 & 1.309+02 & 1.104+16 & 2.218+17 \\
  1.96 & 6.63 & 3.666-03 & 6.911-04 & 3.743 & 1.306+02 & 1.191+16 & 2.261+17 \\
  1.98 & 6.81 & 3.867-03 & 6.962-04 & 3.756 & 1.301+02 & 1.268+16 & 2.275+17 \\
  2.00 & 6.99 & 4.074-03 & 7.009-04 & 3.767 & 1.296+02 & 1.364+16 & 2.285+17 \\
  2.02 & 7.17 & 4.280-03 & 7.053-04 & 3.778 & 1.292+02 & 1.495+16 & 2.316+17 \\
  2.04 & 7.28 & 4.420-03 & 7.080-04 & 3.784 & 1.277+02 & 1.881+16 & 2.386+17 \\
  2.06 & 7.37 & 4.525-03 & 7.099-04 & 3.789 & 1.254+02 & 2.469+16 & 2.445+17 \\
  2.08 & 7.43 & 4.601-03 & 7.113-04 & 3.792 & 1.230+02 & 3.353+16 & 2.572+17 \\
  2.10 & 7.56 & 4.760-03 & 7.140-04 & 3.799 & 1.206+02 & 4.437+16 & 2.709+17 \\
  2.12 & 8.24 & 5.652-03 & 7.266-04 & 3.829 & 1.190+02 & 5.505+16 & 2.824+17 \\
  2.14 & 9.59 & 7.662-03 & 7.447-04 & 3.872 & 1.196+02 & 6.498+16 & 2.918+17 \\
  2.16 & 10.24 & 8.743-03 & 7.512-04 & 3.887 & 1.208+02 & 7.718+16 & 3.065+17 \\
  2.18 & 10.85 & 9.809-03 & 7.562-04 & 3.899 & 1.219+02 & 9.220+16 & 3.271+17 \\
  2.20 & 11.39 & 1.081-02 & 7.600-04 & 3.908 & 1.231+02 & 1.132+17 & 3.587+17 \\
  2.22 & 11.84 & 1.167-02 & 7.628-04 & 3.914 & 1.242+02 & 1.488+17 & 4.114+17 \\
  2.24 & 12.19 & 1.238-02 & 7.648-04 & 3.919 & 1.252+02 & 2.207+17 & 5.125+17 \\
  2.26 & 12.46 & 1.293-02 & 7.663-04 & 3.922 & 1.260+02 & 3.447+17 & 6.755+17 \\
  2.28 & 12.73 & 1.350-02 & 7.676-04 & 3.926 & 1.268+02 & 4.925+17 & 8.674+17 \\
  2.30 & 13.06 & 1.421-02 & 7.692-04 & 3.929 & 1.276+02 & 6.367+17 & 1.049+18 \\
  2.32 & 13.44 & 1.506-02 & 7.708-04 & 3.933 & 1.284+02 & 7.984+17 & 1.250+18 \\
  2.34 & 13.87 & 1.603-02 & 7.725-04 & 3.937 & 1.291+02 & 9.979+17 & 1.491+18 \\
  2.36 & 14.35 & 1.716-02 & 7.742-04 & 3.941 & 1.297+02 & 1.248+18 & 1.783+18 \\
  2.38 & 14.87 & 1.841-02 & 7.759-04 & 3.945 & 1.303+02 & 1.546+18 & 2.134+18 \\
  2.40 & 15.41 & 1.980-02 & 7.775-04 & 3.948 & 1.310+02 & 1.869+18 & 2.515+18 \\
  2.42 & 16.03 & 2.142-02 & 7.791-04 & 3.952 & 1.316+02 & 2.221+18 & 2.933+18 \\
  2.44 & 16.67 & 2.316-02 & 7.806-04 & 3.955 & 1.322+02 & 2.622+18 & 3.399+18 \\
  2.46 & 17.34 & 2.506-02 & 7.820-04 & 3.959 & 1.328+02 & 3.093+18 & 3.932+18 \\
  2.48 & 18.06 & 2.717-02 & 7.833-04 & 3.962 & 1.333+02 & 3.656+18 & 4.565+18 \\
  2.50 & 18.82 & 2.953-02 & 7.846-04 & 3.965 & 1.339+02 & 4.329+18 & 5.325+18 \\
  2.52 & 19.64 & 3.214-02 & 7.857-04 & 3.967 & 1.344+02 & 5.131+18 & 6.219+18 \\
  2.54 & 20.50 & 3.501-02 & 7.868-04 & 3.970 & 1.349+02 & 6.108+18 & 7.324+18 \\
  2.56 & 21.40 & 3.815-02 & 7.878-04 & 3.972 & 1.354+02 & 7.361+18 & 8.739+18 \\
  2.58 & 22.31 & 4.149-02 & 7.887-04 & 3.974 & 1.358+02 & 9.058+18 & 1.064+19 \\
  2.60 & 23.23 & 4.495-02 & 7.896-04 & 3.976 & 1.362+02 & 1.148+19 & 1.332+19 \\
  2.62 & 24.12 & 4.849-02 & 7.903-04 & 3.978 & 1.366+02 & 1.497+19 & 1.715+19 \\
  2.64 & 25.00 & 5.207-02 & 7.909-04 & 3.979 & 1.369+02 & 1.987+19 & 2.252+19 \\
  2.66 & 25.84 & 5.566-02 & 7.914-04 & 3.980 & 1.372+02 & 2.651+19 & 2.974+19 \\
  2.68 & 26.66 & 5.923-02 & 7.919-04 & 3.981 & 1.375+02 & 3.512+19 & 3.916+19 \\
  2.70 & 27.44 & 6.276-02 & 7.923-04 & 3.982 & 1.378+02 & 4.582+19 & 5.090+19 \\
  2.72 & 28.19 & 6.624-02 & 7.926-04 & 3.983 & 1.381+02 & 5.857+19 & 6.496+19 \\
  2.74 & 28.91 & 6.967-02 & 7.930-04 & 3.984 & 1.383+02 & 7.323+19 & 8.135+19 \\
  2.76 & 29.61 & 7.307-02 & 7.933-04 & 3.985 & 1.385+02 & 8.968+19 & 9.987+19 \\
  2.78 & 30.30 & 7.651-02 & 7.935-04 & 3.985 & 1.387+02 & 1.078+20 & 1.205+20 \\
  2.80 & 31.00 & 8.006-02 & 7.938-04 & 3.986 & 1.389+02 & 1.275+20 & 1.431+20 \\
  2.82 & 31.71 & 8.379-02 & 7.940-04 & 3.986 & 1.391+02 & 1.489+20 & 1.678+20 \\
  2.84 & 32.45 & 8.775-02 & 7.943-04 & 3.987 & 1.392+02 & 1.722+20 & 1.947+20 \\
  2.86 & 33.22 & 9.198-02 & 7.945-04 & 3.987 & 1.394+02 & 1.977+20 & 2.239+20 \\
  2.88 & 34.02 & 9.645-02 & 7.947-04 & 3.988 & 1.395+02 & 2.261+20 & 2.562+20 \\
  2.90 & 34.83 & 1.011-01 & 7.949-04 & 3.988 & 1.396+02 & 2.585+20 & 2.927+20 \\
  2.92 & 35.65 & 1.059-01 & 7.951-04 & 3.989 & 1.397+02 & 2.968+20 & 3.349+20 \\
  2.94 & 36.44 & 1.107-01 & 7.953-04 & 3.989 & 1.398+02 & 3.434+20 & 3.856+20 \\
  2.96 & 37.21 & 1.154-01 & 7.954-04 & 3.990 & 1.399+02 & 4.019+20 & 4.482+20 \\
  2.98 & 37.94 & 1.200-01 & 7.956-04 & 3.990 & 1.400+02 & 4.778+20 & 5.283+20 \\
  3.00 & 38.63 & 1.244-01 & 7.957-04 & 3.990 & 1.401+02 & 5.778+20 & 6.325+20 \\
  3.02 & 39.29 & 1.286-01 & 7.958-04 & 3.990 & 1.401+02 & 7.088+20 & 7.679+20 \\
  3.04 & 39.90 & 1.327-01 & 7.959-04 & 3.991 & 1.402+02 & 8.757+20 & 9.396+20 \\
  3.06 & 40.46 & 1.364-01 & 7.960-04 & 3.991 & 1.403+02 & 1.082+21 & 1.150+21 \\
  3.08 & 40.95 & 1.398-01 & 7.961-04 & 3.991 & 1.403+02 & 1.326+21 & 1.400+21 \\
  3.10 & 41.36 & 1.425-01 & 7.962-04 & 3.991 & 1.404+02 & 1.610+21 & 1.690+21 \\
  3.12 & 41.67 & 1.447-01 & 7.962-04 & 3.991 & 1.404+02 & 1.932+21 & 2.020+21 \\
  3.14 & 41.86 & 1.460-01 & 7.962-04 & 3.991 & 1.405+02 & 2.294+21 & 2.389+21 \\
  3.16 & 41.91 & 1.463-01 & 7.962-04 & 3.991 & 1.405+02 & 2.696+21 & 2.799+21 \\
  3.18 & 41.79 & 1.456-01 & 7.962-04 & 3.991 & 1.405+02 & 3.139+21 & 3.251+21 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\multicolumn{8}{l}{\footnotesize{$^*$ using density after cooling to $\log_{10} T = 3.0$}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0010r04_fields.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Radiation Parameters}
\label{t:shckradiation}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-03, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 1.7210~\mu$G, ${\cal M}_A = 31.62 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+04, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-10 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}             & \multicolumn{1}{c}{Hydrogen}\\
\multicolumn{1}{c}{$\log_{10}v_s$}       & \multicolumn{1}{c}{Density}       
& \multicolumn{3}{c}{Photon Parameters } & \multicolumn{3}{c}{Energy Parameters} \\
\multicolumn{1}{c}{(km/s)} & \multicolumn{1}{c}{(cm$^{-3}$)}
& \multicolumn{1}{c}{$\Psi_{\rm tot}$} & \multicolumn{1}{c}{$\Psi_H$} & \multicolumn{1}{c}{$\Psi_{\rm keV}$} 
& \multicolumn{1}{c}{$\Phi_{\rm tot}$} & \multicolumn{1}{c}{$\Phi_H$} & \multicolumn{1}{c}{$\Phi_{\rm keV}$} \\
\hline
\hline
  1.30 & 2.512+01 & 1.167+05 & 1.843-09 & 0.000+00 & 1.008-12 & 4.366-20 & 0.000+00 \\
  1.32 & 2.291+01 & 9.690+04 & 4.969-09 & 0.000+00 & 1.130-12 & 1.209-19 & 0.000+00 \\
  1.34 & 2.089+01 & 8.444+04 & 1.427-08 & 0.000+00 & 1.252-12 & 3.600-19 & 0.000+00 \\
  1.36 & 1.905+01 & 7.570+04 & 4.158-08 & 0.000+00 & 1.379-12 & 1.092-18 & 0.000+00 \\
  1.38 & 1.738+01 & 6.857+04 & 1.227-07 & 0.000+00 & 1.514-12 & 3.348-18 & 0.000+00 \\
  1.40 & 1.585+01 & 6.230+04 & 3.571-07 & 0.000+00 & 1.660-12 & 1.004-17 & 0.000+00 \\
  1.42 & 1.445+01 & 5.689+04 & 9.934-07 & 0.000+00 & 1.818-12 & 2.832-17 & 0.000+00 \\
  1.44 & 1.318+01 & 5.176+04 & 2.522-06 & 0.000+00 & 1.991-12 & 7.206-17 & 0.000+00 \\
  1.46 & 1.202+01 & 4.672+04 & 5.741-06 & 0.000+00 & 2.182-12 & 1.636-16 & 0.000+00 \\
  1.48 & 1.096+01 & 4.169+04 & 1.184-05 & 0.000+00 & 2.396-12 & 3.364-16 & 0.000+00 \\
  1.50 & 1.000+01 & 3.674+04 & 2.251-05 & 0.000+00 & 2.636-12 & 6.385-16 & 0.000+00 \\
  1.52 & 9.120+00 & 3.191+04 & 4.087-05 & 0.000+00 & 2.914-12 & 1.157-15 & 0.000+00 \\
  1.54 & 8.318+00 & 2.717+04 & 7.442-05 & 0.000+00 & 3.261-12 & 2.102-15 & 0.000+00 \\
  1.56 & 7.586+00 & 2.234+04 & 1.483-04 & 0.000+00 & 3.768-12 & 4.164-15 & 0.000+00 \\
  1.58 & 6.918+00 & 1.746+04 & 3.695-04 & 0.000+00 & 4.661-12 & 1.023-14 & 0.000+00 \\
  1.60 & 6.310+00 & 1.546+04 & 5.883-04 & 0.000+00 & 5.206-12 & 1.612-14 & 0.000+00 \\
  1.62 & 5.754+00 & 1.406+04 & 8.616-04 & 0.000+00 & 5.718-12 & 2.337-14 & 0.000+00 \\
  1.64 & 5.248+00 & 1.294+04 & 1.231-03 & 0.000+00 & 6.262-12 & 3.308-14 & 0.000+00 \\
  1.66 & 4.786+00 & 1.202+04 & 1.734-03 & 0.000+00 & 6.860-12 & 4.615-14 & 0.000+00 \\
  1.68 & 4.365+00 & 1.124+04 & 2.424-03 & 0.000+00 & 7.532-12 & 6.393-14 & 0.000+00 \\
  1.70 & 3.981+00 & 1.058+04 & 3.369-03 & 0.000+00 & 8.292-12 & 8.807-14 & 0.000+00 \\
  1.72 & 3.631+00 & 1.000+04 & 4.662-03 & 0.000+00 & 9.162-12 & 1.209-13 & 0.000+00 \\
  1.74 & 3.311+00 & 9.497+03 & 6.430-03 & 0.000+00 & 1.017-11 & 1.655-13 & 0.000+00 \\
  1.76 & 3.020+00 & 9.042+03 & 8.855-03 & 0.000+00 & 1.134-11 & 2.264-13 & 0.000+00 \\
  1.78 & 2.754+00 & 8.611+03 & 1.219-02 & 0.000+00 & 1.270-11 & 3.099-13 & 0.000+00 \\
  1.80 & 2.512+00 & 8.203+03 & 1.680-02 & 0.000+00 & 1.432-11 & 4.253-13 & 0.000+00 \\
  1.82 & 2.291+00 & 7.777+03 & 2.326-02 & 0.000+00 & 1.623-11 & 5.869-13 & 0.000+00 \\
  1.84 & 2.089+00 & 7.332+03 & 3.246-02 & 0.000+00 & 1.850-11 & 8.187-13 & 0.000+00 \\
  1.86 & 1.905+00 & 6.867+03 & 4.631-02 & 0.000+00 & 2.122-11 & 1.172-12 & 0.000+00 \\
  1.88 & 1.738+00 & 7.063+03 & 7.908-02 & 0.000+00 & 2.452-11 & 2.085-12 & 0.000+00 \\
  1.90 & 1.585+00 & 9.405+03 & 1.639-01 & 0.000+00 & 2.792-11 & 4.690-12 & 0.000+00 \\
  1.92 & 1.445+00 & 9.841+03 & 1.916-01 & 0.000+00 & 3.045-11 & 5.528-12 & 0.000+00 \\
  1.94 & 1.318+00 & 1.188+04 & 2.239-01 & 0.000+00 & 3.263-11 & 6.743-12 & 0.000+00 \\
  1.96 & 1.202+00 & 1.472+04 & 2.600-01 & 0.000+00 & 3.466-11 & 8.211-12 & 0.000+00 \\
  1.98 & 1.096+00 & 1.788+04 & 2.984-01 & 0.000+00 & 3.674-11 & 9.817-12 & 0.000+00 \\
  2.00 & 1.000+00 & 2.106+04 & 3.407-01 & 0.000+00 & 3.901-11 & 1.156-11 & 0.000+00 \\
  2.02 & 9.120-01 & 2.398+04 & 3.892-01 & 0.000+00 & 4.156-11 & 1.349-11 & 0.000+00 \\
  2.04 & 8.318-01 & 2.636+04 & 4.654-01 & 0.000+00 & 4.561-11 & 1.609-11 & 0.000+00 \\
  2.06 & 7.586-01 & 2.785+04 & 5.636-01 & 0.000+00 & 4.981-11 & 1.913-11 & 0.000+00 \\
  2.08 & 6.918-01 & 2.891+04 & 6.879-01 & 0.000+00 & 5.417-11 & 2.284-11 & 0.000+00 \\
  2.10 & 6.310-01 & 2.984+04 & 8.273-01 & 0.000+00 & 5.865-11 & 2.705-11 & 0.000+00 \\
  2.12 & 5.754-01 & 3.051+04 & 9.584-01 & 0.000+00 & 6.317-11 & 3.113-11 & 0.000+00 \\
  2.14 & 5.248-01 & 3.105+04 & 1.074+00 & 0.000+00 & 6.820-11 & 3.488-11 & 0.000+00 \\
  2.16 & 4.786-01 & 3.193+04 & 1.206+00 & 0.000+00 & 7.519-11 & 3.938-11 & 0.000+00 \\
  2.18 & 4.365-01 & 3.288+04 & 1.333+00 & 0.000+00 & 8.274-11 & 4.394-11 & 0.000+00 \\
  2.20 & 3.981-01 & 3.404+04 & 1.444+00 & 0.000+00 & 9.062-11 & 4.828-11 & 0.000+00 \\
  2.22 & 3.631-01 & 3.586+04 & 1.533+00 & 0.000+00 & 9.889-11 & 5.231-11 & 0.000+00 \\
  2.24 & 3.311-01 & 3.948+04 & 1.603+00 & 0.000+00 & 1.077-10 & 5.660-11 & 0.000+00 \\
  2.26 & 3.020-01 & 4.640+04 & 1.697+00 & 0.000+00 & 1.181-10 & 6.320-11 & 0.000+00 \\
  2.28 & 2.754-01 & 5.453+04 & 1.841+00 & 0.000+00 & 1.302-10 & 7.221-11 & 0.000+00 \\
  2.30 & 2.512-01 & 6.224+04 & 2.011+00 & 0.000+00 & 1.436-10 & 8.229-11 & 0.000+00 \\
  2.32 & 2.291-01 & 6.952+04 & 2.193+00 & 0.000+00 & 1.581-10 & 9.304-11 & 0.000+00 \\
  2.34 & 2.089-01 & 7.682+04 & 2.380+00 & 0.000+00 & 1.736-10 & 1.045-10 & 0.000+00 \\
  2.36 & 1.905-01 & 8.438+04 & 2.554+00 & 0.000+00 & 1.901-10 & 1.167-10 & 0.000+00 \\
  2.38 & 1.738-01 & 9.222+04 & 2.720+00 & 5.089-10 & 2.081-10 & 1.300-10 & 8.674-19 \\
  2.40 & 1.585-01 & 9.993+04 & 2.886+00 & 2.472-09 & 2.274-10 & 1.444-10 & 4.235-18 \\
  2.42 & 1.445-01 & 1.076+05 & 3.062+00 & 1.033-08 & 2.487-10 & 1.602-10 & 1.781-17 \\
  2.44 & 1.318-01 & 1.153+05 & 3.250+00 & 3.805-08 & 2.719-10 & 1.776-10 & 6.596-17 \\
  2.46 & 1.202-01 & 1.232+05 & 3.455+00 & 1.261-07 & 2.972-10 & 1.968-10 & 2.199-16 \\
  2.48 & 1.096-01 & 1.317+05 & 3.672+00 & 3.818-07 & 3.248-10 & 2.178-10 & 6.707-16 \\
  2.50 & 1.000-01 & 1.408+05 & 3.910+00 & 1.055-06 & 3.549-10 & 2.409-10 & 1.868-15 \\
  2.52 & 9.120-02 & 1.509+05 & 4.175+00 & 2.687-06 & 3.889-10 & 2.667-10 & 4.797-15 \\
  2.54 & 8.318-02 & 1.626+05 & 4.470+00 & 6.367-06 & 4.265-10 & 2.949-10 & 1.146-14 \\
  2.56 & 7.586-02 & 1.767+05 & 4.800+00 & 1.439-05 & 4.680-10 & 3.262-10 & 2.614-14 \\
  2.58 & 6.918-02 & 1.941+05 & 5.165+00 & 3.181-05 & 5.137-10 & 3.606-10 & 5.829-14 \\
  2.60 & 6.310-02 & 2.163+05 & 5.557+00 & 7.024-05 & 5.635-10 & 3.980-10 & 1.296-13 \\
  2.62 & 5.754-02 & 2.451+05 & 5.975+00 & 1.541-04 & 6.177-10 & 4.386-10 & 2.860-13 \\
  2.64 & 5.248-02 & 2.827+05 & 6.409+00 & 3.284-04 & 6.765-10 & 4.826-10 & 6.116-13 \\
  2.66 & 4.786-02 & 3.317+05 & 6.849+00 & 6.672-04 & 7.398-10 & 5.299-10 & 1.245-12 \\
  2.68 & 4.365-02 & 3.942+05 & 7.287+00 & 1.284-03 & 8.082-10 & 5.808-10 & 2.400-12 \\
  2.70 & 3.981-02 & 4.729+05 & 7.716+00 & 2.335-03 & 8.819-10 & 6.355-10 & 4.367-12 \\
  2.72 & 3.631-02 & 5.694+05 & 8.127+00 & 4.010-03 & 9.611-10 & 6.943-10 & 7.508-12 \\
  2.74 & 3.311-02 & 6.879+05 & 8.513+00 & 6.512-03 & 1.046-09 & 7.575-10 & 1.222-11 \\
  2.76 & 3.020-02 & 8.314+05 & 8.874+00 & 1.002-02 & 1.139-09 & 8.256-10 & 1.886-11 \\
  2.78 & 2.754-02 & 1.002+06 & 9.207+00 & 1.466-02 & 1.238-09 & 8.993-10 & 2.772-11 \\
  2.80 & 2.512-02 & 1.203+06 & 9.514+00 & 2.050-02 & 1.347-09 & 9.791-10 & 3.902-11 \\
  2.82 & 2.291-02 & 1.433+06 & 9.800+00 & 2.758-02 & 1.466-09 & 1.066-09 & 5.293-11 \\
  2.84 & 2.089-02 & 1.690+06 & 1.007+01 & 3.592-02 & 1.596-09 & 1.161-09 & 6.962-11 \\
  2.86 & 1.905-02 & 1.968+06 & 1.033+01 & 4.558-02 & 1.738-09 & 1.265-09 & 8.932-11 \\
  2.88 & 1.738-02 & 2.262+06 & 1.059+01 & 5.670-02 & 1.895-09 & 1.380-09 & 1.125-10 \\
  2.90 & 1.585-02 & 2.565+06 & 1.087+01 & 6.965-02 & 2.069-09 & 1.506-09 & 1.399-10 \\
  2.92 & 1.445-02 & 2.870+06 & 1.119+01 & 8.507-02 & 2.260-09 & 1.646-09 & 1.731-10 \\
  2.94 & 1.318-02 & 3.173+06 & 1.155+01 & 1.041-01 & 2.473-09 & 1.802-09 & 2.145-10 \\
  2.96 & 1.202-02 & 3.469+06 & 1.198+01 & 1.281-01 & 2.708-09 & 1.975-09 & 2.673-10 \\
  2.98 & 1.096-02 & 3.759+06 & 1.248+01 & 1.587-01 & 2.968-09 & 2.167-09 & 3.350-10 \\
  3.00 & 1.000-02 & 4.044+06 & 1.307+01 & 1.964-01 & 3.258-09 & 2.382-09 & 4.205-10 \\
  3.02 & 9.120-03 & 4.330+06 & 1.375+01 & 2.412-01 & 3.579-09 & 2.622-09 & 5.249-10 \\
  3.04 & 8.318-03 & 4.624+06 & 1.449+01 & 2.921-01 & 3.933-09 & 2.887-09 & 6.490-10 \\
  3.06 & 7.586-03 & 4.936+06 & 1.530+01 & 3.486-01 & 4.325-09 & 3.181-09 & 7.933-10 \\
  3.08 & 6.918-03 & 5.274+06 & 1.616+01 & 4.103-01 & 4.758-09 & 3.505-09 & 9.590-10 \\
  3.10 & 6.310-03 & 5.645+06 & 1.705+01 & 4.773-01 & 5.232-09 & 3.862-09 & 1.148-09 \\
  3.12 & 5.754-03 & 6.057+06 & 1.796+01 & 5.499-01 & 5.756-09 & 4.255-09 & 1.364-09 \\
  3.14 & 5.248-03 & 6.519+06 & 1.891+01 & 6.286-01 & 6.332-09 & 4.687-09 & 1.610-09 \\
  3.16 & 4.786-03 & 7.034+06 & 1.989+01 & 7.139-01 & 6.964-09 & 5.163-09 & 1.890-09 \\
  3.18 & 4.365-03 & 7.555+06 & 2.090+01 & 8.064-01 & 7.641-09 & 5.686-09 & 2.209-09 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0010r04_hahb.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock $4\pi$ steradian  Balmer Line Radiation}
\label{t:shckbalmer}
\begin{center}
\begin{tabular}{*{6}{r}}
\hline
\multicolumn{6}{l}{$ \eta_M =  1.00e-03$, ${\cal M}_A = 31.62 $, $ R =  1.00e+04 $}\\
\multicolumn{6}{l}{$\Phi_{\rm H\beta} = 4.0862\times 10^{-12} \Psi_{\rm H\beta}$, $\Phi_{\rm H\alpha} = 3.0268\times 10^{-12} \Psi_{\rm H\alpha}$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}   &                      &                  & \multicolumn{2}{c}{Ratios } \\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}    & \multicolumn{2}{c}{Photon Parameters }  & \multicolumn{1}{c}{Photons } & \multicolumn{1}{c}{Intensity }\\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}& \multicolumn{1}{c}{$\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Psi_{\rm H\alpha}$}& \multicolumn{1}{c}{$\Psi_{\rm H\alpha}/\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Phi_{\rm H\alpha}/\Phi_{\rm H\beta}$} \\
\hline
\hline
    1.30 &  2.512+01 &  2.088-03 & 3.441-04 &  6.068 &  4.495 \\ 
    1.32 &  2.291+01 &  3.916-03 & 6.231-04 &  6.285 &  4.656 \\ 
    1.34 &  2.089+01 &  6.137-03 & 9.423-04 &  6.513 &  4.824 \\ 
    1.36 &  1.905+01 &  8.815-03 & 1.319-03 &  6.681 &  4.949 \\ 
    1.38 &  1.738+01 &  1.208-02 & 1.785-03 &  6.764 &  5.010 \\ 
    1.40 &  1.585+01 &  1.599-02 & 2.360-03 &  6.773 &  5.017 \\ 
    1.42 &  1.445+01 &  2.065-02 & 3.066-03 &  6.733 &  4.988 \\ 
    1.44 &  1.318+01 &  2.617-02 & 3.930-03 &  6.659 &  4.932 \\ 
    1.46 &  1.202+01 &  3.275-02 & 4.990-03 &  6.563 &  4.861 \\ 
    1.48 &  1.096+01 &  4.059-02 & 6.287-03 &  6.455 &  4.782 \\ 
    1.50 &  1.000+01 &  4.992-02 & 7.871-03 &  6.342 &  4.698 \\ 
    1.52 &  9.120+00 &  6.134-02 & 9.851-03 &  6.227 &  4.612 \\ 
    1.54 &  8.318+00 &  7.631-02 & 1.250-02 &  6.105 &  4.522 \\ 
    1.56 &  7.586+00 &  9.912-02 & 1.661-02 &  5.966 &  4.419 \\ 
    1.58 &  6.918+00 &  1.413-01 & 2.438-02 &  5.796 &  4.294 \\ 
    1.60 &  6.310+00 &  1.686-01 & 2.948-02 &  5.719 &  4.236 \\ 
    1.62 &  5.754+00 &  1.950-01 & 3.443-02 &  5.662 &  4.194 \\ 
    1.64 &  5.248+00 &  2.231-01 & 3.977-02 &  5.612 &  4.157 \\ 
    1.66 &  4.786+00 &  2.543-01 & 4.569-02 &  5.567 &  4.123 \\ 
    1.68 &  4.365+00 &  2.895-01 & 5.239-02 &  5.526 &  4.093 \\ 
    1.70 &  3.981+00 &  3.288-01 & 5.992-02 &  5.487 &  4.064 \\ 
    1.72 &  3.631+00 &  3.732-01 & 6.848-02 &  5.450 &  4.037 \\ 
    1.74 &  3.311+00 &  4.234-01 & 7.822-02 &  5.414 &  4.010 \\ 
    1.76 &  3.020+00 &  4.812-01 & 8.944-02 &  5.380 &  3.985 \\ 
    1.78 &  2.754+00 &  5.460-01 & 1.022-01 &  5.344 &  3.958 \\ 
    1.80 &  2.512+00 &  6.213-01 & 1.170-01 &  5.309 &  3.932 \\ 
    1.82 &  2.291+00 &  7.045-01 & 1.338-01 &  5.265 &  3.900 \\ 
    1.84 &  2.089+00 &  7.967-01 & 1.528-01 &  5.213 &  3.861 \\ 
    1.86 &  1.905+00 &  8.898-01 & 1.732-01 &  5.136 &  3.805 \\ 
    1.88 &  1.738+00 &  8.797-01 & 1.791-01 &  4.912 &  3.638 \\ 
    1.90 &  1.585+00 &  7.899-01 & 1.661-01 &  4.757 &  3.524 \\ 
    1.92 &  1.445+00 &  7.655-01 & 1.618-01 &  4.731 &  3.505 \\ 
    1.94 &  1.318+00 &  7.569-01 & 1.614-01 &  4.689 &  3.473 \\ 
    1.96 &  1.202+00 &  7.519-01 & 1.624-01 &  4.631 &  3.430 \\ 
    1.98 &  1.096+00 &  7.513-01 & 1.644-01 &  4.571 &  3.386 \\ 
    2.00 &  1.000+00 &  7.568-01 & 1.675-01 &  4.517 &  3.346 \\ 
    2.02 &  9.120-01 &  7.700-01 & 1.722-01 &  4.473 &  3.313 \\ 
    2.04 &  8.318-01 &  8.056-01 & 1.814-01 &  4.440 &  3.289 \\ 
    2.06 &  7.586-01 &  8.583-01 & 1.944-01 &  4.414 &  3.270 \\ 
    2.08 &  6.918-01 &  9.286-01 & 2.115-01 &  4.391 &  3.252 \\ 
    2.10 &  6.310-01 &  1.009+00 & 2.310-01 &  4.366 &  3.234 \\ 
    2.12 &  5.754-01 &  1.083+00 & 2.494-01 &  4.343 &  3.217 \\ 
    2.14 &  5.248-01 &  1.156+00 & 2.676-01 &  4.322 &  3.201 \\ 
    2.16 &  4.786-01 &  1.246+00 & 2.899-01 &  4.296 &  3.182 \\ 
    2.18 &  4.365-01 &  1.327+00 & 3.105-01 &  4.272 &  3.164 \\ 
    2.20 &  3.981-01 &  1.392+00 & 3.275-01 &  4.251 &  3.149 \\ 
    2.22 &  3.631-01 &  1.435+00 & 3.393-01 &  4.231 &  3.134 \\ 
    2.24 &  3.311-01 &  1.455+00 & 3.458-01 &  4.208 &  3.117 \\ 
    2.26 &  3.020-01 &  1.478+00 & 3.537-01 &  4.177 &  3.094 \\ 
    2.28 &  2.754-01 &  1.536+00 & 3.703-01 &  4.148 &  3.072 \\ 
    2.30 &  2.512-01 &  1.618+00 & 3.925-01 &  4.123 &  3.054 \\ 
    2.32 &  2.291-01 &  1.714+00 & 4.178-01 &  4.103 &  3.039 \\ 
    2.34 &  2.089-01 &  1.815+00 & 4.442-01 &  4.086 &  3.027 \\ 
    2.36 &  1.905-01 &  1.909+00 & 4.689-01 &  4.071 &  3.016 \\ 
    2.38 &  1.738-01 &  1.995+00 & 4.916-01 &  4.058 &  3.006 \\ 
    2.40 &  1.585-01 &  2.080+00 & 5.140-01 &  4.048 &  2.998 \\ 
    2.42 &  1.445-01 &  2.170+00 & 5.371-01 &  4.040 &  2.992 \\ 
    2.44 &  1.318-01 &  2.265+00 & 5.614-01 &  4.035 &  2.989 \\ 
    2.46 &  1.202-01 &  2.366+00 & 5.866-01 &  4.033 &  2.988 \\ 
    2.48 &  1.096-01 &  2.462+00 & 6.100-01 &  4.036 &  2.989 \\ 
    2.50 &  1.000-01 &  2.568+00 & 6.356-01 &  4.041 &  2.993 \\ 
    2.52 &  9.120-02 &  2.714+00 & 6.706-01 &  4.047 &  2.998 \\ 
    2.54 &  8.318-02 &  2.889+00 & 7.123-01 &  4.055 &  3.004 \\ 
    2.56 &  7.586-02 &  3.092+00 & 7.608-01 &  4.065 &  3.011 \\ 
    2.58 &  6.918-02 &  3.327+00 & 8.162-01 &  4.077 &  3.020 \\ 
    2.60 &  6.310-02 &  3.596+00 & 8.788-01 &  4.092 &  3.031 \\ 
    2.62 &  5.754-02 &  3.902+00 & 9.491-01 &  4.111 &  3.045 \\ 
    2.64 &  5.248-02 &  4.246+00 & 1.027+00 &  4.135 &  3.063 \\ 
    2.66 &  4.786-02 &  4.623+00 & 1.111+00 &  4.162 &  3.083 \\ 
    2.68 &  4.365-02 &  5.032+00 & 1.200+00 &  4.191 &  3.105 \\ 
    2.70 &  3.981-02 &  5.466+00 & 1.295+00 &  4.221 &  3.127 \\ 
    2.72 &  3.631-02 &  5.922+00 & 1.393+00 &  4.251 &  3.149 \\ 
    2.74 &  3.311-02 &  6.397+00 & 1.495+00 &  4.280 &  3.170 \\ 
    2.76 &  3.020-02 &  6.890+00 & 1.600+00 &  4.307 &  3.190 \\ 
    2.78 &  2.754-02 &  7.395+00 & 1.708+00 &  4.330 &  3.207 \\ 
    2.80 &  2.512-02 &  7.908+00 & 1.818+00 &  4.349 &  3.222 \\ 
    2.82 &  2.291-02 &  8.435+00 & 1.932+00 &  4.365 &  3.233 \\ 
    2.84 &  2.089-02 &  8.966+00 & 2.049+00 &  4.377 &  3.242 \\ 
    2.86 &  1.905-02 &  9.500+00 & 2.166+00 &  4.386 &  3.249 \\ 
    2.88 &  1.738-02 &  1.005+01 & 2.288+00 &  4.394 &  3.255 \\ 
    2.90 &  1.585-02 &  1.062+01 & 2.413+00 &  4.402 &  3.261 \\ 
    2.92 &  1.445-02 &  1.124+01 & 2.549+00 &  4.411 &  3.267 \\ 
    2.94 &  1.318-02 &  1.191+01 & 2.693+00 &  4.422 &  3.276 \\ 
    2.96 &  1.202-02 &  1.263+01 & 2.847+00 &  4.436 &  3.286 \\ 
    2.98 &  1.096-02 &  1.342+01 & 3.012+00 &  4.457 &  3.302 \\ 
    3.00 &  1.000-02 &  1.435+01 & 3.201+00 &  4.483 &  3.321 \\ 
    3.02 &  9.120-03 &  1.540+01 & 3.411+00 &  4.514 &  3.344 \\ 
    3.04 &  8.318-03 &  1.659+01 & 3.646+00 &  4.550 &  3.371 \\ 
    3.06 &  7.586-03 &  1.796+01 & 3.910+00 &  4.592 &  3.402 \\ 
    3.08 &  6.918-03 &  1.952+01 & 4.205+00 &  4.642 &  3.439 \\ 
    3.10 &  6.310-03 &  2.128+01 & 4.531+00 &  4.696 &  3.479 \\ 
    3.12 &  5.754-03 &  2.327+01 & 4.894+00 &  4.755 &  3.522 \\ 
    3.14 &  5.248-03 &  2.551+01 & 5.295+00 &  4.819 &  3.569 \\ 
    3.16 &  4.786-03 &  2.796+01 & 5.734+00 &  4.876 &  3.612 \\ 
    3.18 &  4.365-03 &  2.980+01 & 6.120+00 &  4.870 &  3.608 \\ 
\hline
\multicolumn{6}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\end{table*}%

\end{document}


==> anc/eta0010r04_str1.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters}
\label{t:shckprop1}
\begin{center}
\begin{tabular}{*{7}{r}}
\multicolumn{7}{l}{$ \eta_M = $ 1.00e-03, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 1.7210~\mu$G, ${\cal M}_A = 31.62 $ }\\
\multicolumn{7}{l}{$ R = $ 1.00e+04, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-10 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}     & \multicolumn{2}{c}{Temperature }                                 &  \multicolumn{2}{c}{Hydrogen}                   & \multicolumn{1}{c}{Particle}\\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}      & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock} &  \multicolumn{2}{c}{Ionization Fraction}        & \multicolumn{1}{c}{Mass}    \\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}  & \multicolumn{1}{c}{(K)}        & \multicolumn{1}{c}{(K)}         &  \multicolumn{1}{c}{HI}& \multicolumn{1}{c}{HII}& \multicolumn{1}{c}{(a.m.u)} \\
\hline
\hline
  1.30 & 2.512+01 & 1.000+01 & 1.152+04 & 1.000+00 & 1.923-09 & 1.291 \\
  1.32 & 2.291+01 & 1.217+01 & 1.263+04 & 1.000+00 & 5.156-09 & 1.291 \\
  1.34 & 2.089+01 & 1.327+01 & 1.385+04 & 1.000+00 & 1.468-08 & 1.291 \\
  1.36 & 1.905+01 & 1.452+01 & 1.519+04 & 1.000+00 & 4.275-08 & 1.291 \\
  1.38 & 1.738+01 & 1.620+01 & 1.665+04 & 1.000+00 & 1.250-07 & 1.291 \\
  1.40 & 1.585+01 & 1.944+01 & 1.826+04 & 1.000+00 & 3.674-07 & 1.291 \\
  1.42 & 1.445+01 & 2.518+01 & 2.003+04 & 1.000+00 & 1.023-06 & 1.291 \\
  1.44 & 1.318+01 & 3.607+01 & 2.197+04 & 1.000+00 & 2.599-06 & 1.291 \\
  1.46 & 1.202+01 & 6.213+01 & 2.410+04 & 1.000+00 & 5.919-06 & 1.291 \\
  1.48 & 1.096+01 & 1.303+02 & 2.648+04 & 1.000+00 & 1.222-05 & 1.291 \\
  1.50 & 1.000+01 & 2.568+02 & 2.914+04 & 1.000+00 & 2.330-05 & 1.291 \\
  1.52 & 9.120+00 & 5.418+02 & 3.218+04 & 1.000+00 & 4.253-05 & 1.291 \\
  1.54 & 8.318+00 & 1.290+03 & 3.590+04 & 9.999-01 & 7.805-05 & 1.291 \\
  1.56 & 7.586+00 & 3.392+03 & 4.108+04 & 9.998-01 & 1.571-04 & 1.291 \\
  1.58 & 6.918+00 & 9.026+03 & 4.962+04 & 9.996-01 & 3.946-04 & 1.291 \\
  1.60 & 6.310+00 & 1.053+04 & 5.494+04 & 9.994-01 & 6.282-04 & 1.290 \\
  1.62 & 5.754+00 & 1.115+04 & 5.989+04 & 9.991-01 & 9.184-04 & 1.290 \\
  1.64 & 5.248+00 & 1.153+04 & 6.505+04 & 9.987-01 & 1.310-03 & 1.290 \\
  1.66 & 4.786+00 & 1.175+04 & 7.053+04 & 9.981-01 & 1.879-03 & 1.289 \\
  1.68 & 4.365+00 & 1.192+04 & 7.646+04 & 9.974-01 & 2.625-03 & 1.288 \\
  1.70 & 3.981+00 & 1.204+04 & 8.289+04 & 9.964-01 & 3.644-03 & 1.287 \\
  1.72 & 3.631+00 & 1.212+04 & 8.985+04 & 9.950-01 & 5.038-03 & 1.285 \\
  1.74 & 3.311+00 & 1.219+04 & 9.742+04 & 9.931-01 & 6.944-03 & 1.283 \\
  1.76 & 3.020+00 & 1.224+04 & 1.056+05 & 9.904-01 & 9.558-03 & 1.280 \\
  1.78 & 2.754+00 & 1.228+04 & 1.145+05 & 9.869-01 & 1.315-02 & 1.276 \\
  1.80 & 2.512+00 & 1.232+04 & 1.240+05 & 9.819-01 & 1.813-02 & 1.270 \\
  1.82 & 2.291+00 & 1.237+04 & 1.342+05 & 9.749-01 & 2.508-02 & 1.262 \\
  1.84 & 2.089+00 & 1.243+04 & 1.450+05 & 9.650-01 & 3.499-02 & 1.251 \\
  1.86 & 1.905+00 & 1.254+04 & 1.561+05 & 9.501-01 & 4.986-02 & 1.235 \\
  1.88 & 1.738+00 & 1.297+04 & 1.658+05 & 9.153-01 & 8.471-02 & 1.198 \\
  1.90 & 1.585+00 & 1.355+04 & 1.692+05 & 8.267-01 & 1.733-01 & 1.113 \\
  1.92 & 1.445+00 & 1.356+04 & 1.804+05 & 8.003-01 & 1.997-01 & 1.088 \\
  1.94 & 1.318+00 & 1.365+04 & 1.919+05 & 7.708-01 & 2.292-01 & 1.059 \\
  1.96 & 1.202+00 & 1.378+04 & 2.038+05 & 7.385-01 & 2.615-01 & 1.029 \\
  1.98 & 1.097+00 & 1.390+04 & 2.162+05 & 7.035-01 & 2.965-01 & 0.999 \\
  2.00 & 1.000+00 & 1.400+04 & 2.290+05 & 6.649-01 & 3.352-01 & 0.968 \\
  2.02 & 9.120-01 & 1.410+04 & 2.419+05 & 6.196-01 & 3.804-01 & 0.935 \\
  2.04 & 8.318-01 & 1.418+04 & 2.515+05 & 5.443-01 & 4.557-01 & 0.888 \\
  2.06 & 7.586-01 & 1.425+04 & 2.591+05 & 4.468-01 & 5.532-01 & 0.835 \\
  2.08 & 6.918-01 & 1.427+04 & 2.641+05 & 3.218-01 & 6.782-01 & 0.777 \\
  2.10 & 6.310-01 & 1.412+04 & 2.689+05 & 1.875-01 & 8.125-01 & 0.723 \\
  2.12 & 5.754-01 & 1.311+04 & 2.758+05 & 6.592-02 & 9.341-01 & 0.679 \\
  2.14 & 5.248-01 & 9.456+03 & 2.895+05 & 1.232-02 & 9.877-01 & 0.659 \\
  2.16 & 4.786-01 & 8.549+03 & 3.137+05 & 9.472-03 & 9.905-01 & 0.654 \\
  2.18 & 4.365-01 & 8.158+03 & 3.412+05 & 8.826-03 & 9.912-01 & 0.651 \\
  2.20 & 3.981-01 & 7.947+03 & 3.719+05 & 8.269-03 & 9.917-01 & 0.649 \\
  2.22 & 3.631-01 & 7.966+03 & 4.060+05 & 7.725-03 & 9.923-01 & 0.647 \\
  2.24 & 3.311-01 & 8.252+03 & 4.436+05 & 7.194-03 & 9.928-01 & 0.645 \\
  2.26 & 3.020-01 & 8.733+03 & 4.846+05 & 6.642-03 & 9.934-01 & 0.643 \\
  2.28 & 2.754-01 & 9.228+03 & 5.291+05 & 5.991-03 & 9.940-01 & 0.641 \\
  2.30 & 2.512-01 & 9.634+03 & 5.773+05 & 5.346-03 & 9.947-01 & 0.638 \\
  2.32 & 2.291-01 & 9.971+03 & 6.299+05 & 4.742-03 & 9.953-01 & 0.635 \\
  2.34 & 2.089-01 & 1.024+04 & 6.872+05 & 4.219-03 & 9.958-01 & 0.633 \\
  2.36 & 1.905-01 & 1.046+04 & 7.497+05 & 3.809-03 & 9.962-01 & 0.630 \\
  2.38 & 1.738-01 & 1.068+04 & 8.184+05 & 3.493-03 & 9.965-01 & 0.628 \\
  2.40 & 1.585-01 & 1.082+04 & 8.939+05 & 3.256-03 & 9.967-01 & 0.626 \\
  2.42 & 1.445-01 & 1.098+04 & 9.770+05 & 3.041-03 & 9.970-01 & 0.624 \\
  2.44 & 1.318-01 & 1.118+04 & 1.069+06 & 2.834-03 & 9.972-01 & 0.623 \\
  2.46 & 1.202-01 & 1.136+04 & 1.169+06 & 2.644-03 & 9.974-01 & 0.622 \\
  2.48 & 1.096-01 & 1.154+04 & 1.280+06 & 2.474-03 & 9.975-01 & 0.622 \\
  2.50 & 1.000-01 & 1.169+04 & 1.401+06 & 2.319-03 & 9.977-01 & 0.621 \\
  2.52 & 9.120-02 & 1.182+04 & 1.534+06 & 2.171-03 & 9.978-01 & 0.621 \\
  2.54 & 8.318-02 & 1.195+04 & 1.680+06 & 2.033-03 & 9.980-01 & 0.620 \\
  2.56 & 7.586-02 & 1.208+04 & 1.840+06 & 1.894-03 & 9.981-01 & 0.620 \\
  2.58 & 6.918-02 & 1.224+04 & 2.016+06 & 1.758-03 & 9.982-01 & 0.620 \\
  2.60 & 6.310-02 & 1.245+04 & 2.209+06 & 1.623-03 & 9.984-01 & 0.619 \\
  2.62 & 5.754-02 & 1.272+04 & 2.421+06 & 1.486-03 & 9.985-01 & 0.619 \\
  2.64 & 5.248-02 & 1.305+04 & 2.653+06 & 1.350-03 & 9.987-01 & 0.619 \\
  2.66 & 4.786-02 & 1.344+04 & 2.908+06 & 1.221-03 & 9.988-01 & 0.619 \\
  2.68 & 4.365-02 & 1.390+04 & 3.187+06 & 1.100-03 & 9.989-01 & 0.619 \\
  2.70 & 3.981-02 & 1.443+04 & 3.493+06 & 9.884-04 & 9.990-01 & 0.619 \\
  2.72 & 3.631-02 & 1.503+04 & 3.829+06 & 8.868-04 & 9.991-01 & 0.619 \\
  2.74 & 3.311-02 & 1.571+04 & 4.197+06 & 7.957-04 & 9.992-01 & 0.618 \\
  2.76 & 3.020-02 & 1.645+04 & 4.600+06 & 7.145-04 & 9.993-01 & 0.618 \\
  2.78 & 2.754-02 & 1.725+04 & 5.042+06 & 6.430-04 & 9.994-01 & 0.618 \\
  2.80 & 2.512-02 & 1.810+04 & 5.527+06 & 5.799-04 & 9.994-01 & 0.618 \\
  2.82 & 2.291-02 & 1.898+04 & 6.059+06 & 5.243-04 & 9.995-01 & 0.618 \\
  2.84 & 2.089-02 & 1.989+04 & 6.642+06 & 4.750-04 & 9.995-01 & 0.618 \\
  2.86 & 1.905-02 & 2.082+04 & 7.281+06 & 4.310-04 & 9.996-01 & 0.618 \\
  2.88 & 1.738-02 & 2.178+04 & 7.981+06 & 3.911-04 & 9.996-01 & 0.618 \\
  2.90 & 1.585-02 & 2.278+04 & 8.749+06 & 3.546-04 & 9.997-01 & 0.618 \\
  2.92 & 1.445-02 & 2.384+04 & 9.591+06 & 3.203-04 & 9.997-01 & 0.618 \\
  2.94 & 1.318-02 & 2.500+04 & 1.051+07 & 2.878-04 & 9.997-01 & 0.618 \\
  2.96 & 1.202-02 & 2.627+04 & 1.153+07 & 2.570-04 & 9.997-01 & 0.618 \\
  2.98 & 1.096-02 & 2.767+04 & 1.264+07 & 2.278-04 & 9.998-01 & 0.617 \\
  3.00 & 1.000-02 & 2.922+04 & 1.385+07 & 2.002-04 & 9.998-01 & 0.617 \\
  3.02 & 9.120-03 & 3.092+04 & 1.519+07 & 1.746-04 & 9.998-01 & 0.617 \\
  3.04 & 8.318-03 & 3.280+04 & 1.665+07 & 1.510-04 & 9.999-01 & 0.617 \\
  3.06 & 7.586-03 & 3.489+04 & 1.825+07 & 1.297-04 & 9.999-01 & 0.617 \\
  3.08 & 6.918-03 & 3.724+04 & 2.001+07 & 1.104-04 & 9.999-01 & 0.617 \\
  3.10 & 6.310-03 & 3.989+04 & 2.194+07 & 9.312-05 & 9.999-01 & 0.617 \\
  3.12 & 5.754-03 & 4.294+04 & 2.405+07 & 7.770-05 & 9.999-01 & 0.617 \\
  3.14 & 5.248-03 & 4.646+04 & 2.637+07 & 6.405-05 & 9.999-01 & 0.617 \\
  3.16 & 4.786-03 & 5.059+04 & 2.891+07 & 5.199-05 & 1.000+00 & 0.617 \\
  3.18 & 4.365-03 & 5.281+04 & 3.170+07 & 4.523-05 & 1.000+00 & 0.617 \\
\hline
\multicolumn{7}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0010r04_str2.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters, continued}
\label{t:shckprop2}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-03, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 1.7210~\mu$G, ${\cal M}_A = 31.62 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+04, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-10 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}       &                            & \multicolumn{2}{c}{Magnetic $\alpha$}                           & \multicolumn{2}{c}{Compression}                      & \multicolumn{2}{c}{Cooling Columns} \\
\multicolumn{1}{c}{$\log_{10}v_s$} & \multicolumn{1}{c}{Mach}   & \multicolumn{2}{c}{$P_B/P_{\rm gas}$}                   & \multicolumn{2}{c}{Factor}                           & \multicolumn{1}{c}{$\lambda_4$} & \multicolumn{1}{c}{$\lambda_3$}\\
\multicolumn{1}{c}{(km/s)}         & \multicolumn{1}{c}{Number} & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock}& \multicolumn{1}{c}{Jump}& \multicolumn{1}{c}{Max.$^*$}   & \multicolumn{1}{c}{(cm$^{-2}$)}  & \multicolumn{1}{c}{(cm$^{-2}$)}   \\
\hline
\hline
  1.30 & 60.91 & 3.091+00 & 7.911-03 & 3.979 & 3.087+01 & 1.919+18 & 5.050+18 \\
  1.32 & 57.82 & 2.786+00 & 7.909-03 & 3.979 & 3.154+01 & 1.757+18 & 3.815+18 \\
  1.34 & 57.98 & 2.802+00 & 7.909-03 & 3.979 & 3.258+01 & 1.444+18 & 2.965+18 \\
  1.36 & 58.04 & 2.807+00 & 7.909-03 & 3.979 & 3.367+01 & 1.128+18 & 2.323+18 \\
  1.38 & 57.54 & 2.759+00 & 7.909-03 & 3.978 & 3.437+01 & 8.291+17 & 1.806+18 \\
  1.40 & 55.00 & 2.521+00 & 7.907-03 & 3.978 & 3.527+01 & 5.918+17 & 1.393+18 \\
  1.42 & 50.60 & 2.133+00 & 7.904-03 & 3.978 & 3.589+01 & 4.099+17 & 1.081+18 \\
  1.44 & 44.27 & 1.633+00 & 7.898-03 & 3.976 & 3.662+01 & 2.857+17 & 8.415+17 \\
  1.46 & 35.32 & 1.040+00 & 7.883-03 & 3.973 & 3.720+01 & 1.970+17 & 6.552+17 \\
  1.48 & 25.53 & 5.433-01 & 7.845-03 & 3.964 & 3.767+01 & 1.340+17 & 5.083+17 \\
  1.50 & 19.05 & 3.024-01 & 7.783-03 & 3.950 & 3.828+01 & 9.304+16 & 3.923+17 \\
  1.52 & 13.73 & 1.571-01 & 7.656-03 & 3.920 & 3.897+01 & 6.313+16 & 2.994+17 \\
  1.54 & 9.32 & 7.238-02 & 7.357-03 & 3.850 & 3.947+01 & 4.189+16 & 2.221+17 \\
  1.56 & 6.02 & 3.017-02 & 6.655-03 & 3.679 & 4.028+01 & 2.700+16 & 1.547+17 \\
  1.58 & 3.86 & 1.243-02 & 5.291-03 & 3.319 & 4.146+01 & 1.531+16 & 9.456+16 \\
  1.60 & 3.74 & 1.168-02 & 5.167-03 & 3.284 & 4.210+01 & 1.053+16 & 7.237+16 \\
  1.62 & 3.81 & 1.209-02 & 5.236-03 & 3.303 & 4.255+01 & 8.115+15 & 5.795+16 \\
  1.64 & 3.92 & 1.282-02 & 5.352-03 & 3.336 & 4.310+01 & 6.427+15 & 4.736+16 \\
  1.66 & 4.07 & 1.378-02 & 5.489-03 & 3.374 & 4.360+01 & 5.135+15 & 3.912+16 \\
  1.68 & 4.23 & 1.489-02 & 5.631-03 & 3.413 & 4.418+01 & 4.082+15 & 3.268+16 \\
  1.70 & 4.40 & 1.615-02 & 5.773-03 & 3.451 & 4.472+01 & 3.208+15 & 2.743+16 \\
  1.72 & 4.59 & 1.756-02 & 5.913-03 & 3.489 & 4.534+01 & 2.631+15 & 2.320+16 \\
  1.74 & 4.79 & 1.912-02 & 6.049-03 & 3.524 & 4.605+01 & 2.240+15 & 1.977+16 \\
  1.76 & 5.00 & 2.083-02 & 6.177-03 & 3.558 & 4.683+01 & 1.969+15 & 1.694+16 \\
  1.78 & 5.22 & 2.268-02 & 6.299-03 & 3.589 & 4.768+01 & 1.671+15 & 1.459+16 \\
  1.80 & 5.44 & 2.468-02 & 6.411-03 & 3.618 & 4.869+01 & 1.539+15 & 1.269+16 \\
  1.82 & 5.67 & 2.678-02 & 6.515-03 & 3.644 & 4.974+01 & 1.448+15 & 1.110+16 \\
  1.84 & 5.90 & 2.896-02 & 6.608-03 & 3.667 & 5.090+01 & 1.420+15 & 9.868+15 \\
  1.86 & 6.11 & 3.108-02 & 6.687-03 & 3.687 & 5.209+01 & 1.716+15 & 9.128+15 \\
  1.88 & 6.19 & 3.196-02 & 6.718-03 & 3.695 & 5.270+01 & 3.891+15 & 1.109+16 \\
  1.90 & 6.12 & 3.117-02 & 6.691-03 & 3.688 & 5.164+01 & 7.115+15 & 1.540+16 \\
  1.92 & 6.33 & 3.338-02 & 6.764-03 & 3.706 & 5.148+01 & 9.916+15 & 1.857+16 \\
  1.94 & 6.52 & 3.539-02 & 6.823-03 & 3.721 & 5.108+01 & 1.164+16 & 2.177+16 \\
  1.96 & 6.70 & 3.736-02 & 6.875-03 & 3.734 & 5.067+01 & 1.277+16 & 3.019+16 \\
  1.98 & 6.88 & 3.942-02 & 6.925-03 & 3.746 & 5.019+01 & 1.377+16 & 4.702+16 \\
  2.00 & 7.06 & 4.155-02 & 6.972-03 & 3.757 & 4.967+01 & 1.489+16 & 6.272+16 \\
  2.02 & 7.24 & 4.370-02 & 7.015-03 & 3.768 & 4.912+01 & 1.639+16 & 7.856+16 \\
  2.04 & 7.37 & 4.525-02 & 7.044-03 & 3.775 & 4.832+01 & 2.020+16 & 9.492+16 \\
  2.06 & 7.47 & 4.646-02 & 7.065-03 & 3.780 & 4.726+01 & 2.626+16 & 1.099+17 \\
  2.08 & 7.54 & 4.732-02 & 7.079-03 & 3.784 & 4.601+01 & 3.530+16 & 1.277+17 \\
  2.10 & 7.65 & 4.877-02 & 7.102-03 & 3.789 & 4.477+01 & 4.678+16 & 1.483+17 \\
  2.12 & 8.06 & 5.413-02 & 7.178-03 & 3.807 & 4.378+01 & 5.895+16 & 1.714+17 \\
  2.14 & 9.79 & 7.986-02 & 7.407-03 & 3.862 & 4.334+01 & 6.884+16 & 1.901+17 \\
  2.16 & 10.74 & 9.618-02 & 7.492-03 & 3.882 & 4.333+01 & 8.102+16 & 2.110+17 \\
  2.18 & 11.49 & 1.100-01 & 7.544-03 & 3.894 & 4.337+01 & 9.670+16 & 2.376+17 \\
  2.20 & 12.16 & 1.233-01 & 7.584-03 & 3.904 & 4.343+01 & 1.176+17 & 2.735+17 \\
  2.22 & 12.70 & 1.345-01 & 7.612-03 & 3.910 & 4.348+01 & 1.522+17 & 3.290+17 \\
  2.24 & 13.05 & 1.420-01 & 7.628-03 & 3.914 & 4.353+01 & 2.186+17 & 4.423+17 \\
  2.26 & 13.27 & 1.466-01 & 7.637-03 & 3.916 & 4.353+01 & 3.435+17 & 6.463+17 \\
  2.28 & 13.49 & 1.516-01 & 7.646-03 & 3.918 & 4.352+01 & 4.896+17 & 8.796+17 \\
  2.30 & 13.79 & 1.586-01 & 7.658-03 & 3.921 & 4.352+01 & 6.398+17 & 1.115+18 \\
  2.32 & 14.17 & 1.673-01 & 7.672-03 & 3.924 & 4.351+01 & 8.028+17 & 1.361+18 \\
  2.34 & 14.61 & 1.778-01 & 7.686-03 & 3.927 & 4.350+01 & 1.002+18 & 1.646+18 \\
  2.36 & 15.11 & 1.902-01 & 7.701-03 & 3.931 & 4.349+01 & 1.253+18 & 1.988+18 \\
  2.38 & 15.63 & 2.035-01 & 7.716-03 & 3.934 & 4.349+01 & 1.555+18 & 2.386+18 \\
  2.40 & 16.23 & 2.195-01 & 7.731-03 & 3.938 & 4.350+01 & 1.881+18 & 2.812+18 \\
  2.42 & 16.85 & 2.366-01 & 7.745-03 & 3.941 & 4.352+01 & 2.238+18 & 3.278+18 \\
  2.44 & 17.47 & 2.543-01 & 7.757-03 & 3.944 & 4.354+01 & 2.637+18 & 3.790+18 \\
  2.46 & 18.13 & 2.740-01 & 7.769-03 & 3.946 & 4.358+01 & 3.102+18 & 4.389+18 \\
  2.48 & 18.83 & 2.955-01 & 7.780-03 & 3.949 & 4.361+01 & 3.657+18 & 5.097+18 \\
  2.50 & 19.58 & 3.194-01 & 7.791-03 & 3.951 & 4.365+01 & 4.316+18 & 5.941+18 \\
  2.52 & 20.38 & 3.460-01 & 7.801-03 & 3.954 & 4.369+01 & 5.112+18 & 6.970+18 \\
  2.54 & 21.21 & 3.751-01 & 7.810-03 & 3.956 & 4.373+01 & 6.407+18 & 8.225+18 \\
  2.56 & 22.09 & 4.067-01 & 7.819-03 & 3.958 & 4.376+01 & 7.734+18 & 9.820+18 \\
  2.58 & 22.98 & 4.401-01 & 7.827-03 & 3.960 & 4.380+01 & 9.489+18 & 1.192+19 \\
  2.60 & 23.86 & 4.742-01 & 7.834-03 & 3.961 & 4.383+01 & 1.195+19 & 1.486+19 \\
  2.62 & 24.71 & 5.088-01 & 7.840-03 & 3.963 & 4.387+01 & 1.547+19 & 1.901+19 \\
  2.64 & 25.54 & 5.437-01 & 7.846-03 & 3.964 & 4.389+01 & 2.041+19 & 2.475+19 \\
  2.66 & 26.35 & 5.786-01 & 7.850-03 & 3.965 & 4.392+01 & 2.708+19 & 3.249+19 \\
  2.68 & 27.13 & 6.133-01 & 7.854-03 & 3.966 & 4.395+01 & 3.575+19 & 4.261+19 \\
  2.70 & 27.88 & 6.477-01 & 7.858-03 & 3.967 & 4.397+01 & 4.654+19 & 5.533+19 \\
  2.72 & 28.60 & 6.815-01 & 7.861-03 & 3.968 & 4.399+01 & 5.942+19 & 7.082+19 \\
  2.74 & 29.29 & 7.151-01 & 7.864-03 & 3.968 & 4.401+01 & 7.429+19 & 8.922+19 \\
  2.76 & 29.97 & 7.486-01 & 7.867-03 & 3.969 & 4.403+01 & 9.099+19 & 1.107+20 \\
  2.78 & 30.64 & 7.825-01 & 7.870-03 & 3.970 & 4.404+01 & 1.094+20 & 1.356+20 \\
  2.80 & 31.32 & 8.176-01 & 7.872-03 & 3.970 & 4.406+01 & 1.295+20 & 1.639+20 \\
  2.82 & 32.02 & 8.547-01 & 7.874-03 & 3.971 & 4.407+01 & 1.514+20 & 1.956+20 \\
  2.84 & 32.76 & 8.943-01 & 7.876-03 & 3.971 & 4.409+01 & 1.752+20 & 2.310+20 \\
  2.86 & 33.53 & 9.367-01 & 7.879-03 & 3.972 & 4.410+01 & 2.023+20 & 2.699+20 \\
  2.88 & 34.33 & 9.819-01 & 7.881-03 & 3.972 & 4.411+01 & 2.316+20 & 3.128+20 \\
  2.90 & 35.14 & 1.029+00 & 7.883-03 & 3.973 & 4.412+01 & 2.652+20 & 3.604+20 \\
  2.92 & 35.97 & 1.078+00 & 7.885-03 & 3.973 & 4.413+01 & 3.047+20 & 4.145+20 \\
  2.94 & 36.78 & 1.127+00 & 7.886-03 & 3.973 & 4.414+01 & 3.529+20 & 4.772+20 \\
  2.96 & 37.56 & 1.176+00 & 7.888-03 & 3.974 & 4.414+01 & 4.124+20 & 5.523+20 \\
  2.98 & 38.32 & 1.224+00 & 7.889-03 & 3.974 & 4.415+01 & 4.900+20 & 6.452+20 \\
  3.00 & 39.05 & 1.271+00 & 7.891-03 & 3.974 & 4.416+01 & 5.924+20 & 7.626+20 \\
  3.02 & 39.75 & 1.317+00 & 7.892-03 & 3.975 & 4.416+01 & 7.256+20 & 9.120+20 \\
  3.04 & 40.41 & 1.361+00 & 7.893-03 & 3.975 & 4.417+01 & 8.973+20 & 1.099+21 \\
  3.06 & 41.02 & 1.403+00 & 7.894-03 & 3.975 & 4.417+01 & 1.107+21 & 1.328+21 \\
  3.08 & 41.58 & 1.441+00 & 7.895-03 & 3.975 & 4.418+01 & 1.359+21 & 1.599+21 \\
  3.10 & 42.06 & 1.474+00 & 7.895-03 & 3.975 & 4.418+01 & 1.649+21 & 1.912+21 \\
  3.12 & 42.45 & 1.502+00 & 7.896-03 & 3.975 & 4.419+01 & 1.982+21 & 2.270+21 \\
  3.14 & 42.74 & 1.522+00 & 7.896-03 & 3.976 & 4.419+01 & 2.358+21 & 2.672+21 \\
  3.16 & 42.88 & 1.532+00 & 7.896-03 & 3.976 & 4.419+01 & 2.772+21 & 3.122+21 \\
  3.18 & 43.95 & 1.610+00 & 7.898-03 & 3.976 & 4.420+01 & 3.226+21 & 3.622+21 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\multicolumn{8}{l}{\footnotesize{$^*$ using density after cooling to $\log_{10} T = 3.0$}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0010r06_fields.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Radiation Parameters}
\label{t:shckradiation}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-03, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 17.210~\mu$G, ${\cal M}_A = 31.62 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+06, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-08 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}             & \multicolumn{1}{c}{Hydrogen}\\
\multicolumn{1}{c}{$\log_{10}v_s$}       & \multicolumn{1}{c}{Density}       
& \multicolumn{3}{c}{Photon Parameters } & \multicolumn{3}{c}{Energy Parameters} \\
\multicolumn{1}{c}{(km/s)} & \multicolumn{1}{c}{(cm$^{-3}$)}
& \multicolumn{1}{c}{$\Psi_{\rm tot}$} & \multicolumn{1}{c}{$\Psi_H$} & \multicolumn{1}{c}{$\Psi_{\rm keV}$} 
& \multicolumn{1}{c}{$\Phi_{\rm tot}$} & \multicolumn{1}{c}{$\Phi_H$} & \multicolumn{1}{c}{$\Phi_{\rm keV}$} \\
\hline
\hline
  1.30 & 2.512+03 & 9.658+04 & 1.925-09 & 0.000+00 & 1.068-12 & 4.570-20 & 0.000+00 \\
  1.32 & 2.291+03 & 8.131+04 & 5.017-09 & 0.000+00 & 1.181-12 & 1.226-19 & 0.000+00 \\
  1.34 & 2.089+03 & 7.173+04 & 1.423-08 & 0.000+00 & 1.297-12 & 3.611-19 & 0.000+00 \\
  1.36 & 1.905+03 & 6.491+04 & 4.087-08 & 0.000+00 & 1.420-12 & 1.078-18 & 0.000+00 \\
  1.38 & 1.738+03 & 5.937+04 & 1.211-07 & 0.000+00 & 1.552-12 & 3.315-18 & 0.000+00 \\
  1.40 & 1.585+03 & 5.452+04 & 3.552-07 & 0.000+00 & 1.695-12 & 1.000-17 & 0.000+00 \\
  1.42 & 1.445+03 & 5.030+04 & 9.912-07 & 0.000+00 & 1.851-12 & 2.830-17 & 0.000+00 \\
  1.44 & 1.318+03 & 4.629+04 & 2.521-06 & 0.000+00 & 2.022-12 & 7.213-17 & 0.000+00 \\
  1.46 & 1.202+03 & 4.234+04 & 5.749-06 & 0.000+00 & 2.212-12 & 1.641-16 & 0.000+00 \\
  1.48 & 1.096+03 & 3.837+04 & 1.186-05 & 0.000+00 & 2.425-12 & 3.375-16 & 0.000+00 \\
  1.50 & 1.000+03 & 3.444+04 & 2.255-05 & 0.000+00 & 2.664-12 & 6.406-16 & 0.000+00 \\
  1.52 & 9.120+02 & 3.058+04 & 4.101-05 & 0.000+00 & 2.942-12 & 1.163-15 & 0.000+00 \\
  1.54 & 8.318+02 & 2.673+04 & 7.502-05 & 0.000+00 & 3.293-12 & 2.121-15 & 0.000+00 \\
  1.56 & 7.586+02 & 2.266+04 & 1.531-04 & 0.000+00 & 3.823-12 & 4.304-15 & 0.000+00 \\
  1.58 & 6.918+02 & 1.857+04 & 3.771-04 & 0.000+00 & 4.718-12 & 1.045-14 & 0.000+00 \\
  1.60 & 6.310+02 & 1.689+04 & 5.879-04 & 0.000+00 & 5.242-12 & 1.613-14 & 0.000+00 \\
  1.62 & 5.754+02 & 1.565+04 & 8.562-04 & 0.000+00 & 5.749-12 & 2.328-14 & 0.000+00 \\
  1.64 & 5.248+02 & 1.461+04 & 1.218-03 & 0.000+00 & 6.292-12 & 3.282-14 & 0.000+00 \\
  1.66 & 4.786+02 & 1.373+04 & 1.712-03 & 0.000+00 & 6.891-12 & 4.569-14 & 0.000+00 \\
  1.68 & 4.365+02 & 1.298+04 & 2.384-03 & 0.000+00 & 7.561-12 & 6.310-14 & 0.000+00 \\
  1.70 & 3.981+02 & 1.233+04 & 3.302-03 & 0.000+00 & 8.320-12 & 8.665-14 & 0.000+00 \\
  1.72 & 3.631+02 & 1.176+04 & 4.553-03 & 0.000+00 & 9.186-12 & 1.186-13 & 0.000+00 \\
  1.74 & 3.311+02 & 1.126+04 & 6.265-03 & 0.000+00 & 1.018-11 & 1.620-13 & 0.000+00 \\
  1.76 & 3.020+02 & 1.082+04 & 8.613-03 & 0.000+00 & 1.134-11 & 2.214-13 & 0.000+00 \\
  1.78 & 2.754+02 & 1.042+04 & 1.186-02 & 0.000+00 & 1.268-11 & 3.030-13 & 0.000+00 \\
  1.80 & 2.512+02 & 1.008+04 & 1.637-02 & 0.000+00 & 1.427-11 & 4.166-13 & 0.000+00 \\
  1.82 & 2.291+02 & 9.771+03 & 2.274-02 & 0.000+00 & 1.615-11 & 5.769-13 & 0.000+00 \\
  1.84 & 2.089+02 & 9.527+03 & 3.192-02 & 0.000+00 & 1.840-11 & 8.090-13 & 0.000+00 \\
  1.86 & 1.905+02 & 9.380+03 & 4.589-02 & 0.000+00 & 2.113-11 & 1.167-12 & 0.000+00 \\
  1.88 & 1.738+02 & 1.019+04 & 7.952-02 & 0.000+00 & 2.452-11 & 2.106-12 & 0.000+00 \\
  1.90 & 1.585+02 & 1.321+04 & 1.631-01 & 0.000+00 & 2.796-11 & 4.683-12 & 0.000+00 \\
  1.92 & 1.445+02 & 1.431+04 & 1.905-01 & 0.000+00 & 3.053-11 & 5.519-12 & 0.000+00 \\
  1.94 & 1.318+02 & 1.702+04 & 2.233-01 & 0.000+00 & 3.275-11 & 6.745-12 & 0.000+00 \\
  1.96 & 1.202+02 & 2.003+04 & 2.596-01 & 0.000+00 & 3.486-11 & 8.221-12 & 0.000+00 \\
  1.98 & 1.096+02 & 2.279+04 & 2.984-01 & 0.000+00 & 3.702-11 & 9.834-12 & 0.000+00 \\
  2.00 & 1.000+02 & 2.521+04 & 3.408-01 & 0.000+00 & 3.936-11 & 1.159-11 & 0.000+00 \\
  2.02 & 9.120+01 & 2.726+04 & 3.895-01 & 0.000+00 & 4.199-11 & 1.352-11 & 0.000+00 \\
  2.04 & 8.318+01 & 2.891+04 & 4.674-01 & 0.000+00 & 4.621-11 & 1.616-11 & 0.000+00 \\
  2.06 & 7.586+01 & 2.966+04 & 5.642-01 & 0.000+00 & 5.040-11 & 1.917-11 & 0.000+00 \\
  2.08 & 6.918+01 & 3.001+04 & 6.894-01 & 0.000+00 & 5.490-11 & 2.292-11 & 0.000+00 \\
  2.10 & 6.310+01 & 3.030+04 & 8.314-01 & 0.000+00 & 5.957-11 & 2.720-11 & 0.000+00 \\
  2.12 & 5.754+01 & 3.060+04 & 9.614-01 & 0.000+00 & 6.417-11 & 3.125-11 & 0.000+00 \\
  2.14 & 5.248+01 & 3.099+04 & 1.077+00 & 0.000+00 & 6.930-11 & 3.501-11 & 0.000+00 \\
  2.16 & 4.786+01 & 3.184+04 & 1.210+00 & 0.000+00 & 7.639-11 & 3.951-11 & 0.000+00 \\
  2.18 & 4.365+01 & 3.301+04 & 1.336+00 & 0.000+00 & 8.401-11 & 4.408-11 & 0.000+00 \\
  2.20 & 3.981+01 & 3.463+04 & 1.447+00 & 0.000+00 & 9.192-11 & 4.841-11 & 0.000+00 \\
  2.22 & 3.631+01 & 3.710+04 & 1.535+00 & 0.000+00 & 1.001-10 & 5.237-11 & 0.000+00 \\
  2.24 & 3.311+01 & 4.154+04 & 1.606+00 & 0.000+00 & 1.091-10 & 5.673-11 & 0.000+00 \\
  2.26 & 3.020+01 & 4.897+04 & 1.699+00 & 0.000+00 & 1.196-10 & 6.332-11 & 0.000+00 \\
  2.28 & 2.754+01 & 5.743+04 & 1.845+00 & 0.000+00 & 1.320-10 & 7.246-11 & 0.000+00 \\
  2.30 & 2.512+01 & 6.508+04 & 2.013+00 & 0.000+00 & 1.454-10 & 8.241-11 & 0.000+00 \\
  2.32 & 2.291+01 & 7.243+04 & 2.196+00 & 0.000+00 & 1.600-10 & 9.316-11 & 0.000+00 \\
  2.34 & 2.089+01 & 7.991+04 & 2.382+00 & 0.000+00 & 1.757-10 & 1.047-10 & 0.000+00 \\
  2.36 & 1.905+01 & 8.778+04 & 2.557+00 & 0.000+00 & 1.924-10 & 1.169-10 & 0.000+00 \\
  2.38 & 1.738+01 & 9.612+04 & 2.723+00 & 5.085-10 & 2.105-10 & 1.301-10 & 8.667-19 \\
  2.40 & 1.585+01 & 1.046+05 & 2.889+00 & 2.472-09 & 2.300-10 & 1.445-10 & 4.236-18 \\
  2.42 & 1.445+01 & 1.132+05 & 3.065+00 & 1.034-08 & 2.514-10 & 1.604-10 & 1.781-17 \\
  2.44 & 1.318+01 & 1.221+05 & 3.254+00 & 3.806-08 & 2.748-10 & 1.778-10 & 6.597-17 \\
  2.46 & 1.202+01 & 1.313+05 & 3.459+00 & 1.261-07 & 3.003-10 & 1.970-10 & 2.200-16 \\
  2.48 & 1.096+01 & 1.412+05 & 3.676+00 & 3.818-07 & 3.280-10 & 2.180-10 & 6.707-16 \\
  2.50 & 1.000+01 & 1.521+05 & 3.913+00 & 1.055-06 & 3.583-10 & 2.411-10 & 1.868-15 \\
  2.52 & 9.120+00 & 1.641+05 & 4.179+00 & 2.687-06 & 3.925-10 & 2.668-10 & 4.797-15 \\
  2.54 & 8.318+00 & 1.779+05 & 4.473+00 & 6.367-06 & 4.303-10 & 2.951-10 & 1.147-14 \\
  2.56 & 7.586+00 & 1.945+05 & 4.804+00 & 1.439-05 & 4.721-10 & 3.264-10 & 2.614-14 \\
  2.58 & 6.918+00 & 2.151+05 & 5.168+00 & 3.181-05 & 5.181-10 & 3.608-10 & 5.829-14 \\
  2.60 & 6.310+00 & 2.414+05 & 5.561+00 & 7.024-05 & 5.684-10 & 3.982-10 & 1.296-13 \\
  2.62 & 5.754+00 & 2.757+05 & 5.979+00 & 1.541-04 & 6.231-10 & 4.388-10 & 2.860-13 \\
  2.64 & 5.248+00 & 3.201+05 & 6.412+00 & 3.284-04 & 6.824-10 & 4.827-10 & 6.116-13 \\
  2.66 & 4.786+00 & 3.769+05 & 6.852+00 & 6.673-04 & 7.463-10 & 5.301-10 & 1.245-12 \\
  2.68 & 4.365+00 & 4.486+05 & 7.290+00 & 1.284-03 & 8.153-10 & 5.810-10 & 2.400-12 \\
  2.70 & 3.981+00 & 5.373+05 & 7.719+00 & 2.335-03 & 8.896-10 & 6.358-10 & 4.368-12 \\
  2.72 & 3.631+00 & 6.451+05 & 8.130+00 & 4.011-03 & 9.695-10 & 6.946-10 & 7.510-12 \\
  2.74 & 3.311+00 & 7.753+05 & 8.517+00 & 6.515-03 & 1.055-09 & 7.578-10 & 1.222-11 \\
  2.76 & 3.020+00 & 9.302+05 & 8.877+00 & 1.003-02 & 1.148-09 & 8.259-10 & 1.887-11 \\
  2.78 & 2.754+00 & 1.113+06 & 9.211+00 & 1.467-02 & 1.249-09 & 8.996-10 & 2.774-11 \\
  2.80 & 2.512+00 & 1.323+06 & 9.518+00 & 2.051-02 & 1.358-09 & 9.795-10 & 3.904-11 \\
  2.82 & 2.291+00 & 1.560+06 & 9.803+00 & 2.760-02 & 1.477-09 & 1.066-09 & 5.296-11 \\
  2.84 & 2.089+00 & 1.821+06 & 1.007+01 & 3.595-02 & 1.608-09 & 1.161-09 & 6.966-11 \\
  2.86 & 1.905+00 & 2.100+06 & 1.033+01 & 4.561-02 & 1.751-09 & 1.266-09 & 8.938-11 \\
  2.88 & 1.738+00 & 2.393+06 & 1.060+01 & 5.675-02 & 1.908-09 & 1.380-09 & 1.125-10 \\
  2.90 & 1.585+00 & 2.693+06 & 1.088+01 & 6.970-02 & 2.082-09 & 1.507-09 & 1.400-10 \\
  2.92 & 1.445+00 & 2.993+06 & 1.119+01 & 8.513-02 & 2.275-09 & 1.647-09 & 1.732-10 \\
  2.94 & 1.318+00 & 3.291+06 & 1.156+01 & 1.041-01 & 2.488-09 & 1.803-09 & 2.146-10 \\
  2.96 & 1.202+00 & 3.582+06 & 1.198+01 & 1.282-01 & 2.724-09 & 1.976-09 & 2.674-10 \\
  2.98 & 1.096+00 & 3.867+06 & 1.248+01 & 1.588-01 & 2.984-09 & 2.168-09 & 3.352-10 \\
  3.00 & 1.000+00 & 4.149+06 & 1.307+01 & 1.966-01 & 3.275-09 & 2.383-09 & 4.207-10 \\
  3.02 & 9.120-01 & 4.430+06 & 1.375+01 & 2.413-01 & 3.596-09 & 2.623-09 & 5.252-10 \\
  3.04 & 8.318-01 & 4.723+06 & 1.450+01 & 2.923-01 & 3.952-09 & 2.888-09 & 6.493-10 \\
  3.06 & 7.586-01 & 5.034+06 & 1.531+01 & 3.488-01 & 4.346-09 & 3.182-09 & 7.937-10 \\
  3.08 & 6.918-01 & 5.371+06 & 1.616+01 & 4.105-01 & 4.779-09 & 3.507-09 & 9.595-10 \\
  3.10 & 6.310-01 & 5.745+06 & 1.705+01 & 4.776-01 & 5.257-09 & 3.864-09 & 1.149-09 \\
  3.12 & 5.754-01 & 6.159+06 & 1.797+01 & 5.502-01 & 5.782-09 & 4.256-09 & 1.365-09 \\
  3.14 & 5.248-01 & 6.623+06 & 1.892+01 & 6.289-01 & 6.359-09 & 4.689-09 & 1.611-09 \\
  3.16 & 4.786-01 & 7.146+06 & 1.989+01 & 7.143-01 & 6.995-09 & 5.165-09 & 1.891-09 \\
  3.18 & 4.365-01 & 7.669+06 & 2.091+01 & 8.069-01 & 7.673-09 & 5.689-09 & 2.210-09 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0010r06_hahb.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock $4\pi$ steradian  Balmer Line Radiation}
\label{t:shckbalmer}
\begin{center}
\begin{tabular}{*{6}{r}}
\hline
\multicolumn{6}{l}{$ \eta_M =  1.00e-03$, ${\cal M}_A = 31.62 $, $ R =  1.00e+06 $}\\
\multicolumn{6}{l}{$\Phi_{\rm H\beta} = 4.0862\times 10^{-12} \Psi_{\rm H\beta}$, $\Phi_{\rm H\alpha} = 3.0268\times 10^{-12} \Psi_{\rm H\alpha}$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}   &                      &                  & \multicolumn{2}{c}{Ratios } \\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}    & \multicolumn{2}{c}{Photon Parameters }  & \multicolumn{1}{c}{Photons } & \multicolumn{1}{c}{Intensity }\\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}& \multicolumn{1}{c}{$\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Psi_{\rm H\alpha}$}& \multicolumn{1}{c}{$\Psi_{\rm H\alpha}/\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Phi_{\rm H\alpha}/\Phi_{\rm H\beta}$} \\
\hline
\hline
    1.30 &  2.512+03 &  2.742-03 & 4.791-04 &  5.724 &  4.240 \\ 
    1.32 &  2.291+03 &  4.600-03 & 7.695-04 &  5.978 &  4.428 \\ 
    1.34 &  2.089+03 &  6.802-03 & 1.091-03 &  6.233 &  4.617 \\ 
    1.36 &  1.905+03 &  9.472-03 & 1.473-03 &  6.433 &  4.765 \\ 
    1.38 &  1.738+03 &  1.270-02 & 1.939-03 &  6.551 &  4.852 \\ 
    1.40 &  1.585+03 &  1.660-02 & 2.516-03 &  6.595 &  4.885 \\ 
    1.42 &  1.445+03 &  2.123-02 & 3.223-03 &  6.586 &  4.878 \\ 
    1.44 &  1.318+03 &  2.675-02 & 4.094-03 &  6.535 &  4.840 \\ 
    1.46 &  1.202+03 &  3.335-02 & 5.165-03 &  6.456 &  4.783 \\ 
    1.48 &  1.096+03 &  4.122-02 & 6.480-03 &  6.361 &  4.712 \\ 
    1.50 &  1.000+03 &  5.059-02 & 8.086-03 &  6.256 &  4.634 \\ 
    1.52 &  9.120+02 &  6.209-02 & 1.010-02 &  6.145 &  4.552 \\ 
    1.54 &  8.318+02 &  7.726-02 & 1.283-02 &  6.024 &  4.462 \\ 
    1.56 &  7.586+02 &  1.011-01 & 1.720-02 &  5.878 &  4.354 \\ 
    1.58 &  6.918+02 &  1.432-01 & 2.511-02 &  5.702 &  4.224 \\ 
    1.60 &  6.310+02 &  1.692-01 & 3.010-02 &  5.623 &  4.166 \\ 
    1.62 &  5.754+02 &  1.950-01 & 3.506-02 &  5.561 &  4.119 \\ 
    1.64 &  5.248+02 &  2.227-01 & 4.046-02 &  5.505 &  4.078 \\ 
    1.66 &  4.786+02 &  2.534-01 & 4.647-02 &  5.453 &  4.040 \\ 
    1.68 &  4.365+02 &  2.877-01 & 5.322-02 &  5.405 &  4.004 \\ 
    1.70 &  3.981+02 &  3.260-01 & 6.084-02 &  5.359 &  3.970 \\ 
    1.72 &  3.631+02 &  3.691-01 & 6.946-02 &  5.314 &  3.936 \\ 
    1.74 &  3.311+02 &  4.172-01 & 7.920-02 &  5.268 &  3.902 \\ 
    1.76 &  3.020+02 &  4.714-01 & 9.028-02 &  5.221 &  3.868 \\ 
    1.78 &  2.754+02 &  5.323-01 & 1.029-01 &  5.173 &  3.832 \\ 
    1.80 &  2.512+02 &  6.010-01 & 1.174-01 &  5.121 &  3.793 \\ 
    1.82 &  2.291+02 &  6.780-01 & 1.339-01 &  5.065 &  3.752 \\ 
    1.84 &  2.089+02 &  7.633-01 & 1.527-01 &  5.000 &  3.704 \\ 
    1.86 &  1.905+02 &  8.497-01 & 1.730-01 &  4.912 &  3.639 \\ 
    1.88 &  1.738+02 &  8.359-01 & 1.792-01 &  4.665 &  3.456 \\ 
    1.90 &  1.585+02 &  7.397-01 & 1.656-01 &  4.468 &  3.310 \\ 
    1.92 &  1.445+02 &  7.112-01 & 1.611-01 &  4.415 &  3.270 \\ 
    1.94 &  1.318+02 &  6.997-01 & 1.603-01 &  4.365 &  3.233 \\ 
    1.96 &  1.202+02 &  6.971-01 & 1.612-01 &  4.324 &  3.203 \\ 
    1.98 &  1.096+02 &  7.013-01 & 1.634-01 &  4.292 &  3.179 \\ 
    2.00 &  1.000+02 &  7.117-01 & 1.668-01 &  4.266 &  3.160 \\ 
    2.02 &  9.120+01 &  7.285-01 & 1.716-01 &  4.245 &  3.145 \\ 
    2.04 &  8.318+01 &  7.659-01 & 1.812-01 &  4.226 &  3.131 \\ 
    2.06 &  7.586+01 &  8.158-01 & 1.938-01 &  4.210 &  3.119 \\ 
    2.08 &  6.918+01 &  8.839-01 & 2.107-01 &  4.194 &  3.107 \\ 
    2.10 &  6.310+01 &  9.623-01 & 2.303-01 &  4.179 &  3.095 \\ 
    2.12 &  5.754+01 &  1.034+00 & 2.483-01 &  4.165 &  3.085 \\ 
    2.14 &  5.248+01 &  1.106+00 & 2.663-01 &  4.152 &  3.076 \\ 
    2.16 &  4.786+01 &  1.192+00 & 2.882-01 &  4.137 &  3.064 \\ 
    2.18 &  4.365+01 &  1.271+00 & 3.083-01 &  4.123 &  3.054 \\ 
    2.20 &  3.981+01 &  1.335+00 & 3.246-01 &  4.111 &  3.045 \\ 
    2.22 &  3.631+01 &  1.378+00 & 3.360-01 &  4.102 &  3.038 \\ 
    2.24 &  3.311+01 &  1.403+00 & 3.430-01 &  4.091 &  3.030 \\ 
    2.26 &  3.020+01 &  1.433+00 & 3.515-01 &  4.076 &  3.019 \\ 
    2.28 &  2.754+01 &  1.499+00 & 3.691-01 &  4.060 &  3.007 \\ 
    2.30 &  2.512+01 &  1.585+00 & 3.918-01 &  4.045 &  2.996 \\ 
    2.32 &  2.291+01 &  1.685+00 & 4.178-01 &  4.032 &  2.987 \\ 
    2.34 &  2.089+01 &  1.789+00 & 4.449-01 &  4.021 &  2.979 \\ 
    2.36 &  1.905+01 &  1.887+00 & 4.702-01 &  4.012 &  2.972 \\ 
    2.38 &  1.738+01 &  1.977+00 & 4.936-01 &  4.005 &  2.967 \\ 
    2.40 &  1.585+01 &  2.067+00 & 5.167-01 &  4.000 &  2.963 \\ 
    2.42 &  1.445+01 &  2.162+00 & 5.407-01 &  3.997 &  2.961 \\ 
    2.44 &  1.318+01 &  2.262+00 & 5.658-01 &  3.998 &  2.961 \\ 
    2.46 &  1.202+01 &  2.367+00 & 5.917-01 &  4.000 &  2.963 \\ 
    2.48 &  1.096+01 &  2.467+00 & 6.160-01 &  4.006 &  2.967 \\ 
    2.50 &  1.000+01 &  2.578+00 & 6.423-01 &  4.014 &  2.973 \\ 
    2.52 &  9.120+00 &  2.730+00 & 6.786-01 &  4.023 &  2.980 \\ 
    2.54 &  8.318+00 &  2.909+00 & 7.214-01 &  4.033 &  2.987 \\ 
    2.56 &  7.586+00 &  3.118+00 & 7.710-01 &  4.044 &  2.996 \\ 
    2.58 &  6.918+00 &  3.359+00 & 8.279-01 &  4.057 &  3.005 \\ 
    2.60 &  6.310+00 &  3.636+00 & 8.926-01 &  4.073 &  3.017 \\ 
    2.62 &  5.754+00 &  3.950+00 & 9.654-01 &  4.092 &  3.031 \\ 
    2.64 &  5.248+00 &  4.303+00 & 1.046+00 &  4.114 &  3.047 \\ 
    2.66 &  4.786+00 &  4.688+00 & 1.133+00 &  4.137 &  3.065 \\ 
    2.68 &  4.365+00 &  5.103+00 & 1.226+00 &  4.162 &  3.083 \\ 
    2.70 &  3.981+00 &  5.544+00 & 1.324+00 &  4.186 &  3.101 \\ 
    2.72 &  3.631+00 &  6.006+00 & 1.426+00 &  4.210 &  3.119 \\ 
    2.74 &  3.311+00 &  6.487+00 & 1.532+00 &  4.234 &  3.136 \\ 
    2.76 &  3.020+00 &  6.979+00 & 1.640+00 &  4.255 &  3.152 \\ 
    2.78 &  2.754+00 &  7.487+00 & 1.752+00 &  4.274 &  3.166 \\ 
    2.80 &  2.512+00 &  8.000+00 & 1.865+00 &  4.290 &  3.178 \\ 
    2.82 &  2.291+00 &  8.522+00 & 1.981+00 &  4.303 &  3.187 \\ 
    2.84 &  2.089+00 &  9.052+00 & 2.098+00 &  4.314 &  3.195 \\ 
    2.86 &  1.905+00 &  9.586+00 & 2.218+00 &  4.323 &  3.202 \\ 
    2.88 &  1.738+00 &  1.014+01 & 2.340+00 &  4.331 &  3.208 \\ 
    2.90 &  1.585+00 &  1.071+01 & 2.467+00 &  4.341 &  3.216 \\ 
    2.92 &  1.445+00 &  1.133+01 & 2.604+00 &  4.352 &  3.224 \\ 
    2.94 &  1.318+00 &  1.200+01 & 2.750+00 &  4.365 &  3.233 \\ 
    2.96 &  1.202+00 &  1.274+01 & 2.907+00 &  4.382 &  3.246 \\ 
    2.98 &  1.096+00 &  1.354+01 & 3.074+00 &  4.404 &  3.262 \\ 
    3.00 &  1.000+00 &  1.447+01 & 3.267+00 &  4.431 &  3.282 \\ 
    3.02 &  9.120-01 &  1.553+01 & 3.481+00 &  4.461 &  3.305 \\ 
    3.04 &  8.318-01 &  1.675+01 & 3.724+00 &  4.498 &  3.332 \\ 
    3.06 &  7.586-01 &  1.816+01 & 3.998+00 &  4.541 &  3.364 \\ 
    3.08 &  6.918-01 &  1.974+01 & 4.302+00 &  4.588 &  3.399 \\ 
    3.10 &  6.310-01 &  2.154+01 & 4.641+00 &  4.641 &  3.438 \\ 
    3.12 &  5.754-01 &  2.357+01 & 5.017+00 &  4.697 &  3.480 \\ 
    3.14 &  5.248-01 &  2.584+01 & 5.432+00 &  4.756 &  3.523 \\ 
    3.16 &  4.786-01 &  2.840+01 & 5.899+00 &  4.815 &  3.567 \\ 
    3.18 &  4.365-01 &  3.020+01 & 6.277+00 &  4.811 &  3.564 \\ 
\hline
\multicolumn{6}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\end{table*}%

\end{document}


==> anc/eta0010r06_str1.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters}
\label{t:shckprop1}
\begin{center}
\begin{tabular}{*{7}{r}}
\multicolumn{7}{l}{$ \eta_M = $ 1.00e-03, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 17.210~\mu$G, ${\cal M}_A = 31.62 $ }\\
\multicolumn{7}{l}{$ R = $ 1.00e+06, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-08 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}     & \multicolumn{2}{c}{Temperature }                                 &  \multicolumn{2}{c}{Hydrogen}                   & \multicolumn{1}{c}{Particle}\\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}      & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock} &  \multicolumn{2}{c}{Ionization Fraction}        & \multicolumn{1}{c}{Mass}    \\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}  & \multicolumn{1}{c}{(K)}        & \multicolumn{1}{c}{(K)}         &  \multicolumn{1}{c}{HI}& \multicolumn{1}{c}{HII}& \multicolumn{1}{c}{(a.m.u)} \\
\hline
\hline
  1.30 & 2.512+03 & 1.405+01 & 1.152+04 & 1.000+00 & 2.344-09 & 1.291 \\
  1.32 & 2.291+03 & 1.477+01 & 1.264+04 & 1.000+00 & 5.747-09 & 1.291 \\
  1.34 & 2.089+03 & 1.519+01 & 1.385+04 & 1.000+00 & 1.555-08 & 1.291 \\
  1.36 & 1.906+03 & 1.585+01 & 1.519+04 & 1.000+00 & 4.342-08 & 1.291 \\
  1.38 & 1.738+03 & 1.735+01 & 1.665+04 & 1.000+00 & 1.265-07 & 1.291 \\
  1.40 & 1.585+03 & 2.058+01 & 1.826+04 & 1.000+00 & 3.681-07 & 1.291 \\
  1.42 & 1.445+03 & 2.682+01 & 2.003+04 & 1.000+00 & 1.025-06 & 1.291 \\
  1.44 & 1.318+03 & 3.925+01 & 2.197+04 & 1.000+00 & 2.603-06 & 1.291 \\
  1.46 & 1.202+03 & 7.093+01 & 2.411+04 & 1.000+00 & 5.935-06 & 1.291 \\
  1.48 & 1.096+03 & 1.433+02 & 2.650+04 & 1.000+00 & 1.226-05 & 1.291 \\
  1.50 & 1.000+03 & 2.721+02 & 2.915+04 & 1.000+00 & 2.338-05 & 1.291 \\
  1.52 & 9.120+02 & 5.670+02 & 3.220+04 & 1.000+00 & 4.272-05 & 1.291 \\
  1.54 & 8.318+02 & 1.353+03 & 3.595+04 & 9.999-01 & 7.877-05 & 1.291 \\
  1.56 & 7.586+02 & 3.700+03 & 4.135+04 & 9.998-01 & 1.625-04 & 1.291 \\
  1.58 & 6.918+02 & 9.347+03 & 4.990+04 & 9.996-01 & 4.104-04 & 1.291 \\
  1.60 & 6.310+02 & 1.062+04 & 5.501+04 & 9.994-01 & 6.400-04 & 1.290 \\
  1.62 & 5.754+02 & 1.119+04 & 5.993+04 & 9.991-01 & 9.310-04 & 1.290 \\
  1.64 & 5.248+02 & 1.155+04 & 6.507+04 & 9.987-01 & 1.323-03 & 1.290 \\
  1.66 & 4.786+02 & 1.179+04 & 7.057+04 & 9.981-01 & 1.855-03 & 1.289 \\
  1.68 & 4.365+02 & 1.196+04 & 7.650+04 & 9.974-01 & 2.580-03 & 1.288 \\
  1.70 & 3.981+02 & 1.209+04 & 8.293+04 & 9.964-01 & 3.568-03 & 1.287 \\
  1.72 & 3.631+02 & 1.218+04 & 8.991+04 & 9.951-01 & 4.913-03 & 1.285 \\
  1.74 & 3.311+02 & 1.225+04 & 9.749+04 & 9.932-01 & 6.751-03 & 1.283 \\
  1.76 & 3.020+02 & 1.231+04 & 1.057+05 & 9.907-01 & 9.271-03 & 1.280 \\
  1.78 & 2.754+02 & 1.236+04 & 1.146+05 & 9.872-01 & 1.275-02 & 1.276 \\
  1.80 & 2.512+02 & 1.242+04 & 1.242+05 & 9.824-01 & 1.758-02 & 1.271 \\
  1.82 & 2.291+02 & 1.247+04 & 1.344+05 & 9.756-01 & 2.439-02 & 1.263 \\
  1.84 & 2.089+02 & 1.254+04 & 1.452+05 & 9.658-01 & 3.419-02 & 1.252 \\
  1.86 & 1.906+02 & 1.264+04 & 1.563+05 & 9.509-01 & 4.907-02 & 1.236 \\
  1.88 & 1.738+02 & 1.305+04 & 1.658+05 & 9.153-01 & 8.468-02 & 1.198 \\
  1.90 & 1.585+02 & 1.360+04 & 1.694+05 & 8.282-01 & 1.718-01 & 1.114 \\
  1.92 & 1.445+02 & 1.360+04 & 1.807+05 & 8.020-01 & 1.980-01 & 1.089 \\
  1.94 & 1.318+02 & 1.369+04 & 1.921+05 & 7.720-01 & 2.280-01 & 1.060 \\
  1.96 & 1.202+02 & 1.381+04 & 2.039+05 & 7.392-01 & 2.608-01 & 1.030 \\
  1.98 & 1.097+02 & 1.392+04 & 2.162+05 & 7.039-01 & 2.961-01 & 0.999 \\
  2.00 & 1.000+02 & 1.403+04 & 2.290+05 & 6.650-01 & 3.351-01 & 0.968 \\
  2.02 & 9.120+01 & 1.412+04 & 2.419+05 & 6.194-01 & 3.806-01 & 0.934 \\
  2.04 & 8.318+01 & 1.420+04 & 2.514+05 & 5.437-01 & 4.563-01 & 0.887 \\
  2.06 & 7.586+01 & 1.427+04 & 2.589+05 & 4.456-01 & 5.544-01 & 0.835 \\
  2.08 & 6.918+01 & 1.429+04 & 2.640+05 & 3.214-01 & 6.786-01 & 0.777 \\
  2.10 & 6.310+01 & 1.414+04 & 2.686+05 & 1.852-01 & 8.148-01 & 0.722 \\
  2.12 & 5.754+01 & 1.316+04 & 2.758+05 & 6.607-02 & 9.339-01 & 0.679 \\
  2.14 & 5.248+01 & 9.602+03 & 2.896+05 & 1.219-02 & 9.878-01 & 0.659 \\
  2.16 & 4.786+01 & 8.731+03 & 3.138+05 & 9.346-03 & 9.907-01 & 0.654 \\
  2.18 & 4.365+01 & 8.349+03 & 3.413+05 & 8.695-03 & 9.913-01 & 0.651 \\
  2.20 & 3.981+01 & 8.134+03 & 3.720+05 & 8.142-03 & 9.919-01 & 0.649 \\
  2.22 & 3.631+01 & 8.141+03 & 4.060+05 & 7.609-03 & 9.924-01 & 0.647 \\
  2.24 & 3.311+01 & 8.401+03 & 4.437+05 & 7.107-03 & 9.929-01 & 0.645 \\
  2.26 & 3.020+01 & 8.849+03 & 4.846+05 & 6.586-03 & 9.934-01 & 0.643 \\
  2.28 & 2.754+01 & 9.317+03 & 5.291+05 & 5.957-03 & 9.940-01 & 0.641 \\
  2.30 & 2.512+01 & 9.714+03 & 5.774+05 & 5.317-03 & 9.947-01 & 0.638 \\
  2.32 & 2.291+01 & 1.004+04 & 6.300+05 & 4.721-03 & 9.953-01 & 0.635 \\
  2.34 & 2.089+01 & 1.030+04 & 6.873+05 & 4.202-03 & 9.958-01 & 0.633 \\
  2.36 & 1.905+01 & 1.051+04 & 7.497+05 & 3.795-03 & 9.962-01 & 0.630 \\
  2.38 & 1.738+01 & 1.072+04 & 8.184+05 & 3.482-03 & 9.965-01 & 0.628 \\
  2.40 & 1.585+01 & 1.086+04 & 8.939+05 & 3.246-03 & 9.968-01 & 0.626 \\
  2.42 & 1.445+01 & 1.101+04 & 9.770+05 & 3.033-03 & 9.970-01 & 0.624 \\
  2.44 & 1.318+01 & 1.121+04 & 1.069+06 & 2.827-03 & 9.972-01 & 0.623 \\
  2.46 & 1.202+01 & 1.139+04 & 1.169+06 & 2.639-03 & 9.974-01 & 0.622 \\
  2.48 & 1.096+01 & 1.156+04 & 1.280+06 & 2.470-03 & 9.975-01 & 0.622 \\
  2.50 & 1.000+01 & 1.171+04 & 1.401+06 & 2.315-03 & 9.977-01 & 0.621 \\
  2.52 & 9.120+00 & 1.184+04 & 1.534+06 & 2.168-03 & 9.978-01 & 0.621 \\
  2.54 & 8.318+00 & 1.197+04 & 1.680+06 & 2.029-03 & 9.980-01 & 0.620 \\
  2.56 & 7.586+00 & 1.210+04 & 1.840+06 & 1.892-03 & 9.981-01 & 0.620 \\
  2.58 & 6.918+00 & 1.225+04 & 2.016+06 & 1.756-03 & 9.982-01 & 0.620 \\
  2.60 & 6.310+00 & 1.246+04 & 2.209+06 & 1.621-03 & 9.984-01 & 0.619 \\
  2.62 & 5.754+00 & 1.273+04 & 2.421+06 & 1.484-03 & 9.985-01 & 0.619 \\
  2.64 & 5.248+00 & 1.306+04 & 2.653+06 & 1.349-03 & 9.987-01 & 0.619 \\
  2.66 & 4.786+00 & 1.345+04 & 2.908+06 & 1.220-03 & 9.988-01 & 0.619 \\
  2.68 & 4.365+00 & 1.391+04 & 3.187+06 & 1.099-03 & 9.989-01 & 0.619 \\
  2.70 & 3.981+00 & 1.444+04 & 3.493+06 & 9.876-04 & 9.990-01 & 0.619 \\
  2.72 & 3.631+00 & 1.504+04 & 3.829+06 & 8.861-04 & 9.991-01 & 0.619 \\
  2.74 & 3.311+00 & 1.571+04 & 4.197+06 & 7.951-04 & 9.992-01 & 0.618 \\
  2.76 & 3.020+00 & 1.645+04 & 4.600+06 & 7.140-04 & 9.993-01 & 0.618 \\
  2.78 & 2.754+00 & 1.726+04 & 5.042+06 & 6.425-04 & 9.994-01 & 0.618 \\
  2.80 & 2.512+00 & 1.811+04 & 5.527+06 & 5.796-04 & 9.994-01 & 0.618 \\
  2.82 & 2.291+00 & 1.899+04 & 6.059+06 & 5.240-04 & 9.995-01 & 0.618 \\
  2.84 & 2.089+00 & 1.990+04 & 6.642+06 & 4.747-04 & 9.995-01 & 0.618 \\
  2.86 & 1.905+00 & 2.082+04 & 7.281+06 & 4.307-04 & 9.996-01 & 0.618 \\
  2.88 & 1.738+00 & 2.178+04 & 7.981+06 & 3.909-04 & 9.996-01 & 0.618 \\
  2.90 & 1.585+00 & 2.278+04 & 8.749+06 & 3.545-04 & 9.997-01 & 0.618 \\
  2.92 & 1.445+00 & 2.384+04 & 9.591+06 & 3.201-04 & 9.997-01 & 0.618 \\
  2.94 & 1.318+00 & 2.500+04 & 1.051+07 & 2.877-04 & 9.997-01 & 0.618 \\
  2.96 & 1.202+00 & 2.627+04 & 1.153+07 & 2.568-04 & 9.997-01 & 0.618 \\
  2.98 & 1.097+00 & 2.768+04 & 1.264+07 & 2.277-04 & 9.998-01 & 0.617 \\
  3.00 & 1.000+00 & 2.922+04 & 1.385+07 & 2.001-04 & 9.998-01 & 0.617 \\
  3.02 & 9.120-01 & 3.093+04 & 1.519+07 & 1.745-04 & 9.998-01 & 0.617 \\
  3.04 & 8.318-01 & 3.280+04 & 1.665+07 & 1.510-04 & 9.999-01 & 0.617 \\
  3.06 & 7.586-01 & 3.490+04 & 1.825+07 & 1.296-04 & 9.999-01 & 0.617 \\
  3.08 & 6.918-01 & 3.725+04 & 2.001+07 & 1.103-04 & 9.999-01 & 0.617 \\
  3.10 & 6.310-01 & 3.990+04 & 2.194+07 & 9.307-05 & 9.999-01 & 0.617 \\
  3.12 & 5.754-01 & 4.295+04 & 2.405+07 & 7.766-05 & 9.999-01 & 0.617 \\
  3.14 & 5.248-01 & 4.647+04 & 2.637+07 & 6.401-05 & 9.999-01 & 0.617 \\
  3.16 & 4.786-01 & 5.060+04 & 2.891+07 & 5.196-05 & 1.000+00 & 0.617 \\
  3.18 & 4.365-01 & 5.551+04 & 3.170+07 & 4.145-05 & 1.000+00 & 0.617 \\
\hline
\multicolumn{7}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0010r06_str2.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters, continued}
\label{t:shckprop2}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-03, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 17.210~\mu$G, ${\cal M}_A = 31.62 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+06, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-08 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}       &                            & \multicolumn{2}{c}{Magnetic $\alpha$}                           & \multicolumn{2}{c}{Compression}                      & \multicolumn{2}{c}{Cooling Columns} \\
\multicolumn{1}{c}{$\log_{10}v_s$} & \multicolumn{1}{c}{Mach}   & \multicolumn{2}{c}{$P_B/P_{\rm gas}$}                   & \multicolumn{2}{c}{Factor}                           & \multicolumn{1}{c}{$\lambda_4$} & \multicolumn{1}{c}{$\lambda_3$}\\
\multicolumn{1}{c}{(km/s)}         & \multicolumn{1}{c}{Number} & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock}& \multicolumn{1}{c}{Jump}& \multicolumn{1}{c}{Max.$^*$}   & \multicolumn{1}{c}{(cm$^{-2}$)}  & \multicolumn{1}{c}{(cm$^{-2}$)}   \\
\hline
\hline
  1.30 & 51.38 & 2.200+00 & 7.905-03 & 3.978 & 3.081+01 & 2.074+18 & 5.820+18 \\
  1.32 & 52.48 & 2.296+00 & 7.906-03 & 3.978 & 3.180+01 & 1.839+18 & 4.382+18 \\
  1.34 & 54.19 & 2.447+00 & 7.907-03 & 3.978 & 3.275+01 & 1.477+18 & 3.416+18 \\
  1.36 & 55.55 & 2.572+00 & 7.908-03 & 3.978 & 3.360+01 & 1.149+18 & 2.691+18 \\
  1.38 & 55.59 & 2.575+00 & 7.908-03 & 3.978 & 3.441+01 & 8.381+17 & 2.115+18 \\
  1.40 & 53.44 & 2.380+00 & 7.907-03 & 3.978 & 3.511+01 & 5.967+17 & 1.656+18 \\
  1.42 & 49.02 & 2.003+00 & 7.903-03 & 3.977 & 3.583+01 & 4.131+17 & 1.307+18 \\
  1.44 & 42.44 & 1.501+00 & 7.896-03 & 3.975 & 3.661+01 & 2.881+17 & 1.037+18 \\
  1.46 & 33.05 & 9.105-01 & 7.877-03 & 3.971 & 3.723+01 & 1.986+17 & 8.227+17 \\
  1.48 & 24.35 & 4.942-01 & 7.838-03 & 3.962 & 3.773+01 & 1.351+17 & 6.515+17 \\
  1.50 & 18.50 & 2.854-01 & 7.775-03 & 3.948 & 3.835+01 & 9.394+16 & 5.149+17 \\
  1.52 & 13.42 & 1.502-01 & 7.643-03 & 3.917 & 3.883+01 & 6.371+16 & 4.030+17 \\
  1.54 & 9.10 & 6.897-02 & 7.330-03 & 3.844 & 3.954+01 & 4.209+16 & 3.099+17 \\
  1.56 & 5.76 & 2.766-02 & 6.554-03 & 3.654 & 4.035+01 & 2.627+16 & 2.252+17 \\
  1.58 & 3.80 & 1.200-02 & 5.222-03 & 3.299 & 4.138+01 & 1.500+16 & 1.496+17 \\
  1.60 & 3.73 & 1.158-02 & 5.150-03 & 3.279 & 4.196+01 & 1.128+16 & 1.215+17 \\
  1.62 & 3.80 & 1.204-02 & 5.229-03 & 3.301 & 4.248+01 & 8.283+15 & 1.020+17 \\
  1.64 & 3.92 & 1.279-02 & 5.348-03 & 3.334 & 4.293+01 & 6.604+15 & 8.667+16 \\
  1.66 & 4.06 & 1.373-02 & 5.483-03 & 3.372 & 4.345+01 & 5.296+15 & 7.468+16 \\
  1.68 & 4.22 & 1.483-02 & 5.625-03 & 3.411 & 4.393+01 & 4.225+15 & 6.457+16 \\
  1.70 & 4.39 & 1.608-02 & 5.767-03 & 3.449 & 4.447+01 & 3.323+15 & 5.633+16 \\
  1.72 & 4.58 & 1.748-02 & 5.906-03 & 3.486 & 4.509+01 & 2.922+15 & 4.951+16 \\
  1.74 & 4.78 & 1.902-02 & 6.041-03 & 3.522 & 4.577+01 & 2.340+15 & 4.378+16 \\
  1.76 & 4.98 & 2.071-02 & 6.169-03 & 3.555 & 4.652+01 & 2.071+15 & 3.888+16 \\
  1.78 & 5.20 & 2.254-02 & 6.290-03 & 3.587 & 4.732+01 & 1.761+15 & 3.463+16 \\
  1.80 & 5.42 & 2.450-02 & 6.402-03 & 3.615 & 4.826+01 & 1.636+15 & 3.120+16 \\
  1.82 & 5.65 & 2.659-02 & 6.506-03 & 3.642 & 4.924+01 & 1.552+15 & 2.813+16 \\
  1.84 & 5.87 & 2.875-02 & 6.599-03 & 3.665 & 5.037+01 & 1.622+15 & 2.601+16 \\
  1.86 & 6.09 & 3.086-02 & 6.680-03 & 3.685 & 5.144+01 & 1.895+15 & 2.454+16 \\
  1.88 & 6.17 & 3.176-02 & 6.711-03 & 3.693 & 5.193+01 & 4.374+15 & 2.974+16 \\
  1.90 & 6.11 & 3.110-02 & 6.688-03 & 3.688 & 5.086+01 & 7.563+15 & 4.778+16 \\
  1.92 & 6.32 & 3.332-02 & 6.762-03 & 3.706 & 5.075+01 & 1.040+16 & 5.533+16 \\
  1.94 & 6.51 & 3.533-02 & 6.821-03 & 3.720 & 5.038+01 & 1.208+16 & 7.131+16 \\
  1.96 & 6.69 & 3.730-02 & 6.874-03 & 3.733 & 4.992+01 & 1.321+16 & 9.122+16 \\
  1.98 & 6.87 & 3.936-02 & 6.924-03 & 3.746 & 4.949+01 & 1.411+16 & 1.118+17 \\
  2.00 & 7.06 & 4.149-02 & 6.971-03 & 3.757 & 4.901+01 & 1.523+16 & 1.298+17 \\
  2.02 & 7.24 & 4.363-02 & 7.014-03 & 3.768 & 4.854+01 & 1.672+16 & 1.477+17 \\
  2.04 & 7.36 & 4.518-02 & 7.042-03 & 3.775 & 4.777+01 & 2.063+16 & 1.660+17 \\
  2.06 & 7.46 & 4.637-02 & 7.063-03 & 3.780 & 4.679+01 & 2.667+16 & 1.840+17 \\
  2.08 & 7.53 & 4.725-02 & 7.078-03 & 3.783 & 4.557+01 & 3.572+16 & 2.021+17 \\
  2.10 & 7.64 & 4.866-02 & 7.101-03 & 3.789 & 4.438+01 & 4.744+16 & 2.253+17 \\
  2.12 & 8.04 & 5.390-02 & 7.175-03 & 3.807 & 4.345+01 & 5.933+16 & 2.497+17 \\
  2.14 & 9.71 & 7.863-02 & 7.400-03 & 3.860 & 4.305+01 & 6.940+16 & 2.696+17 \\
  2.16 & 10.63 & 9.415-02 & 7.483-03 & 3.880 & 4.309+01 & 8.149+16 & 2.943+17 \\
  2.18 & 11.35 & 1.074-01 & 7.535-03 & 3.892 & 4.315+01 & 9.720+16 & 3.264+17 \\
  2.20 & 12.02 & 1.205-01 & 7.576-03 & 3.902 & 4.322+01 & 1.180+17 & 3.708+17 \\
  2.22 & 12.56 & 1.316-01 & 7.605-03 & 3.908 & 4.329+01 & 1.514+17 & 4.374+17 \\
  2.24 & 12.94 & 1.394-01 & 7.622-03 & 3.912 & 4.335+01 & 2.200+17 & 5.651+17 \\
  2.26 & 13.18 & 1.447-01 & 7.633-03 & 3.915 & 4.338+01 & 3.443+17 & 7.806+17 \\
  2.28 & 13.42 & 1.501-01 & 7.643-03 & 3.917 & 4.339+01 & 4.943+17 & 1.028+18 \\
  2.30 & 13.74 & 1.572-01 & 7.656-03 & 3.920 & 4.341+01 & 6.407+17 & 1.270+18 \\
  2.32 & 14.12 & 1.661-01 & 7.670-03 & 3.924 & 4.341+01 & 8.037+17 & 1.525+18 \\
  2.34 & 14.57 & 1.768-01 & 7.685-03 & 3.927 & 4.342+01 & 1.003+18 & 1.823+18 \\
  2.36 & 15.07 & 1.893-01 & 7.700-03 & 3.930 & 4.343+01 & 1.254+18 & 2.178+18 \\
  2.38 & 15.59 & 2.026-01 & 7.715-03 & 3.934 & 4.344+01 & 1.555+18 & 2.592+18 \\
  2.40 & 16.20 & 2.187-01 & 7.730-03 & 3.937 & 4.345+01 & 1.882+18 & 3.037+18 \\
  2.42 & 16.83 & 2.359-01 & 7.744-03 & 3.941 & 4.348+01 & 2.239+18 & 3.529+18 \\
  2.44 & 17.45 & 2.536-01 & 7.756-03 & 3.943 & 4.351+01 & 2.639+18 & 4.073+18 \\
  2.46 & 18.11 & 2.734-01 & 7.768-03 & 3.946 & 4.355+01 & 3.103+18 & 4.718+18 \\
  2.48 & 18.81 & 2.950-01 & 7.780-03 & 3.949 & 4.359+01 & 3.657+18 & 5.467+18 \\
  2.50 & 19.56 & 3.189-01 & 7.790-03 & 3.951 & 4.363+01 & 4.318+18 & 6.354+18 \\
  2.52 & 20.36 & 3.455-01 & 7.801-03 & 3.954 & 4.367+01 & 5.406+18 & 7.435+18 \\
  2.54 & 21.20 & 3.746-01 & 7.810-03 & 3.956 & 4.371+01 & 6.461+18 & 8.723+18 \\
  2.56 & 22.08 & 4.062-01 & 7.819-03 & 3.958 & 4.375+01 & 7.773+18 & 1.037+19 \\
  2.58 & 22.97 & 4.396-01 & 7.827-03 & 3.960 & 4.379+01 & 9.523+18 & 1.257+19 \\
  2.60 & 23.84 & 4.738-01 & 7.834-03 & 3.961 & 4.382+01 & 1.199+19 & 1.560+19 \\
  2.62 & 24.70 & 5.084-01 & 7.840-03 & 3.963 & 4.386+01 & 1.551+19 & 1.985+19 \\
  2.64 & 25.53 & 5.433-01 & 7.846-03 & 3.964 & 4.389+01 & 2.044+19 & 2.575+19 \\
  2.66 & 26.34 & 5.783-01 & 7.850-03 & 3.965 & 4.392+01 & 2.711+19 & 3.372+19 \\
  2.68 & 27.12 & 6.130-01 & 7.854-03 & 3.966 & 4.394+01 & 3.577+19 & 4.414+19 \\
  2.70 & 27.87 & 6.474-01 & 7.858-03 & 3.967 & 4.397+01 & 4.656+19 & 5.724+19 \\
  2.72 & 28.59 & 6.813-01 & 7.861-03 & 3.968 & 4.399+01 & 5.945+19 & 7.327+19 \\
  2.74 & 29.29 & 7.149-01 & 7.864-03 & 3.968 & 4.401+01 & 7.431+19 & 9.240+19 \\
  2.76 & 29.97 & 7.484-01 & 7.867-03 & 3.969 & 4.403+01 & 9.102+19 & 1.147+20 \\
  2.78 & 30.64 & 7.823-01 & 7.870-03 & 3.970 & 4.404+01 & 1.095+20 & 1.403+20 \\
  2.80 & 31.32 & 8.174-01 & 7.872-03 & 3.970 & 4.406+01 & 1.296+20 & 1.693+20 \\
  2.82 & 32.02 & 8.545-01 & 7.874-03 & 3.971 & 4.407+01 & 1.514+20 & 2.019+20 \\
  2.84 & 32.76 & 8.941-01 & 7.876-03 & 3.971 & 4.408+01 & 1.752+20 & 2.377+20 \\
  2.86 & 33.52 & 9.365-01 & 7.879-03 & 3.972 & 4.410+01 & 2.023+20 & 2.769+20 \\
  2.88 & 34.32 & 9.817-01 & 7.881-03 & 3.972 & 4.411+01 & 2.316+20 & 3.198+20 \\
  2.90 & 35.14 & 1.029+00 & 7.883-03 & 3.973 & 4.412+01 & 2.650+20 & 3.676+20 \\
  2.92 & 35.96 & 1.078+00 & 7.885-03 & 3.973 & 4.413+01 & 3.051+20 & 4.215+20 \\
  2.94 & 36.77 & 1.127+00 & 7.886-03 & 3.973 & 4.413+01 & 3.524+20 & 4.843+20 \\
  2.96 & 37.56 & 1.176+00 & 7.888-03 & 3.974 & 4.414+01 & 4.125+20 & 5.594+20 \\
  2.98 & 38.32 & 1.224+00 & 7.889-03 & 3.974 & 4.415+01 & 4.901+20 & 6.521+20 \\
  3.00 & 39.05 & 1.270+00 & 7.891-03 & 3.974 & 4.416+01 & 5.926+20 & 7.697+20 \\
  3.02 & 39.74 & 1.316+00 & 7.892-03 & 3.975 & 4.416+01 & 7.277+20 & 9.192+20 \\
  3.04 & 40.41 & 1.361+00 & 7.893-03 & 3.975 & 4.417+01 & 8.970+20 & 1.106+21 \\
  3.06 & 41.02 & 1.402+00 & 7.894-03 & 3.975 & 4.417+01 & 1.108+21 & 1.335+21 \\
  3.08 & 41.57 & 1.440+00 & 7.895-03 & 3.975 & 4.418+01 & 1.360+21 & 1.606+21 \\
  3.10 & 42.06 & 1.474+00 & 7.895-03 & 3.975 & 4.418+01 & 1.652+21 & 1.920+21 \\
  3.12 & 42.45 & 1.502+00 & 7.896-03 & 3.975 & 4.419+01 & 1.984+21 & 2.278+21 \\
  3.14 & 42.73 & 1.522+00 & 7.896-03 & 3.976 & 4.419+01 & 2.356+21 & 2.681+21 \\
  3.16 & 42.88 & 1.532+00 & 7.896-03 & 3.976 & 4.419+01 & 2.773+21 & 3.131+21 \\
  3.18 & 42.86 & 1.531+00 & 7.896-03 & 3.976 & 4.420+01 & 3.228+21 & 3.632+21 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\multicolumn{8}{l}{\footnotesize{$^*$ using density after cooling to $\log_{10} T = 3.0$}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0010r08_fields.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Radiation Parameters}
\label{t:shckradiation}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-03, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 172.10~\mu$G, ${\cal M}_A = 31.62 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+08, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-06 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}             & \multicolumn{1}{c}{Hydrogen}\\
\multicolumn{1}{c}{$\log_{10}v_s$}       & \multicolumn{1}{c}{Density}       
& \multicolumn{3}{c}{Photon Parameters } & \multicolumn{3}{c}{Energy Parameters} \\
\multicolumn{1}{c}{(km/s)} & \multicolumn{1}{c}{(cm$^{-3}$)}
& \multicolumn{1}{c}{$\Psi_{\rm tot}$} & \multicolumn{1}{c}{$\Psi_H$} & \multicolumn{1}{c}{$\Psi_{\rm keV}$} 
& \multicolumn{1}{c}{$\Phi_{\rm tot}$} & \multicolumn{1}{c}{$\Phi_H$} & \multicolumn{1}{c}{$\Phi_{\rm keV}$} \\
\hline
\hline
  1.30 & 2.512+05 & 3.151+04 & 0.000+00 & 0.000+00 & 1.111-12 & 0.000+00 & 0.000+00 \\
  1.32 & 2.291+05 & 2.865+04 & 4.742-10 & 0.000+00 & 1.211-12 & 1.443-20 & 0.000+00 \\
  1.34 & 2.089+05 & 2.666+04 & 1.702-09 & 0.000+00 & 1.318-12 & 5.309-20 & 0.000+00 \\
  1.36 & 1.905+05 & 2.518+04 & 7.292-09 & 0.000+00 & 1.430-12 & 2.292-19 & 0.000+00 \\
  1.38 & 1.738+05 & 2.398+04 & 3.614-08 & 0.000+00 & 1.553-12 & 1.143-18 & 0.000+00 \\
  1.40 & 1.585+05 & 2.276+04 & 2.343-07 & 0.000+00 & 1.687-12 & 6.970-18 & 0.000+00 \\
  1.42 & 1.445+05 & 2.198+04 & 7.500-07 & 0.000+00 & 1.832-12 & 2.238-17 & 0.000+00 \\
  1.44 & 1.318+05 & 2.126+04 & 2.026-06 & 0.000+00 & 1.990-12 & 6.038-17 & 0.000+00 \\
  1.46 & 1.202+05 & 2.060+04 & 4.939-06 & 0.000+00 & 2.161-12 & 1.456-16 & 0.000+00 \\
  1.48 & 1.096+05 & 1.996+04 & 1.067-05 & 0.000+00 & 2.350-12 & 3.116-16 & 0.000+00 \\
  1.50 & 1.000+05 & 1.933+04 & 2.138-05 & 0.000+00 & 2.565-12 & 6.193-16 & 0.000+00 \\
  1.52 & 9.120+04 & 1.860+04 & 4.644-05 & 0.000+00 & 2.880-12 & 1.334-15 & 0.000+00 \\
  1.54 & 8.318+04 & 1.741+04 & 1.948-04 & 0.000+00 & 3.772-12 & 5.495-15 & 0.000+00 \\
  1.56 & 7.586+04 & 1.702+04 & 2.954-04 & 0.000+00 & 4.097-12 & 8.260-15 & 0.000+00 \\
  1.58 & 6.918+04 & 1.666+04 & 4.308-04 & 0.000+00 & 4.437-12 & 1.195-14 & 0.000+00 \\
  1.60 & 6.310+04 & 1.633+04 & 6.166-04 & 0.000+00 & 4.806-12 & 1.696-14 & 0.000+00 \\
  1.62 & 5.754+04 & 1.601+04 & 8.717-04 & 0.000+00 & 5.214-12 & 2.376-14 & 0.000+00 \\
  1.64 & 5.248+04 & 1.570+04 & 1.221-03 & 0.000+00 & 5.670-12 & 3.300-14 & 0.000+00 \\
  1.66 & 4.786+04 & 1.539+04 & 1.699-03 & 0.000+00 & 6.184-12 & 4.552-14 & 0.000+00 \\
  1.68 & 4.365+04 & 1.505+04 & 2.350-03 & 0.000+00 & 6.767-12 & 6.245-14 & 0.000+00 \\
  1.70 & 3.981+04 & 1.471+04 & 3.236-03 & 0.000+00 & 7.432-12 & 8.535-14 & 0.000+00 \\
  1.72 & 3.631+04 & 1.436+04 & 4.445-03 & 0.000+00 & 8.195-12 & 1.164-13 & 0.000+00 \\
  1.74 & 3.311+04 & 1.403+04 & 6.097-03 & 0.000+00 & 9.078-12 & 1.586-13 & 0.000+00 \\
  1.76 & 3.020+04 & 1.376+04 & 8.363-03 & 0.000+00 & 1.010-11 & 2.162-13 & 0.000+00 \\
  1.78 & 2.754+04 & 1.348+04 & 1.149-02 & 0.000+00 & 1.130-11 & 2.956-13 & 0.000+00 \\
  1.80 & 2.512+04 & 1.324+04 & 1.586-02 & 0.000+00 & 1.272-11 & 4.063-13 & 0.000+00 \\
  1.82 & 2.291+04 & 1.300+04 & 2.205-02 & 0.000+00 & 1.441-11 & 5.630-13 & 0.000+00 \\
  1.84 & 2.089+04 & 1.280+04 & 3.102-02 & 0.000+00 & 1.643-11 & 7.912-13 & 0.000+00 \\
  1.86 & 1.905+04 & 1.261+04 & 4.480-02 & 0.000+00 & 1.891-11 & 1.146-12 & 0.000+00 \\
  1.88 & 1.738+04 & 1.261+04 & 8.015-02 & 0.000+00 & 2.232-11 & 2.139-12 & 0.000+00 \\
  1.90 & 1.585+04 & 1.286+04 & 1.638-01 & 0.000+00 & 2.609-11 & 4.724-12 & 0.000+00 \\
  1.92 & 1.445+04 & 1.303+04 & 1.902-01 & 0.000+00 & 2.878-11 & 5.538-12 & 0.000+00 \\
  1.94 & 1.318+04 & 1.347+04 & 2.234-01 & 0.000+00 & 3.110-11 & 6.780-12 & 0.000+00 \\
  1.96 & 1.202+04 & 1.384+04 & 2.600-01 & 0.000+00 & 3.330-11 & 8.265-12 & 0.000+00 \\
  1.98 & 1.096+04 & 1.415+04 & 2.989-01 & 0.000+00 & 3.553-11 & 9.885-12 & 0.000+00 \\
  2.00 & 1.000+04 & 1.444+04 & 3.415-01 & 0.000+00 & 3.793-11 & 1.165-11 & 0.000+00 \\
  2.02 & 9.120+03 & 1.468+04 & 3.906-01 & 0.000+00 & 4.061-11 & 1.360-11 & 0.000+00 \\
  2.04 & 8.318+03 & 1.495+04 & 4.688-01 & 0.000+00 & 4.482-11 & 1.628-11 & 0.000+00 \\
  2.06 & 7.586+03 & 1.508+04 & 5.682-01 & 0.000+00 & 4.912-11 & 1.937-11 & 0.000+00 \\
  2.08 & 6.918+03 & 1.515+04 & 6.946-01 & 0.000+00 & 5.362-11 & 2.316-11 & 0.000+00 \\
  2.10 & 6.310+03 & 1.528+04 & 8.347-01 & 0.000+00 & 5.818-11 & 2.740-11 & 0.000+00 \\
  2.12 & 5.754+03 & 1.547+04 & 9.657-01 & 0.000+00 & 6.280-11 & 3.148-11 & 0.000+00 \\
  2.14 & 5.248+03 & 1.574+04 & 1.086+00 & 0.000+00 & 6.809-11 & 3.536-11 & 0.000+00 \\
  2.16 & 4.786+03 & 1.624+04 & 1.218+00 & 0.000+00 & 7.513-11 & 3.988-11 & 0.000+00 \\
  2.18 & 4.365+03 & 1.703+04 & 1.346+00 & 0.000+00 & 8.278-11 & 4.449-11 & 0.000+00 \\
  2.20 & 3.981+03 & 1.819+04 & 1.457+00 & 0.000+00 & 9.073-11 & 4.883-11 & 0.000+00 \\
  2.22 & 3.631+03 & 1.992+04 & 1.544+00 & 0.000+00 & 9.892-11 & 5.278-11 & 0.000+00 \\
  2.24 & 3.311+03 & 2.267+04 & 1.614+00 & 0.000+00 & 1.081-10 & 5.718-11 & 0.000+00 \\
  2.26 & 3.020+03 & 2.666+04 & 1.708+00 & 0.000+00 & 1.186-10 & 6.378-11 & 0.000+00 \\
  2.28 & 2.754+03 & 3.110+04 & 1.854+00 & 0.000+00 & 1.311-10 & 7.293-11 & 0.000+00 \\
  2.30 & 2.512+03 & 3.543+04 & 2.022+00 & 0.000+00 & 1.445-10 & 8.288-11 & 0.000+00 \\
  2.32 & 2.291+03 & 4.003+04 & 2.205+00 & 0.000+00 & 1.592-10 & 9.366-11 & 0.000+00 \\
  2.34 & 2.089+03 & 4.535+04 & 2.391+00 & 0.000+00 & 1.749-10 & 1.052-10 & 0.000+00 \\
  2.36 & 1.905+03 & 5.169+04 & 2.567+00 & 0.000+00 & 1.916-10 & 1.174-10 & 0.000+00 \\
  2.38 & 1.738+03 & 5.931+04 & 2.733+00 & 5.157-10 & 2.097-10 & 1.307-10 & 8.790-19 \\
  2.40 & 1.585+03 & 6.811+04 & 2.901+00 & 2.508-09 & 2.293-10 & 1.452-10 & 4.297-18 \\
  2.42 & 1.445+03 & 7.775+04 & 3.078+00 & 1.046-08 & 2.507-10 & 1.611-10 & 1.802-17 \\
  2.44 & 1.318+03 & 8.861+04 & 3.266+00 & 3.836-08 & 2.740-10 & 1.786-10 & 6.650-17 \\
  2.46 & 1.202+03 & 1.007+05 & 3.472+00 & 1.271-07 & 2.995-10 & 1.978-10 & 2.218-16 \\
  2.48 & 1.096+03 & 1.141+05 & 3.689+00 & 3.838-07 & 3.271-10 & 2.188-10 & 6.744-16 \\
  2.50 & 1.000+03 & 1.309+05 & 3.928+00 & 1.061-06 & 3.576-10 & 2.420-10 & 1.879-15 \\
  2.52 & 9.120+02 & 1.486+05 & 4.193+00 & 2.697-06 & 3.919-10 & 2.677-10 & 4.815-15 \\
  2.54 & 8.318+02 & 1.710+05 & 4.489+00 & 6.386-06 & 4.299-10 & 2.961-10 & 1.150-14 \\
  2.56 & 7.586+02 & 2.004+05 & 4.821+00 & 1.443-05 & 4.721-10 & 3.274-10 & 2.622-14 \\
  2.58 & 6.918+02 & 2.352+05 & 5.185+00 & 3.189-05 & 5.185-10 & 3.618-10 & 5.843-14 \\
  2.60 & 6.310+02 & 2.798+05 & 5.578+00 & 7.036-05 & 5.692-10 & 3.992-10 & 1.299-13 \\
  2.62 & 5.754+02 & 3.411+05 & 5.996+00 & 1.544-04 & 6.246-10 & 4.399-10 & 2.865-13 \\
  2.64 & 5.248+02 & 4.157+05 & 6.430+00 & 3.288-04 & 6.846-10 & 4.838-10 & 6.124-13 \\
  2.66 & 4.786+02 & 5.098+05 & 6.869+00 & 6.679-04 & 7.496-10 & 5.311-10 & 1.247-12 \\
  2.68 & 4.365+02 & 6.252+05 & 7.307+00 & 1.285-03 & 8.198-10 & 5.820-10 & 2.402-12 \\
  2.70 & 3.981+02 & 7.599+05 & 7.735+00 & 2.337-03 & 8.954-10 & 6.368-10 & 4.371-12 \\
  2.72 & 3.631+02 & 9.146+05 & 8.146+00 & 4.014-03 & 9.768-10 & 6.956-10 & 7.515-12 \\
  2.74 & 3.311+02 & 1.090+06 & 8.532+00 & 6.520-03 & 1.064-09 & 7.588-10 & 1.223-11 \\
  2.76 & 3.020+02 & 1.284+06 & 8.892+00 & 1.003-02 & 1.159-09 & 8.270-10 & 1.888-11 \\
  2.78 & 2.754+02 & 1.498+06 & 9.225+00 & 1.468-02 & 1.261-09 & 9.007-10 & 2.776-11 \\
  2.80 & 2.512+02 & 1.724+06 & 9.532+00 & 2.053-02 & 1.372-09 & 9.805-10 & 3.907-11 \\
  2.82 & 2.291+02 & 1.964+06 & 9.816+00 & 2.762-02 & 1.493-09 & 1.067-09 & 5.300-11 \\
  2.84 & 2.089+02 & 2.215+06 & 1.008+01 & 3.598-02 & 1.625-09 & 1.162-09 & 6.971-11 \\
  2.86 & 1.905+02 & 2.473+06 & 1.035+01 & 4.565-02 & 1.770-09 & 1.267-09 & 8.945-11 \\
  2.88 & 1.738+02 & 2.737+06 & 1.061+01 & 5.680-02 & 1.929-09 & 1.381-09 & 1.126-10 \\
  2.90 & 1.585+02 & 3.003+06 & 1.089+01 & 6.976-02 & 2.105-09 & 1.508-09 & 1.401-10 \\
  2.92 & 1.445+02 & 3.274+06 & 1.121+01 & 8.521-02 & 2.299-09 & 1.648-09 & 1.734-10 \\
  2.94 & 1.318+02 & 3.548+06 & 1.157+01 & 1.042-01 & 2.515-09 & 1.804-09 & 2.148-10 \\
  2.96 & 1.202+02 & 3.829+06 & 1.200+01 & 1.283-01 & 2.753-09 & 1.977-09 & 2.676-10 \\
  2.98 & 1.096+02 & 4.119+06 & 1.249+01 & 1.589-01 & 3.015-09 & 2.170-09 & 3.354-10 \\
  3.00 & 1.000+02 & 4.427+06 & 1.309+01 & 1.967-01 & 3.309-09 & 2.385-09 & 4.209-10 \\
  3.02 & 9.120+01 & 4.758+06 & 1.376+01 & 2.415-01 & 3.634-09 & 2.624-09 & 5.255-10 \\
  3.04 & 8.318+01 & 5.123+06 & 1.451+01 & 2.925-01 & 3.993-09 & 2.890-09 & 6.497-10 \\
  3.06 & 7.586+01 & 5.530+06 & 1.532+01 & 3.490-01 & 4.392-09 & 3.184-09 & 7.941-10 \\
  3.08 & 6.918+01 & 5.988+06 & 1.618+01 & 4.108-01 & 4.830-09 & 3.509-09 & 9.600-10 \\
  3.10 & 6.310+01 & 6.503+06 & 1.707+01 & 4.779-01 & 5.314-09 & 3.866-09 & 1.150-09 \\
  3.12 & 5.754+01 & 7.083+06 & 1.799+01 & 5.505-01 & 5.845-09 & 4.259-09 & 1.366-09 \\
  3.14 & 5.248+01 & 7.741+06 & 1.893+01 & 6.293-01 & 6.430-09 & 4.691-09 & 1.612-09 \\
  3.16 & 4.786+01 & 8.455+06 & 1.991+01 & 7.148-01 & 7.071-09 & 5.167-09 & 1.892-09 \\
  3.18 & 4.365+01 & 9.042+06 & 2.093+01 & 8.073-01 & 7.753-09 & 5.691-09 & 2.211-09 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0010r08_hahb.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock $4\pi$ steradian  Balmer Line Radiation}
\label{t:shckbalmer}
\begin{center}
\begin{tabular}{*{6}{r}}
\hline
\multicolumn{6}{l}{$ \eta_M =  1.00e-03$, ${\cal M}_A = 31.62 $, $ R =  1.00e+08 $}\\
\multicolumn{6}{l}{$\Phi_{\rm H\beta} = 4.0862\times 10^{-12} \Psi_{\rm H\beta}$, $\Phi_{\rm H\alpha} = 3.0268\times 10^{-12} \Psi_{\rm H\alpha}$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}   &                      &                  & \multicolumn{2}{c}{Ratios } \\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}    & \multicolumn{2}{c}{Photon Parameters }  & \multicolumn{1}{c}{Photons } & \multicolumn{1}{c}{Intensity }\\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}& \multicolumn{1}{c}{$\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Psi_{\rm H\alpha}$}& \multicolumn{1}{c}{$\Psi_{\rm H\alpha}/\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Phi_{\rm H\alpha}/\Phi_{\rm H\beta}$} \\
\hline
\hline
    1.30 &  2.512+05 &  3.982-03 & 7.611-04 &  5.232 &  3.876 \\ 
    1.32 &  2.291+05 &  5.874-03 & 1.065-03 &  5.518 &  4.088 \\ 
    1.34 &  2.089+05 &  8.065-03 & 1.388-03 &  5.809 &  4.303 \\ 
    1.36 &  1.905+05 &  1.063-02 & 1.759-03 &  6.044 &  4.477 \\ 
    1.38 &  1.738+05 &  1.378-02 & 2.219-03 &  6.212 &  4.602 \\ 
    1.40 &  1.585+05 &  1.762-02 & 2.787-03 &  6.323 &  4.684 \\ 
    1.42 &  1.445+05 &  2.225-02 & 3.501-03 &  6.357 &  4.709 \\ 
    1.44 &  1.318+05 &  2.777-02 & 4.380-03 &  6.341 &  4.697 \\ 
    1.46 &  1.202+05 &  3.440-02 & 5.469-03 &  6.290 &  4.659 \\ 
    1.48 &  1.096+05 &  4.233-02 & 6.812-03 &  6.215 &  4.604 \\ 
    1.50 &  1.000+05 &  5.210-02 & 8.511-03 &  6.121 &  4.534 \\ 
    1.52 &  9.120+04 &  6.731-02 & 1.123-02 &  5.992 &  4.438 \\ 
    1.54 &  8.318+04 &  1.136-01 & 1.987-02 &  5.718 &  4.236 \\ 
    1.56 &  7.586+04 &  1.321-01 & 2.342-02 &  5.639 &  4.177 \\ 
    1.58 &  6.918+04 &  1.516-01 & 2.722-02 &  5.570 &  4.126 \\ 
    1.60 &  6.310+04 &  1.730-01 & 3.141-02 &  5.506 &  4.078 \\ 
    1.62 &  5.754+04 &  1.966-01 & 3.610-02 &  5.447 &  4.035 \\ 
    1.64 &  5.248+04 &  2.230-01 & 4.135-02 &  5.392 &  3.994 \\ 
    1.66 &  4.786+04 &  2.524-01 & 4.728-02 &  5.340 &  3.955 \\ 
    1.68 &  4.365+04 &  2.855-01 & 5.397-02 &  5.290 &  3.919 \\ 
    1.70 &  3.981+04 &  3.225-01 & 6.152-02 &  5.242 &  3.883 \\ 
    1.72 &  3.631+04 &  3.640-01 & 7.007-02 &  5.195 &  3.848 \\ 
    1.74 &  3.311+04 &  4.104-01 & 7.973-02 &  5.147 &  3.813 \\ 
    1.76 &  3.020+04 &  4.624-01 & 9.069-02 &  5.098 &  3.776 \\ 
    1.78 &  2.754+04 &  5.206-01 & 1.031-01 &  5.047 &  3.739 \\ 
    1.80 &  2.512+04 &  5.858-01 & 1.173-01 &  4.993 &  3.698 \\ 
    1.82 &  2.291+04 &  6.587-01 & 1.335-01 &  4.933 &  3.654 \\ 
    1.84 &  2.089+04 &  7.387-01 & 1.518-01 &  4.865 &  3.604 \\ 
    1.86 &  1.905+04 &  8.192-01 & 1.716-01 &  4.773 &  3.535 \\ 
    1.88 &  1.738+04 &  8.009-01 & 1.776-01 &  4.510 &  3.341 \\ 
    1.90 &  1.585+04 &  7.069-01 & 1.646-01 &  4.296 &  3.182 \\ 
    1.92 &  1.445+04 &  6.768-01 & 1.600-01 &  4.230 &  3.134 \\ 
    1.94 &  1.318+04 &  6.649-01 & 1.592-01 &  4.177 &  3.094 \\ 
    1.96 &  1.202+04 &  6.623-01 & 1.601-01 &  4.138 &  3.065 \\ 
    1.98 &  1.096+04 &  6.662-01 & 1.622-01 &  4.108 &  3.043 \\ 
    2.00 &  1.000+04 &  6.759-01 & 1.655-01 &  4.084 &  3.025 \\ 
    2.02 &  9.120+03 &  6.920-01 & 1.702-01 &  4.065 &  3.011 \\ 
    2.04 &  8.318+03 &  7.261-01 & 1.794-01 &  4.047 &  2.998 \\ 
    2.06 &  7.586+03 &  7.730-01 & 1.919-01 &  4.029 &  2.985 \\ 
    2.08 &  6.918+03 &  8.358-01 & 2.083-01 &  4.012 &  2.972 \\ 
    2.10 &  6.310+03 &  9.065-01 & 2.268-01 &  3.997 &  2.961 \\ 
    2.12 &  5.754+03 &  9.733-01 & 2.442-01 &  3.985 &  2.952 \\ 
    2.14 &  5.248+03 &  1.042+00 & 2.620-01 &  3.976 &  2.946 \\ 
    2.16 &  4.786+03 &  1.122+00 & 2.828-01 &  3.968 &  2.939 \\ 
    2.18 &  4.365+03 &  1.196+00 & 3.020-01 &  3.961 &  2.934 \\ 
    2.20 &  3.981+03 &  1.257+00 & 3.178-01 &  3.955 &  2.930 \\ 
    2.22 &  3.631+03 &  1.299+00 & 3.287-01 &  3.952 &  2.928 \\ 
    2.24 &  3.311+03 &  1.326+00 & 3.356-01 &  3.950 &  2.926 \\ 
    2.26 &  3.020+03 &  1.362+00 & 3.449-01 &  3.948 &  2.925 \\ 
    2.28 &  2.754+03 &  1.434+00 & 3.634-01 &  3.945 &  2.922 \\ 
    2.30 &  2.512+03 &  1.526+00 & 3.870-01 &  3.942 &  2.920 \\ 
    2.32 &  2.291+03 &  1.630+00 & 4.138-01 &  3.940 &  2.919 \\ 
    2.34 &  2.089+03 &  1.740+00 & 4.417-01 &  3.940 &  2.918 \\ 
    2.36 &  1.905+03 &  1.845+00 & 4.679-01 &  3.942 &  2.920 \\ 
    2.38 &  1.738+03 &  1.946+00 & 4.927-01 &  3.949 &  2.925 \\ 
    2.40 &  1.585+03 &  2.049+00 & 5.177-01 &  3.958 &  2.932 \\ 
    2.42 &  1.445+03 &  2.158+00 & 5.437-01 &  3.969 &  2.940 \\ 
    2.44 &  1.318+03 &  2.273+00 & 5.709-01 &  3.982 &  2.950 \\ 
    2.46 &  1.202+03 &  2.395+00 & 5.991-01 &  3.997 &  2.961 \\ 
    2.48 &  1.096+03 &  2.512+00 & 6.257-01 &  4.015 &  2.974 \\ 
    2.50 &  1.000+03 &  2.647+00 & 6.563-01 &  4.033 &  2.988 \\ 
    2.52 &  9.120+02 &  2.819+00 & 6.961-01 &  4.049 &  2.999 \\ 
    2.54 &  8.318+02 &  3.024+00 & 7.434-01 &  4.068 &  3.013 \\ 
    2.56 &  7.586+02 &  3.257+00 & 7.976-01 &  4.084 &  3.025 \\ 
    2.58 &  6.918+02 &  3.522+00 & 8.591-01 &  4.100 &  3.037 \\ 
    2.60 &  6.310+02 &  3.821+00 & 9.286-01 &  4.114 &  3.048 \\ 
    2.62 &  5.754+02 &  4.161+00 & 1.007+00 &  4.130 &  3.059 \\ 
    2.64 &  5.248+02 &  4.530+00 & 1.093+00 &  4.143 &  3.069 \\ 
    2.66 &  4.786+02 &  4.924+00 & 1.186+00 &  4.153 &  3.077 \\ 
    2.68 &  4.365+02 &  5.356+00 & 1.285+00 &  4.167 &  3.086 \\ 
    2.70 &  3.981+02 &  5.803+00 & 1.389+00 &  4.177 &  3.094 \\ 
    2.72 &  3.631+02 &  6.270+00 & 1.497+00 &  4.188 &  3.103 \\ 
    2.74 &  3.311+02 &  6.746+00 & 1.607+00 &  4.198 &  3.109 \\ 
    2.76 &  3.020+02 &  7.227+00 & 1.718+00 &  4.205 &  3.115 \\ 
    2.78 &  2.754+02 &  7.731+00 & 1.834+00 &  4.216 &  3.123 \\ 
    2.80 &  2.512+02 &  8.238+00 & 1.950+00 &  4.224 &  3.129 \\ 
    2.82 &  2.291+02 &  8.751+00 & 2.067+00 &  4.233 &  3.136 \\ 
    2.84 &  2.089+02 &  9.286+00 & 2.188+00 &  4.243 &  3.143 \\ 
    2.86 &  1.905+02 &  9.837+00 & 2.312+00 &  4.254 &  3.151 \\ 
    2.88 &  1.738+02 &  1.042+01 & 2.441+00 &  4.267 &  3.161 \\ 
    2.90 &  1.585+02 &  1.103+01 & 2.575+00 &  4.282 &  3.172 \\ 
    2.92 &  1.445+02 &  1.170+01 & 2.721+00 &  4.300 &  3.185 \\ 
    2.94 &  1.318+02 &  1.245+01 & 2.879+00 &  4.323 &  3.202 \\ 
    2.96 &  1.202+02 &  1.327+01 & 3.052+00 &  4.348 &  3.221 \\ 
    2.98 &  1.096+02 &  1.418+01 & 3.239+00 &  4.379 &  3.244 \\ 
    3.00 &  1.000+02 &  1.526+01 & 3.457+00 &  4.414 &  3.270 \\ 
    3.02 &  9.120+01 &  1.648+01 & 3.703+00 &  4.451 &  3.297 \\ 
    3.04 &  8.318+01 &  1.788+01 & 3.981+00 &  4.491 &  3.327 \\ 
    3.06 &  7.586+01 &  1.948+01 & 4.295+00 &  4.535 &  3.360 \\ 
    3.08 &  6.918+01 &  2.128+01 & 4.645+00 &  4.581 &  3.393 \\ 
    3.10 &  6.310+01 &  2.331+01 & 5.035+00 &  4.631 &  3.430 \\ 
    3.12 &  5.754+01 &  2.557+01 & 5.464+00 &  4.680 &  3.467 \\ 
    3.14 &  5.248+01 &  2.812+01 & 5.943+00 &  4.731 &  3.505 \\ 
    3.16 &  4.786+01 &  3.077+01 & 6.447+00 &  4.772 &  3.535 \\ 
    3.18 &  4.365+01 &  3.247+01 & 6.820+00 &  4.761 &  3.527 \\ 
\hline
\multicolumn{6}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\end{table*}%

\end{document}


==> anc/eta0010r08_str1.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters}
\label{t:shckprop1}
\begin{center}
\begin{tabular}{*{7}{r}}
\multicolumn{7}{l}{$ \eta_M = $ 1.00e-03, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 172.10~\mu$G, ${\cal M}_A = 31.62 $ }\\
\multicolumn{7}{l}{$ R = $ 1.00e+08, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-06 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}     & \multicolumn{2}{c}{Temperature }                                 &  \multicolumn{2}{c}{Hydrogen}                   & \multicolumn{1}{c}{Particle}\\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}      & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock} &  \multicolumn{2}{c}{Ionization Fraction}        & \multicolumn{1}{c}{Mass}    \\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}  & \multicolumn{1}{c}{(K)}        & \multicolumn{1}{c}{(K)}         &  \multicolumn{1}{c}{HI}& \multicolumn{1}{c}{HII}& \multicolumn{1}{c}{(a.m.u)} \\
\hline
\hline
  1.30 & 2.512+05 & 4.144+01 & 1.155+04 & 1.000+00 & 8.645-08 & 1.292 \\
  1.32 & 2.291+05 & 4.191+01 & 1.266+04 & 1.000+00 & 4.654-07 & 1.292 \\
  1.34 & 2.089+05 & 4.233+01 & 1.388+04 & 1.000+00 & 1.570-06 & 1.292 \\
  1.36 & 1.905+05 & 4.407+01 & 1.522+04 & 1.000+00 & 6.603-06 & 1.292 \\
  1.38 & 1.738+05 & 5.084+01 & 1.669+04 & 1.000+00 & 2.799-05 & 1.292 \\
  1.40 & 1.585+05 & 6.222+01 & 1.830+04 & 1.000+00 & 4.069-07 & 1.291 \\
  1.42 & 1.445+05 & 8.549+01 & 2.008+04 & 1.000+00 & 8.891-07 & 1.291 \\
  1.44 & 1.318+05 & 1.175+02 & 2.204+04 & 1.000+00 & 2.226-06 & 1.291 \\
  1.46 & 1.202+05 & 1.714+02 & 2.420+04 & 1.000+00 & 5.291-06 & 1.291 \\
  1.48 & 1.096+05 & 2.723+02 & 2.661+04 & 1.000+00 & 1.135-05 & 1.291 \\
  1.50 & 1.000+05 & 5.211+02 & 2.938+04 & 1.000+00 & 2.274-05 & 1.291 \\
  1.52 & 9.120+04 & 1.828+03 & 3.331+04 & 1.000+00 & 4.979-05 & 1.291 \\
  1.54 & 8.318+04 & 1.011+04 & 4.350+04 & 9.998-01 & 2.131-04 & 1.291 \\
  1.56 & 7.586+04 & 1.079+04 & 4.744+04 & 9.997-01 & 3.229-04 & 1.291 \\
  1.58 & 6.918+04 & 1.122+04 & 5.149+04 & 9.995-01 & 4.704-04 & 1.291 \\
  1.60 & 6.310+04 & 1.153+04 & 5.579+04 & 9.993-01 & 6.721-04 & 1.290 \\
  1.62 & 5.754+04 & 1.175+04 & 6.040+04 & 9.990-01 & 9.486-04 & 1.290 \\
  1.64 & 5.248+04 & 1.192+04 & 6.539+04 & 9.987-01 & 1.326-03 & 1.290 \\
  1.66 & 4.786+04 & 1.206+04 & 7.080+04 & 9.982-01 & 1.842-03 & 1.289 \\
  1.68 & 4.365+04 & 1.216+04 & 7.668+04 & 9.975-01 & 2.543-03 & 1.288 \\
  1.70 & 3.981+04 & 1.224+04 & 8.308+04 & 9.965-01 & 3.497-03 & 1.287 \\
  1.72 & 3.631+04 & 1.232+04 & 9.004+04 & 9.952-01 & 4.796-03 & 1.286 \\
  1.74 & 3.311+04 & 1.238+04 & 9.761+04 & 9.934-01 & 6.567-03 & 1.284 \\
  1.76 & 3.020+04 & 1.243+04 & 1.058+05 & 9.910-01 & 8.994-03 & 1.281 \\
  1.78 & 2.754+04 & 1.249+04 & 1.147+05 & 9.877-01 & 1.234-02 & 1.277 \\
  1.80 & 2.512+04 & 1.254+04 & 1.243+05 & 9.830-01 & 1.701-02 & 1.271 \\
  1.82 & 2.291+04 & 1.260+04 & 1.346+05 & 9.764-01 & 2.361-02 & 1.264 \\
  1.84 & 2.089+04 & 1.267+04 & 1.454+05 & 9.668-01 & 3.316-02 & 1.253 \\
  1.86 & 1.906+04 & 1.277+04 & 1.566+05 & 9.522-01 & 4.779-02 & 1.237 \\
  1.88 & 1.738+04 & 1.318+04 & 1.659+05 & 9.148-01 & 8.521-02 & 1.198 \\
  1.90 & 1.585+04 & 1.367+04 & 1.694+05 & 8.277-01 & 1.723-01 & 1.114 \\
  1.92 & 1.445+04 & 1.368+04 & 1.808+05 & 8.025-01 & 1.974-01 & 1.089 \\
  1.94 & 1.318+04 & 1.376+04 & 1.922+05 & 7.721-01 & 2.280-01 & 1.060 \\
  1.96 & 1.202+04 & 1.387+04 & 2.039+05 & 7.390-01 & 2.610-01 & 1.029 \\
  1.98 & 1.096+04 & 1.398+04 & 2.162+05 & 7.036-01 & 2.964-01 & 0.999 \\
  2.00 & 1.000+04 & 1.408+04 & 2.290+05 & 6.644-01 & 3.356-01 & 0.967 \\
  2.02 & 9.120+03 & 1.418+04 & 2.417+05 & 6.187-01 & 3.813-01 & 0.934 \\
  2.04 & 8.318+03 & 1.426+04 & 2.509+05 & 5.405-01 & 4.595-01 & 0.885 \\
  2.06 & 7.586+03 & 1.434+04 & 2.583+05 & 4.416-01 & 5.584-01 & 0.832 \\
  2.08 & 6.918+03 & 1.439+04 & 2.634+05 & 3.171-01 & 6.829-01 & 0.775 \\
  2.10 & 6.310+03 & 1.429+04 & 2.681+05 & 1.815-01 & 8.185-01 & 0.720 \\
  2.12 & 5.754+03 & 1.348+04 & 2.753+05 & 6.146-02 & 9.385-01 & 0.677 \\
  2.14 & 5.248+03 & 1.032+04 & 2.898+05 & 1.090-02 & 9.891-01 & 0.658 \\
  2.16 & 4.786+03 & 9.633+03 & 3.142+05 & 8.707-03 & 9.913-01 & 0.653 \\
  2.18 & 4.365+03 & 9.321+03 & 3.418+05 & 8.055-03 & 9.919-01 & 0.650 \\
  2.20 & 3.981+03 & 9.170+03 & 3.726+05 & 7.482-03 & 9.925-01 & 0.648 \\
  2.22 & 3.631+03 & 9.220+03 & 4.067+05 & 6.966-03 & 9.930-01 & 0.646 \\
  2.24 & 3.311+03 & 9.483+03 & 4.443+05 & 6.523-03 & 9.935-01 & 0.645 \\
  2.26 & 3.020+03 & 9.917+03 & 4.852+05 & 6.073-03 & 9.939-01 & 0.643 \\
  2.28 & 2.754+03 & 1.037+04 & 5.297+05 & 5.517-03 & 9.945-01 & 0.640 \\
  2.30 & 2.512+03 & 1.075+04 & 5.778+05 & 4.945-03 & 9.951-01 & 0.637 \\
  2.32 & 2.291+03 & 1.108+04 & 6.303+05 & 4.397-03 & 9.956-01 & 0.635 \\
  2.34 & 2.089+03 & 1.136+04 & 6.876+05 & 3.914-03 & 9.961-01 & 0.632 \\
  2.36 & 1.906+03 & 1.158+04 & 7.500+05 & 3.536-03 & 9.965-01 & 0.629 \\
  2.38 & 1.738+03 & 1.178+04 & 8.187+05 & 3.251-03 & 9.968-01 & 0.627 \\
  2.40 & 1.585+03 & 1.198+04 & 8.944+05 & 3.019-03 & 9.970-01 & 0.625 \\
  2.42 & 1.445+03 & 1.211+04 & 9.775+05 & 2.826-03 & 9.972-01 & 0.624 \\
  2.44 & 1.318+03 & 1.227+04 & 1.069+06 & 2.644-03 & 9.974-01 & 0.623 \\
  2.46 & 1.202+03 & 1.243+04 & 1.170+06 & 2.473-03 & 9.975-01 & 0.622 \\
  2.48 & 1.096+03 & 1.257+04 & 1.280+06 & 2.321-03 & 9.977-01 & 0.621 \\
  2.50 & 1.000+03 & 1.268+04 & 1.402+06 & 2.179-03 & 9.978-01 & 0.621 \\
  2.52 & 9.120+02 & 1.278+04 & 1.535+06 & 2.047-03 & 9.980-01 & 0.620 \\
  2.54 & 8.318+02 & 1.286+04 & 1.681+06 & 1.921-03 & 9.981-01 & 0.620 \\
  2.56 & 7.586+02 & 1.294+04 & 1.841+06 & 1.796-03 & 9.982-01 & 0.620 \\
  2.58 & 6.918+02 & 1.305+04 & 2.017+06 & 1.673-03 & 9.983-01 & 0.619 \\
  2.60 & 6.310+02 & 1.320+04 & 2.210+06 & 1.550-03 & 9.984-01 & 0.619 \\
  2.62 & 5.754+02 & 1.340+04 & 2.421+06 & 1.425-03 & 9.986-01 & 0.619 \\
  2.64 & 5.248+02 & 1.366+04 & 2.653+06 & 1.302-03 & 9.987-01 & 0.619 \\
  2.66 & 4.786+02 & 1.399+04 & 2.908+06 & 1.183-03 & 9.988-01 & 0.619 \\
  2.68 & 4.365+02 & 1.438+04 & 3.187+06 & 1.070-03 & 9.989-01 & 0.619 \\
  2.70 & 3.981+02 & 1.485+04 & 3.493+06 & 9.652-04 & 9.990-01 & 0.619 \\
  2.72 & 3.631+02 & 1.539+04 & 3.829+06 & 8.694-04 & 9.991-01 & 0.619 \\
  2.74 & 3.311+02 & 1.600+04 & 4.197+06 & 7.828-04 & 9.992-01 & 0.618 \\
  2.76 & 3.020+02 & 1.668+04 & 4.600+06 & 7.052-04 & 9.993-01 & 0.618 \\
  2.78 & 2.754+02 & 1.744+04 & 5.042+06 & 6.363-04 & 9.994-01 & 0.618 \\
  2.80 & 2.512+02 & 1.824+04 & 5.527+06 & 5.752-04 & 9.994-01 & 0.618 \\
  2.82 & 2.291+02 & 1.909+04 & 6.059+06 & 5.210-04 & 9.995-01 & 0.618 \\
  2.84 & 2.089+02 & 1.997+04 & 6.642+06 & 4.725-04 & 9.995-01 & 0.618 \\
  2.86 & 1.906+02 & 2.088+04 & 7.281+06 & 4.291-04 & 9.996-01 & 0.618 \\
  2.88 & 1.738+02 & 2.182+04 & 7.981+06 & 3.897-04 & 9.996-01 & 0.618 \\
  2.90 & 1.585+02 & 2.281+04 & 8.749+06 & 3.535-04 & 9.997-01 & 0.618 \\
  2.92 & 1.445+02 & 2.386+04 & 9.591+06 & 3.194-04 & 9.997-01 & 0.618 \\
  2.94 & 1.318+02 & 2.502+04 & 1.051+07 & 2.870-04 & 9.997-01 & 0.618 \\
  2.96 & 1.202+02 & 2.629+04 & 1.153+07 & 2.563-04 & 9.997-01 & 0.618 \\
  2.98 & 1.097+02 & 2.769+04 & 1.264+07 & 2.272-04 & 9.998-01 & 0.617 \\
  3.00 & 1.000+02 & 2.924+04 & 1.385+07 & 1.997-04 & 9.998-01 & 0.617 \\
  3.02 & 9.120+01 & 3.094+04 & 1.519+07 & 1.741-04 & 9.998-01 & 0.617 \\
  3.04 & 8.318+01 & 3.282+04 & 1.665+07 & 1.507-04 & 9.999-01 & 0.617 \\
  3.06 & 7.586+01 & 3.491+04 & 1.825+07 & 1.293-04 & 9.999-01 & 0.617 \\
  3.08 & 6.918+01 & 3.726+04 & 2.001+07 & 1.101-04 & 9.999-01 & 0.617 \\
  3.10 & 6.310+01 & 3.992+04 & 2.194+07 & 9.288-05 & 9.999-01 & 0.617 \\
  3.12 & 5.754+01 & 4.297+04 & 2.405+07 & 7.751-05 & 9.999-01 & 0.617 \\
  3.14 & 5.248+01 & 4.649+04 & 2.637+07 & 6.389-05 & 9.999-01 & 0.617 \\
  3.16 & 4.786+01 & 5.062+04 & 2.891+07 & 5.186-05 & 1.000+00 & 0.617 \\
  3.18 & 4.365+01 & 5.554+04 & 3.170+07 & 4.138-05 & 1.000+00 & 0.617 \\
\hline
\multicolumn{7}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0010r08_str2.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters, continued}
\label{t:shckprop2}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-03, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 172.10~\mu$G, ${\cal M}_A = 31.62 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+08, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-06 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}       &                            & \multicolumn{2}{c}{Magnetic $\alpha$}                           & \multicolumn{2}{c}{Compression}                      & \multicolumn{2}{c}{Cooling Columns} \\
\multicolumn{1}{c}{$\log_{10}v_s$} & \multicolumn{1}{c}{Mach}   & \multicolumn{2}{c}{$P_B/P_{\rm gas}$}                   & \multicolumn{2}{c}{Factor}                           & \multicolumn{1}{c}{$\lambda_4$} & \multicolumn{1}{c}{$\lambda_3$}\\
\multicolumn{1}{c}{(km/s)}         & \multicolumn{1}{c}{Number} & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock}& \multicolumn{1}{c}{Jump}& \multicolumn{1}{c}{Max.$^*$}   & \multicolumn{1}{c}{(cm$^{-2}$)}  & \multicolumn{1}{c}{(cm$^{-2}$)}   \\
\hline
\hline
  1.30 & 29.92 & 7.461-01 & 7.867-03 & 3.969 & 3.092+01 & 2.711+18 & 1.416+19 \\
  1.32 & 31.16 & 8.088-01 & 7.871-03 & 3.970 & 3.149+01 & 2.300+18 & 1.143+19 \\
  1.34 & 32.46 & 8.782-01 & 7.876-03 & 3.971 & 3.245+01 & 1.864+18 & 9.515+18 \\
  1.36 & 33.31 & 9.248-01 & 7.878-03 & 3.971 & 3.344+01 & 1.403+18 & 7.958+18 \\
  1.38 & 32.48 & 8.791-01 & 7.876-03 & 3.971 & 3.449+01 & 9.781+17 & 6.685+18 \\
  1.40 & 30.74 & 7.874-01 & 7.870-03 & 3.970 & 3.512+01 & 6.574+17 & 5.730+18 \\
  1.42 & 27.46 & 6.284-01 & 7.856-03 & 3.966 & 3.597+01 & 4.515+17 & 4.918+18 \\
  1.44 & 24.53 & 5.014-01 & 7.839-03 & 3.962 & 3.648+01 & 3.137+17 & 4.214+18 \\
  1.46 & 21.26 & 3.768-01 & 7.811-03 & 3.956 & 3.726+01 & 2.157+17 & 3.659+18 \\
  1.48 & 17.67 & 2.601-01 & 7.761-03 & 3.944 & 3.776+01 & 1.465+17 & 3.167+18 \\
  1.50 & 13.37 & 1.490-01 & 7.641-03 & 3.917 & 3.844+01 & 1.006+17 & 2.760+18 \\
  1.52 & 7.48 & 4.658-02 & 7.067-03 & 3.780 & 3.906+01 & 6.369+16 & 2.355+18 \\
  1.54 & 3.33 & 9.229-03 & 4.666-03 & 3.137 & 4.049+01 & 2.760+16 & 1.838+18 \\
  1.56 & 3.37 & 9.482-03 & 4.726-03 & 3.155 & 4.093+01 & 2.006+16 & 1.645+18 \\
  1.58 & 3.46 & 9.998-03 & 4.842-03 & 3.189 & 4.144+01 & 1.516+16 & 1.496+18 \\
  1.60 & 3.58 & 1.067-02 & 4.981-03 & 3.230 & 4.172+01 & 1.163+16 & 1.351+18 \\
  1.62 & 3.71 & 1.147-02 & 5.131-03 & 3.273 & 4.217+01 & 8.950+15 & 1.241+18 \\
  1.64 & 3.86 & 1.239-02 & 5.286-03 & 3.317 & 4.254+01 & 6.863+15 & 1.135+18 \\
  1.66 & 4.01 & 1.343-02 & 5.441-03 & 3.361 & 4.294+01 & 5.609+15 & 1.044+18 \\
  1.68 & 4.18 & 1.459-02 & 5.595-03 & 3.403 & 4.339+01 & 4.519+15 & 9.660+17 \\
  1.70 & 4.37 & 1.588-02 & 5.744-03 & 3.443 & 4.388+01 & 3.852+15 & 8.972+17 \\
  1.72 & 4.56 & 1.729-02 & 5.888-03 & 3.482 & 4.444+01 & 3.192+15 & 8.379+17 \\
  1.74 & 4.75 & 1.883-02 & 6.025-03 & 3.518 & 4.500+01 & 2.764+15 & 7.759+17 \\
  1.76 & 4.96 & 2.051-02 & 6.155-03 & 3.552 & 4.563+01 & 2.286+15 & 7.184+17 \\
  1.78 & 5.18 & 2.233-02 & 6.277-03 & 3.583 & 4.635+01 & 2.112+15 & 6.643+17 \\
  1.80 & 5.40 & 2.427-02 & 6.390-03 & 3.612 & 4.719+01 & 1.835+15 & 6.193+17 \\
  1.82 & 5.62 & 2.633-02 & 6.494-03 & 3.639 & 4.810+01 & 1.907+15 & 5.743+17 \\
  1.84 & 5.84 & 2.847-02 & 6.588-03 & 3.663 & 4.908+01 & 1.890+15 & 5.316+17 \\
  1.86 & 6.06 & 3.056-02 & 6.669-03 & 3.683 & 5.009+01 & 2.377+15 & 4.991+17 \\
  1.88 & 6.14 & 3.145-02 & 6.700-03 & 3.691 & 5.042+01 & 5.197+15 & 4.885+17 \\
  1.90 & 6.09 & 3.091-02 & 6.681-03 & 3.686 & 4.935+01 & 8.715+15 & 5.112+17 \\
  1.92 & 6.31 & 3.315-02 & 6.756-03 & 3.704 & 4.930+01 & 1.163+16 & 5.222+17 \\
  1.94 & 6.49 & 3.514-02 & 6.816-03 & 3.719 & 4.896+01 & 1.330+16 & 5.468+17 \\
  1.96 & 6.67 & 3.712-02 & 6.869-03 & 3.732 & 4.859+01 & 1.444+16 & 5.689+17 \\
  1.98 & 6.86 & 3.917-02 & 6.919-03 & 3.745 & 4.821+01 & 1.531+16 & 5.849+17 \\
  2.00 & 7.04 & 4.130-02 & 6.967-03 & 3.756 & 4.785+01 & 1.647+16 & 6.010+17 \\
  2.02 & 7.22 & 4.343-02 & 7.010-03 & 3.767 & 4.744+01 & 1.799+16 & 6.152+17 \\
  2.04 & 7.34 & 4.488-02 & 7.037-03 & 3.773 & 4.671+01 & 2.205+16 & 6.361+17 \\
  2.06 & 7.43 & 4.600-02 & 7.057-03 & 3.778 & 4.579+01 & 2.826+16 & 6.601+17 \\
  2.08 & 7.49 & 4.680-02 & 7.070-03 & 3.781 & 4.466+01 & 3.755+16 & 6.844+17 \\
  2.10 & 7.59 & 4.802-02 & 7.090-03 & 3.786 & 4.354+01 & 4.917+16 & 7.140+17 \\
  2.12 & 7.93 & 5.247-02 & 7.156-03 & 3.802 & 4.267+01 & 6.152+16 & 7.468+17 \\
  2.14 & 9.36 & 7.305-02 & 7.362-03 & 3.851 & 4.237+01 & 7.191+16 & 7.746+17 \\
  2.16 & 10.11 & 8.522-02 & 7.438-03 & 3.869 & 4.246+01 & 8.401+16 & 8.033+17 \\
  2.18 & 10.74 & 9.611-02 & 7.491-03 & 3.882 & 4.257+01 & 1.005+17 & 8.531+17 \\
  2.20 & 11.32 & 1.067-01 & 7.533-03 & 3.892 & 4.270+01 & 1.217+17 & 9.326+17 \\
  2.22 & 11.80 & 1.161-01 & 7.564-03 & 3.899 & 4.282+01 & 1.555+17 & 1.037+18 \\
  2.24 & 12.17 & 1.235-01 & 7.584-03 & 3.904 & 4.292+01 & 2.269+17 & 1.226+18 \\
  2.26 & 12.44 & 1.290-01 & 7.599-03 & 3.907 & 4.299+01 & 3.514+17 & 1.524+18 \\
  2.28 & 12.72 & 1.348-01 & 7.612-03 & 3.910 & 4.305+01 & 5.016+17 & 1.853+18 \\
  2.30 & 13.05 & 1.419-01 & 7.627-03 & 3.914 & 4.310+01 & 6.494+17 & 2.167+18 \\
  2.32 & 13.43 & 1.504-01 & 7.644-03 & 3.917 & 4.315+01 & 8.134+17 & 2.504+18 \\
  2.34 & 13.87 & 1.602-01 & 7.661-03 & 3.921 & 4.319+01 & 1.015+18 & 2.903+18 \\
  2.36 & 14.35 & 1.716-01 & 7.678-03 & 3.925 & 4.322+01 & 1.311+18 & 3.365+18 \\
  2.38 & 14.87 & 1.842-01 & 7.694-03 & 3.929 & 4.325+01 & 1.666+18 & 3.929+18 \\
  2.40 & 15.42 & 1.981-01 & 7.710-03 & 3.933 & 4.330+01 & 2.054+18 & 4.541+18 \\
  2.42 & 16.04 & 2.143-01 & 7.726-03 & 3.937 & 4.335+01 & 2.469+18 & 5.231+18 \\
  2.44 & 16.67 & 2.315-01 & 7.741-03 & 3.940 & 4.340+01 & 2.923+18 & 5.998+18 \\
  2.46 & 17.33 & 2.504-01 & 7.754-03 & 3.943 & 4.345+01 & 3.446+18 & 6.871+18 \\
  2.48 & 18.04 & 2.712-01 & 7.767-03 & 3.946 & 4.351+01 & 4.051+18 & 7.862+18 \\
  2.50 & 18.80 & 2.944-01 & 7.779-03 & 3.949 & 4.356+01 & 4.770+18 & 9.042+18 \\
  2.52 & 19.60 & 3.202-01 & 7.791-03 & 3.951 & 4.361+01 & 5.621+18 & 1.045+19 \\
  2.54 & 20.45 & 3.485-01 & 7.802-03 & 3.954 & 4.366+01 & 6.650+18 & 1.220+19 \\
  2.56 & 21.34 & 3.796-01 & 7.812-03 & 3.956 & 4.370+01 & 7.953+18 & 1.432+19 \\
  2.58 & 22.26 & 4.128-01 & 7.821-03 & 3.958 & 4.374+01 & 9.701+18 & 1.721+19 \\
  2.60 & 23.17 & 4.473-01 & 7.829-03 & 3.960 & 4.378+01 & 1.216+19 & 2.111+19 \\
  2.62 & 24.07 & 4.828-01 & 7.836-03 & 3.962 & 4.382+01 & 1.568+19 & 2.679+19 \\
  2.64 & 24.96 & 5.191-01 & 7.842-03 & 3.963 & 4.386+01 & 2.061+19 & 3.466+19 \\
  2.66 & 25.83 & 5.558-01 & 7.847-03 & 3.964 & 4.389+01 & 2.729+19 & 4.528+19 \\
  2.68 & 26.67 & 5.927-01 & 7.852-03 & 3.966 & 4.392+01 & 3.596+19 & 5.940+19 \\
  2.70 & 27.48 & 6.294-01 & 7.856-03 & 3.966 & 4.395+01 & 4.675+19 & 7.710+19 \\
  2.72 & 28.27 & 6.659-01 & 7.860-03 & 3.967 & 4.397+01 & 5.964+19 & 9.826+19 \\
  2.74 & 29.03 & 7.021-01 & 7.863-03 & 3.968 & 4.399+01 & 7.449+19 & 1.232+20 \\
  2.76 & 29.76 & 7.381-01 & 7.866-03 & 3.969 & 4.401+01 & 9.121+19 & 1.516+20 \\
  2.78 & 30.48 & 7.742-01 & 7.869-03 & 3.969 & 4.403+01 & 1.096+20 & 1.830+20 \\
  2.80 & 31.20 & 8.113-01 & 7.872-03 & 3.970 & 4.405+01 & 1.297+20 & 2.171+20 \\
  2.82 & 31.94 & 8.500-01 & 7.874-03 & 3.970 & 4.406+01 & 1.526+20 & 2.541+20 \\
  2.84 & 32.70 & 8.908-01 & 7.876-03 & 3.971 & 4.408+01 & 1.768+20 & 2.935+20 \\
  2.86 & 33.48 & 9.342-01 & 7.878-03 & 3.972 & 4.409+01 & 2.033+20 & 3.360+20 \\
  2.88 & 34.29 & 9.800-01 & 7.881-03 & 3.972 & 4.410+01 & 2.327+20 & 3.815+20 \\
  2.90 & 35.12 & 1.028+00 & 7.883-03 & 3.973 & 4.411+01 & 2.663+20 & 4.316+20 \\
  2.92 & 35.95 & 1.077+00 & 7.885-03 & 3.973 & 4.412+01 & 3.061+20 & 4.879+20 \\
  2.94 & 36.76 & 1.126+00 & 7.886-03 & 3.973 & 4.413+01 & 3.543+20 & 5.530+20 \\
  2.96 & 37.55 & 1.175+00 & 7.888-03 & 3.974 & 4.414+01 & 4.142+20 & 6.308+20 \\
  2.98 & 38.31 & 1.223+00 & 7.889-03 & 3.974 & 4.415+01 & 4.925+20 & 7.269+20 \\
  3.00 & 39.04 & 1.270+00 & 7.891-03 & 3.974 & 4.416+01 & 5.973+20 & 8.481+20 \\
  3.02 & 39.74 & 1.316+00 & 7.892-03 & 3.975 & 4.416+01 & 7.305+20 & 1.003+21 \\
  3.04 & 40.40 & 1.360+00 & 7.893-03 & 3.975 & 4.417+01 & 9.023+20 & 1.196+21 \\
  3.06 & 41.01 & 1.402+00 & 7.894-03 & 3.975 & 4.417+01 & 1.111+21 & 1.432+21 \\
  3.08 & 41.57 & 1.440+00 & 7.895-03 & 3.975 & 4.418+01 & 1.362+21 & 1.713+21 \\
  3.10 & 42.05 & 1.474+00 & 7.895-03 & 3.975 & 4.418+01 & 1.653+21 & 2.039+21 \\
  3.12 & 42.44 & 1.501+00 & 7.896-03 & 3.975 & 4.419+01 & 1.989+21 & 2.411+21 \\
  3.14 & 42.72 & 1.521+00 & 7.896-03 & 3.976 & 4.419+01 & 2.360+21 & 2.833+21 \\
  3.16 & 42.87 & 1.531+00 & 7.896-03 & 3.976 & 4.419+01 & 2.782+21 & 3.305+21 \\
  3.18 & 42.85 & 1.530+00 & 7.896-03 & 3.976 & 4.419+01 & 3.233+21 & 3.833+21 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\multicolumn{8}{l}{\footnotesize{$^*$ using density after cooling to $\log_{10} T = 3.0$}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0100r04_fields.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Radiation Parameters}
\label{t:shckradiation}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-02, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 5.4422~\mu$G, ${\cal M}_A = 10.00 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+04, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-10 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}             & \multicolumn{1}{c}{Hydrogen}\\
\multicolumn{1}{c}{$\log_{10}v_s$}       & \multicolumn{1}{c}{Density}       
& \multicolumn{3}{c}{Photon Parameters } & \multicolumn{3}{c}{Energy Parameters} \\
\multicolumn{1}{c}{(km/s)} & \multicolumn{1}{c}{(cm$^{-3}$)}
& \multicolumn{1}{c}{$\Psi_{\rm tot}$} & \multicolumn{1}{c}{$\Psi_H$} & \multicolumn{1}{c}{$\Psi_{\rm keV}$} 
& \multicolumn{1}{c}{$\Phi_{\rm tot}$} & \multicolumn{1}{c}{$\Phi_H$} & \multicolumn{1}{c}{$\Phi_{\rm keV}$} \\
\hline
\hline
  1.30 & 2.512+01 & 1.190+05 & 9.823-10 & 0.000+00 & 7.962-13 & 2.305-20 & 0.000+00 \\
  1.32 & 2.291+01 & 9.494+04 & 2.360-09 & 0.000+00 & 9.018-13 & 5.632-20 & 0.000+00 \\
  1.34 & 2.089+01 & 7.957+04 & 6.547-09 & 0.000+00 & 1.007-12 & 1.611-19 & 0.000+00 \\
  1.36 & 1.905+01 & 6.970+04 & 1.888-08 & 0.000+00 & 1.112-12 & 4.823-19 & 0.000+00 \\
  1.38 & 1.738+01 & 6.250+04 & 5.482-08 & 0.000+00 & 1.223-12 & 1.457-18 & 0.000+00 \\
  1.40 & 1.585+01 & 5.647+04 & 1.588-07 & 0.000+00 & 1.341-12 & 4.376-18 & 0.000+00 \\
  1.42 & 1.445+01 & 5.122+04 & 4.507-07 & 0.000+00 & 1.469-12 & 1.274-17 & 0.000+00 \\
  1.44 & 1.318+01 & 4.668+04 & 1.200-06 & 0.000+00 & 1.607-12 & 3.430-17 & 0.000+00 \\
  1.46 & 1.202+01 & 4.234+04 & 2.889-06 & 0.000+00 & 1.759-12 & 8.286-17 & 0.000+00 \\
  1.48 & 1.096+01 & 3.806+04 & 6.240-06 & 0.000+00 & 1.927-12 & 1.790-16 & 0.000+00 \\
  1.50 & 1.000+01 & 3.380+04 & 1.224-05 & 0.000+00 & 2.116-12 & 3.515-16 & 0.000+00 \\
  1.52 & 9.120+00 & 2.963+04 & 2.226-05 & 0.000+00 & 2.329-12 & 6.407-16 & 0.000+00 \\
  1.54 & 8.318+00 & 2.560+04 & 3.881-05 & 0.000+00 & 2.578-12 & 1.121-15 & 0.000+00 \\
  1.56 & 7.586+00 & 2.166+04 & 6.790-05 & 0.000+00 & 2.892-12 & 1.968-15 & 0.000+00 \\
  1.58 & 6.918+00 & 1.769+04 & 1.287-04 & 0.000+00 & 3.353-12 & 3.736-15 & 0.000+00 \\
  1.60 & 6.310+00 & 1.368+04 & 2.992-04 & 0.000+00 & 4.181-12 & 8.650-15 & 0.000+00 \\
  1.62 & 5.754+00 & 1.213+04 & 4.539-04 & 0.000+00 & 4.681-12 & 1.307-14 & 0.000+00 \\
  1.64 & 5.248+00 & 1.108+04 & 6.334-04 & 0.000+00 & 5.140-12 & 1.817-14 & 0.000+00 \\
  1.66 & 4.786+00 & 1.024+04 & 8.627-04 & 0.000+00 & 5.624-12 & 2.465-14 & 0.000+00 \\
  1.68 & 4.365+00 & 9.560+03 & 1.161-03 & 0.000+00 & 6.156-12 & 3.301-14 & 0.000+00 \\
  1.70 & 3.981+00 & 8.988+03 & 1.552-03 & 0.000+00 & 6.746-12 & 4.388-14 & 0.000+00 \\
  1.72 & 3.631+00 & 8.498+03 & 2.073-03 & 0.000+00 & 7.413-12 & 5.822-14 & 0.000+00 \\
  1.74 & 3.311+00 & 8.067+03 & 2.771-03 & 0.000+00 & 8.166-12 & 7.730-14 & 0.000+00 \\
  1.76 & 3.020+00 & 7.679+03 & 3.721-03 & 0.000+00 & 9.029-12 & 1.030-13 & 0.000+00 \\
  1.78 & 2.754+00 & 7.320+03 & 5.036-03 & 0.000+00 & 1.003-11 & 1.383-13 & 0.000+00 \\
  1.80 & 2.512+00 & 6.968+03 & 6.890-03 & 0.000+00 & 1.119-11 & 1.877-13 & 0.000+00 \\
  1.82 & 2.291+00 & 6.613+03 & 9.565-03 & 0.000+00 & 1.256-11 & 2.583-13 & 0.000+00 \\
  1.84 & 2.089+00 & 6.238+03 & 1.353-02 & 0.000+00 & 1.420-11 & 3.620-13 & 0.000+00 \\
  1.86 & 1.905+00 & 5.826+03 & 1.961-02 & 0.000+00 & 1.618-11 & 5.199-13 & 0.000+00 \\
  1.88 & 1.738+00 & 5.363+03 & 2.942-02 & 0.000+00 & 1.858-11 & 7.742-13 & 0.000+00 \\
  1.90 & 1.585+00 & 4.916+03 & 4.753-02 & 0.000+00 & 2.149-11 & 1.253-12 & 0.000+00 \\
  1.92 & 1.445+00 & 6.187+03 & 1.228-01 & 0.000+00 & 2.487-11 & 3.537-12 & 0.000+00 \\
  1.94 & 1.318+00 & 6.656+03 & 1.599-01 & 0.000+00 & 2.750-11 & 4.674-12 & 0.000+00 \\
  1.96 & 1.202+00 & 7.905+03 & 1.891-01 & 0.000+00 & 2.960-11 & 5.761-12 & 0.000+00 \\
  1.98 & 1.096+00 & 9.861+03 & 2.226-01 & 0.000+00 & 3.148-11 & 7.151-12 & 0.000+00 \\
  2.00 & 1.000+00 & 1.197+04 & 2.583-01 & 0.000+00 & 3.339-11 & 8.672-12 & 0.000+00 \\
  2.02 & 9.120-01 & 1.394+04 & 2.973-01 & 0.000+00 & 3.547-11 & 1.032-11 & 0.000+00 \\
  2.04 & 8.318-01 & 1.560+04 & 3.423-01 & 0.000+00 & 3.784-11 & 1.214-11 & 0.000+00 \\
  2.06 & 7.586-01 & 1.677+04 & 4.167-01 & 0.000+00 & 4.173-11 & 1.469-11 & 0.000+00 \\
  2.08 & 6.918-01 & 1.712+04 & 5.115-01 & 0.000+00 & 4.562-11 & 1.764-11 & 0.000+00 \\
  2.10 & 6.310-01 & 1.707+04 & 6.318-01 & 0.000+00 & 4.964-11 & 2.125-11 & 0.000+00 \\
  2.12 & 5.754-01 & 1.691+04 & 7.624-01 & 0.000+00 & 5.376-11 & 2.523-11 & 0.000+00 \\
  2.14 & 5.248-01 & 1.674+04 & 8.829-01 & 0.000+00 & 5.803-11 & 2.904-11 & 0.000+00 \\
  2.16 & 4.786-01 & 1.658+04 & 9.822-01 & 0.000+00 & 6.221-11 & 3.233-11 & 0.000+00 \\
  2.18 & 4.365-01 & 1.652+04 & 1.074+00 & 0.000+00 & 6.695-11 & 3.553-11 & 0.000+00 \\
  2.20 & 3.981-01 & 1.675+04 & 1.178+00 & 0.000+00 & 7.344-11 & 3.936-11 & 0.000+00 \\
  2.22 & 3.631-01 & 1.728+04 & 1.265+00 & 0.000+00 & 8.018-11 & 4.291-11 & 0.000+00 \\
  2.24 & 3.311-01 & 1.843+04 & 1.332+00 & 0.000+00 & 8.733-11 & 4.621-11 & 0.000+00 \\
  2.26 & 3.020-01 & 2.101+04 & 1.387+00 & 0.000+00 & 9.536-11 & 5.010-11 & 0.000+00 \\
  2.28 & 2.754-01 & 2.539+04 & 1.474+00 & 0.000+00 & 1.050-10 & 5.649-11 & 0.000+00 \\
  2.30 & 2.512-01 & 2.963+04 & 1.607+00 & 0.000+00 & 1.161-10 & 6.490-11 & 0.000+00 \\
  2.32 & 2.291-01 & 3.325+04 & 1.762+00 & 0.000+00 & 1.283-10 & 7.416-11 & 0.000+00 \\
  2.34 & 2.089-01 & 3.651+04 & 1.927+00 & 0.000+00 & 1.413-10 & 8.397-11 & 0.000+00 \\
  2.36 & 1.905-01 & 3.981+04 & 2.089+00 & 0.000+00 & 1.551-10 & 9.432-11 & 0.000+00 \\
  2.38 & 1.738-01 & 4.359+04 & 2.240+00 & 1.357-10 & 1.694-10 & 1.054-10 & 2.304-19 \\
  2.40 & 1.585-01 & 4.773+04 & 2.381+00 & 7.505-10 & 1.847-10 & 1.173-10 & 1.281-18 \\
  2.42 & 1.445-01 & 5.205+04 & 2.528+00 & 3.518-09 & 2.017-10 & 1.305-10 & 6.039-18 \\
  2.44 & 1.318-01 & 5.663+04 & 2.686+00 & 1.418-08 & 2.206-10 & 1.449-10 & 2.448-17 \\
  2.46 & 1.202-01 & 6.157+04 & 2.855+00 & 5.042-08 & 2.413-10 & 1.606-10 & 8.756-17 \\
  2.48 & 1.096-01 & 6.698+04 & 3.043+00 & 1.629-07 & 2.642-10 & 1.781-10 & 2.848-16 \\
  2.50 & 1.000-01 & 7.300+04 & 3.243+00 & 4.805-07 & 2.894-10 & 1.972-10 & 8.461-16 \\
  2.52 & 9.120-02 & 7.985+04 & 3.463+00 & 1.294-06 & 3.170-10 & 2.183-10 & 2.297-15 \\
  2.54 & 8.318-02 & 8.802+04 & 3.709+00 & 3.228-06 & 3.477-10 & 2.416-10 & 5.777-15 \\
  2.56 & 7.586-02 & 9.786+04 & 3.979+00 & 7.524-06 & 3.813-10 & 2.671-10 & 1.359-14 \\
  2.58 & 6.918-02 & 1.102+05 & 4.281+00 & 1.685-05 & 4.184-10 & 2.952-10 & 3.070-14 \\
  2.60 & 6.310-02 & 1.262+05 & 4.613+00 & 3.724-05 & 4.593-10 & 3.260-10 & 6.840-14 \\
  2.62 & 5.754-02 & 1.476+05 & 4.968+00 & 8.232-05 & 5.042-10 & 3.594-10 & 1.522-13 \\
  2.64 & 5.248-02 & 1.766+05 & 5.338+00 & 1.796-04 & 5.528-10 & 3.955-10 & 3.337-13 \\
  2.66 & 4.786-02 & 2.150+05 & 5.720+00 & 3.771-04 & 6.055-10 & 4.344-10 & 7.029-13 \\
  2.68 & 4.365-02 & 2.647+05 & 6.102+00 & 7.524-04 & 6.623-10 & 4.761-10 & 1.405-12 \\
  2.70 & 3.981-02 & 3.268+05 & 6.477+00 & 1.421-03 & 7.233-10 & 5.209-10 & 2.656-12 \\
  2.72 & 3.631-02 & 4.026+05 & 6.836+00 & 2.534-03 & 7.886-10 & 5.689-10 & 4.741-12 \\
  2.74 & 3.311-02 & 4.926+05 & 7.178+00 & 4.266-03 & 8.592-10 & 6.205-10 & 7.992-12 \\
  2.76 & 3.020-02 & 5.968+05 & 7.498+00 & 6.793-03 & 9.355-10 & 6.761-10 & 1.275-11 \\
  2.78 & 2.754-02 & 7.147+05 & 7.792+00 & 1.026-02 & 1.018-09 & 7.361-10 & 1.933-11 \\
  2.80 & 2.512-02 & 8.446+05 & 8.063+00 & 1.475-02 & 1.108-09 & 8.011-10 & 2.794-11 \\
  2.82 & 2.291-02 & 9.829+05 & 8.313+00 & 2.030-02 & 1.205-09 & 8.716-10 & 3.874-11 \\
  2.84 & 2.089-02 & 1.127+06 & 8.547+00 & 2.693-02 & 1.311-09 & 9.487-10 & 5.186-11 \\
  2.86 & 1.905-02 & 1.275+06 & 8.757+00 & 3.466-02 & 1.425-09 & 1.032-09 & 6.744-11 \\
  2.88 & 1.738-02 & 1.422+06 & 8.974+00 & 4.354-02 & 1.552-09 & 1.125-09 & 8.573-11 \\
  2.90 & 1.585-02 & 1.567+06 & 9.207+00 & 5.375-02 & 1.692-09 & 1.227-09 & 1.072-10 \\
  2.92 & 1.445-02 & 1.709+06 & 9.467+00 & 6.569-02 & 1.848-09 & 1.341-09 & 1.327-10 \\
  2.94 & 1.318-02 & 1.847+06 & 9.767+00 & 8.007-02 & 2.021-09 & 1.467-09 & 1.639-10 \\
  2.96 & 1.202-02 & 1.982+06 & 1.012+01 & 9.802-02 & 2.212-09 & 1.607-09 & 2.031-10 \\
  2.98 & 1.096-02 & 2.116+06 & 1.054+01 & 1.209-01 & 2.424-09 & 1.764-09 & 2.535-10 \\
  3.00 & 1.000-02 & 2.253+06 & 1.103+01 & 1.497-01 & 2.659-09 & 1.938-09 & 3.180-10 \\
  3.02 & 9.120-03 & 2.397+06 & 1.160+01 & 1.849-01 & 2.921-09 & 2.132-09 & 3.986-10 \\
  3.04 & 8.318-03 & 2.555+06 & 1.223+01 & 2.260-01 & 3.207-09 & 2.347-09 & 4.960-10 \\
  3.06 & 7.586-03 & 2.731+06 & 1.293+01 & 2.721-01 & 3.526-09 & 2.586-09 & 6.106-10 \\
  3.08 & 6.918-03 & 2.933+06 & 1.367+01 & 3.228-01 & 3.880-09 & 2.850-09 & 7.430-10 \\
  3.10 & 6.310-03 & 3.166+06 & 1.446+01 & 3.778-01 & 4.270-09 & 3.141-09 & 8.944-10 \\
  3.12 & 5.754-03 & 3.435+06 & 1.527+01 & 4.372-01 & 4.698-09 & 3.462-09 & 1.067-09 \\
  3.14 & 5.248-03 & 3.747+06 & 1.610+01 & 5.014-01 & 5.169-09 & 3.814-09 & 1.263-09 \\
  3.16 & 4.786-03 & 4.108+06 & 1.697+01 & 5.708-01 & 5.684-09 & 4.201-09 & 1.485-09 \\
  3.18 & 4.365-03 & 4.527+06 & 1.785+01 & 6.459-01 & 6.252-09 & 4.628-09 & 1.739-09 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0100r04_hahb.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock $4\pi$ steradian  Balmer Line Radiation}
\label{t:shckbalmer}
\begin{center}
\begin{tabular}{*{6}{r}}
\hline
\multicolumn{6}{l}{$ \eta_M =  1.00e-02$, ${\cal M}_A = 10.00 $, $ R =  1.00e+04 $}\\
\multicolumn{6}{l}{$\Phi_{\rm H\beta} = 4.0862\times 10^{-12} \Psi_{\rm H\beta}$, $\Phi_{\rm H\alpha} = 3.0268\times 10^{-12} \Psi_{\rm H\alpha}$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}   &                      &                  & \multicolumn{2}{c}{Ratios } \\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}    & \multicolumn{2}{c}{Photon Parameters }  & \multicolumn{1}{c}{Photons } & \multicolumn{1}{c}{Intensity }\\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}& \multicolumn{1}{c}{$\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Psi_{\rm H\alpha}$}& \multicolumn{1}{c}{$\Psi_{\rm H\alpha}/\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Phi_{\rm H\alpha}/\Phi_{\rm H\beta}$} \\
\hline
\hline
    1.30 &  2.512+01 &  9.493-04 & 1.540-04 &  6.165 &  4.567 \\ 
    1.32 &  2.291+01 &  2.261-03 & 3.594-04 &  6.291 &  4.660 \\ 
    1.34 &  2.089+01 &  4.003-03 & 6.151-04 &  6.508 &  4.821 \\ 
    1.36 &  1.905+01 &  6.091-03 & 9.087-04 &  6.703 &  4.965 \\ 
    1.38 &  1.738+01 &  8.630-03 & 1.265-03 &  6.824 &  5.055 \\ 
    1.40 &  1.585+01 &  1.166-02 & 1.701-03 &  6.859 &  5.081 \\ 
    1.42 &  1.445+01 &  1.532-02 & 2.243-03 &  6.832 &  5.061 \\ 
    1.44 &  1.318+01 &  1.962-02 & 2.900-03 &  6.764 &  5.011 \\ 
    1.46 &  1.202+01 &  2.473-02 & 3.707-03 &  6.670 &  4.941 \\ 
    1.48 &  1.096+01 &  3.075-02 & 4.688-03 &  6.560 &  4.859 \\ 
    1.50 &  1.000+01 &  3.794-02 & 5.888-03 &  6.443 &  4.773 \\ 
    1.52 &  9.120+00 &  4.650-02 & 7.351-03 &  6.325 &  4.685 \\ 
    1.54 &  8.318+00 &  5.701-02 & 9.184-03 &  6.207 &  4.598 \\ 
    1.56 &  7.586+00 &  7.086-02 & 1.165-02 &  6.085 &  4.507 \\ 
    1.58 &  6.918+00 &  9.208-02 & 1.548-02 &  5.948 &  4.406 \\ 
    1.60 &  6.310+00 &  1.319-01 & 2.281-02 &  5.785 &  4.285 \\ 
    1.62 &  5.754+00 &  1.576-01 & 2.759-02 &  5.711 &  4.230 \\ 
    1.64 &  5.248+00 &  1.817-01 & 3.212-02 &  5.656 &  4.190 \\ 
    1.66 &  4.786+00 &  2.074-01 & 3.698-02 &  5.608 &  4.154 \\ 
    1.68 &  4.365+00 &  2.358-01 & 4.236-02 &  5.565 &  4.122 \\ 
    1.70 &  3.981+00 &  2.675-01 & 4.839-02 &  5.528 &  4.095 \\ 
    1.72 &  3.631+00 &  3.032-01 & 5.520-02 &  5.493 &  4.069 \\ 
    1.74 &  3.311+00 &  3.428-01 & 6.281-02 &  5.457 &  4.042 \\ 
    1.76 &  3.020+00 &  3.874-01 & 7.145-02 &  5.422 &  4.016 \\ 
    1.78 &  2.754+00 &  4.386-01 & 8.138-02 &  5.390 &  3.993 \\ 
    1.80 &  2.512+00 &  4.953-01 & 9.253-02 &  5.353 &  3.965 \\ 
    1.82 &  2.291+00 &  5.605-01 & 1.054-01 &  5.316 &  3.938 \\ 
    1.84 &  2.089+00 &  6.357-01 & 1.204-01 &  5.278 &  3.910 \\ 
    1.86 &  1.905+00 &  7.220-01 & 1.379-01 &  5.237 &  3.879 \\ 
    1.88 &  1.738+00 &  8.160-01 & 1.575-01 &  5.181 &  3.838 \\ 
    1.90 &  1.585+00 &  8.883-01 & 1.755-01 &  5.063 &  3.750 \\ 
    1.92 &  1.445+00 &  7.863-01 & 1.640-01 &  4.793 &  3.551 \\ 
    1.94 &  1.318+00 &  7.525-01 & 1.587-01 &  4.741 &  3.512 \\ 
    1.96 &  1.202+00 &  7.420-01 & 1.583-01 &  4.687 &  3.472 \\ 
    1.98 &  1.096+00 &  7.304-01 & 1.587-01 &  4.604 &  3.410 \\ 
    2.00 &  1.000+00 &  7.240-01 & 1.599-01 &  4.528 &  3.354 \\ 
    2.02 &  9.120-01 &  7.256-01 & 1.624-01 &  4.469 &  3.311 \\ 
    2.04 &  8.318-01 &  7.356-01 & 1.663-01 &  4.424 &  3.277 \\ 
    2.06 &  7.586-01 &  7.676-01 & 1.748-01 &  4.392 &  3.254 \\ 
    2.08 &  6.918-01 &  8.138-01 & 1.861-01 &  4.372 &  3.239 \\ 
    2.10 &  6.310-01 &  8.753-01 & 2.009-01 &  4.356 &  3.226 \\ 
    2.12 &  5.754-01 &  9.428-01 & 2.173-01 &  4.340 &  3.214 \\ 
    2.14 &  5.248-01 &  1.005+00 & 2.325-01 &  4.324 &  3.203 \\ 
    2.16 &  4.786-01 &  1.056+00 & 2.451-01 &  4.311 &  3.193 \\ 
    2.18 &  4.365-01 &  1.108+00 & 2.580-01 &  4.296 &  3.182 \\ 
    2.20 &  3.981-01 &  1.171+00 & 2.740-01 &  4.275 &  3.167 \\ 
    2.22 &  3.631-01 &  1.220+00 & 2.868-01 &  4.254 &  3.151 \\ 
    2.24 &  3.311-01 &  1.250+00 & 2.956-01 &  4.230 &  3.133 \\ 
    2.26 &  3.020-01 &  1.264+00 & 3.010-01 &  4.197 &  3.109 \\ 
    2.28 &  2.754-01 &  1.290+00 & 3.103-01 &  4.157 &  3.079 \\ 
    2.30 &  2.512-01 &  1.351+00 & 3.277-01 &  4.122 &  3.054 \\ 
    2.32 &  2.291-01 &  1.431+00 & 3.494-01 &  4.096 &  3.034 \\ 
    2.34 &  2.089-01 &  1.517+00 & 3.724-01 &  4.075 &  3.018 \\ 
    2.36 &  1.905-01 &  1.600+00 & 3.942-01 &  4.058 &  3.006 \\ 
    2.38 &  1.738-01 &  1.656+00 & 4.093-01 &  4.045 &  2.997 \\ 
    2.40 &  1.585-01 &  1.701+00 & 4.214-01 &  4.036 &  2.990 \\ 
    2.42 &  1.445-01 &  1.761+00 & 4.372-01 &  4.028 &  2.984 \\ 
    2.44 &  1.318-01 &  1.837+00 & 4.567-01 &  4.023 &  2.980 \\ 
    2.46 &  1.202-01 &  1.924+00 & 4.786-01 &  4.020 &  2.978 \\ 
    2.48 &  1.096-01 &  2.022+00 & 5.032-01 &  4.019 &  2.977 \\ 
    2.50 &  1.000-01 &  2.129+00 & 5.296-01 &  4.020 &  2.978 \\ 
    2.52 &  9.120-02 &  2.248+00 & 5.589-01 &  4.023 &  2.980 \\ 
    2.54 &  8.318-02 &  2.385+00 & 5.923-01 &  4.028 &  2.983 \\ 
    2.56 &  7.586-02 &  2.540+00 & 6.296-01 &  4.034 &  2.988 \\ 
    2.58 &  6.918-02 &  2.719+00 & 6.729-01 &  4.041 &  2.994 \\ 
    2.60 &  6.310-02 &  2.929+00 & 7.232-01 &  4.050 &  3.000 \\ 
    2.62 &  5.754-02 &  3.170+00 & 7.803-01 &  4.062 &  3.009 \\ 
    2.64 &  5.248-02 &  3.439+00 & 8.436-01 &  4.076 &  3.019 \\ 
    2.66 &  4.786-02 &  3.732+00 & 9.123-01 &  4.090 &  3.030 \\ 
    2.68 &  4.365-02 &  4.043+00 & 9.851-01 &  4.104 &  3.040 \\ 
    2.70 &  3.981-02 &  4.362+00 & 1.059+00 &  4.119 &  3.051 \\ 
    2.72 &  3.631-02 &  4.678+00 & 1.132+00 &  4.134 &  3.062 \\ 
    2.74 &  3.311-02 &  5.011+00 & 1.208+00 &  4.147 &  3.072 \\ 
    2.76 &  3.020-02 &  5.349+00 & 1.286+00 &  4.159 &  3.081 \\ 
    2.78 &  2.754-02 &  5.688+00 & 1.364+00 &  4.170 &  3.089 \\ 
    2.80 &  2.512-02 &  6.030+00 & 1.442+00 &  4.182 &  3.098 \\ 
    2.82 &  2.291-02 &  6.367+00 & 1.518+00 &  4.195 &  3.107 \\ 
    2.84 &  2.089-02 &  6.711+00 & 1.594+00 &  4.209 &  3.118 \\ 
    2.86 &  1.905-02 &  7.035+00 & 1.664+00 &  4.227 &  3.131 \\ 
    2.88 &  1.738-02 &  7.384+00 & 1.738+00 &  4.249 &  3.147 \\ 
    2.90 &  1.585-02 &  7.784+00 & 1.821+00 &  4.274 &  3.166 \\ 
    2.92 &  1.445-02 &  8.234+00 & 1.914+00 &  4.302 &  3.187 \\ 
    2.94 &  1.318-02 &  8.750+00 & 2.017+00 &  4.338 &  3.213 \\ 
    2.96 &  1.202-02 &  9.328+00 & 2.131+00 &  4.376 &  3.242 \\ 
    2.98 &  1.096-02 &  9.997+00 & 2.261+00 &  4.423 &  3.276 \\ 
    3.00 &  1.000-02 &  1.077+01 & 2.408+00 &  4.475 &  3.314 \\ 
    3.02 &  9.120-03 &  1.168+01 & 2.574+00 &  4.536 &  3.360 \\ 
    3.04 &  8.318-03 &  1.268+01 & 2.756+00 &  4.600 &  3.408 \\ 
    3.06 &  7.586-03 &  1.388+01 & 2.975+00 &  4.666 &  3.456 \\ 
    3.08 &  6.918-03 &  1.527+01 & 3.227+00 &  4.731 &  3.504 \\ 
    3.10 &  6.310-03 &  1.682+01 & 3.509+00 &  4.794 &  3.551 \\ 
    3.12 &  5.754-03 &  1.858+01 & 3.823+00 &  4.860 &  3.600 \\ 
    3.14 &  5.248-03 &  2.052+01 & 4.168+00 &  4.922 &  3.646 \\ 
    3.16 &  4.786-03 &  2.267+01 & 4.550+00 &  4.982 &  3.690 \\ 
    3.18 &  4.365-03 &  2.509+01 & 4.977+00 &  5.040 &  3.734 \\ 
\hline
\multicolumn{6}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\end{table*}%

\end{document}


==> anc/eta0100r04_str1.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters}
\label{t:shckprop1}
\begin{center}
\begin{tabular}{*{7}{r}}
\multicolumn{7}{l}{$ \eta_M = $ 1.00e-02, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 5.4422~\mu$G, ${\cal M}_A = 10.00 $ }\\
\multicolumn{7}{l}{$ R = $ 1.00e+04, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-10 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}     & \multicolumn{2}{c}{Temperature }                                 &  \multicolumn{2}{c}{Hydrogen}                   & \multicolumn{1}{c}{Particle}\\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}      & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock} &  \multicolumn{2}{c}{Ionization Fraction}        & \multicolumn{1}{c}{Mass}    \\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}  & \multicolumn{1}{c}{(K)}        & \multicolumn{1}{c}{(K)}         &  \multicolumn{1}{c}{HI}& \multicolumn{1}{c}{HII}& \multicolumn{1}{c}{(a.m.u)} \\
\hline
\hline
  1.30 & 2.512+01 & 1.000+01 & 1.083+04 & 1.000+00 & 1.023-09 & 1.291 \\
  1.32 & 2.291+01 & 1.000+01 & 1.188+04 & 1.000+00 & 2.461-09 & 1.291 \\
  1.34 & 2.089+01 & 1.233+01 & 1.302+04 & 1.000+00 & 6.778-09 & 1.291 \\
  1.36 & 1.905+01 & 1.345+01 & 1.428+04 & 1.000+00 & 1.941-08 & 1.291 \\
  1.38 & 1.738+01 & 1.467+01 & 1.566+04 & 1.000+00 & 5.580-08 & 1.291 \\
  1.40 & 1.585+01 & 1.689+01 & 1.717+04 & 1.000+00 & 1.633-07 & 1.291 \\
  1.42 & 1.445+01 & 2.056+01 & 1.883+04 & 1.000+00 & 4.639-07 & 1.291 \\
  1.44 & 1.318+01 & 2.709+01 & 2.065+04 & 1.000+00 & 1.236-06 & 1.291 \\
  1.46 & 1.202+01 & 3.962+01 & 2.265+04 & 1.000+00 & 2.978-06 & 1.291 \\
  1.48 & 1.096+01 & 7.080+01 & 2.486+04 & 1.000+00 & 6.434-06 & 1.291 \\
  1.50 & 1.000+01 & 1.450+02 & 2.732+04 & 1.000+00 & 1.264-05 & 1.291 \\
  1.52 & 9.120+00 & 2.793+02 & 3.007+04 & 1.000+00 & 2.306-05 & 1.291 \\
  1.54 & 8.318+00 & 5.820+02 & 3.323+04 & 1.000+00 & 4.042-05 & 1.291 \\
  1.56 & 7.586+00 & 1.351+03 & 3.710+04 & 9.999-01 & 7.129-05 & 1.291 \\
  1.58 & 6.918+00 & 3.433+03 & 4.250+04 & 9.999-01 & 1.365-04 & 1.291 \\
  1.60 & 6.310+00 & 9.010+03 & 5.138+04 & 9.997-01 & 3.201-04 & 1.291 \\
  1.62 & 5.754+00 & 1.060+04 & 5.697+04 & 9.995-01 & 4.857-04 & 1.291 \\
  1.64 & 5.248+00 & 1.128+04 & 6.216+04 & 9.993-01 & 6.765-04 & 1.290 \\
  1.66 & 4.786+00 & 1.172+04 & 6.756+04 & 9.991-01 & 9.193-04 & 1.290 \\
  1.68 & 4.365+00 & 1.203+04 & 7.332+04 & 9.988-01 & 1.234-03 & 1.290 \\
  1.70 & 3.981+00 & 1.225+04 & 7.950+04 & 9.983-01 & 1.681-03 & 1.289 \\
  1.72 & 3.631+00 & 1.242+04 & 8.622+04 & 9.978-01 & 2.241-03 & 1.288 \\
  1.74 & 3.311+00 & 1.256+04 & 9.352+04 & 9.970-01 & 2.991-03 & 1.288 \\
  1.76 & 3.020+00 & 1.267+04 & 1.015+05 & 9.960-01 & 4.010-03 & 1.286 \\
  1.78 & 2.754+00 & 1.275+04 & 1.101+05 & 9.946-01 & 5.419-03 & 1.285 \\
  1.80 & 2.512+00 & 1.282+04 & 1.194+05 & 9.926-01 & 7.404-03 & 1.282 \\
  1.82 & 2.291+00 & 1.286+04 & 1.295+05 & 9.897-01 & 1.027-02 & 1.279 \\
  1.84 & 2.089+00 & 1.289+04 & 1.404+05 & 9.855-01 & 1.451-02 & 1.274 \\
  1.86 & 1.905+00 & 1.291+04 & 1.520+05 & 9.790-01 & 2.101-02 & 1.267 \\
  1.88 & 1.738+00 & 1.294+04 & 1.641+05 & 9.685-01 & 3.150-02 & 1.255 \\
  1.90 & 1.585+00 & 1.303+04 & 1.761+05 & 9.492-01 & 5.082-02 & 1.234 \\
  1.92 & 1.445+00 & 1.371+04 & 1.808+05 & 8.699-01 & 1.301-01 & 1.153 \\
  1.94 & 1.318+00 & 1.376+04 & 1.913+05 & 8.330-01 & 1.670-01 & 1.117 \\
  1.96 & 1.202+00 & 1.383+04 & 2.038+05 & 8.065-01 & 1.935-01 & 1.090 \\
  1.98 & 1.097+00 & 1.395+04 & 2.166+05 & 7.764-01 & 2.236-01 & 1.060 \\
  2.00 & 1.000+00 & 1.406+04 & 2.300+05 & 7.444-01 & 2.556-01 & 1.030 \\
  2.02 & 9.120-01 & 1.417+04 & 2.439+05 & 7.085-01 & 2.915-01 & 0.999 \\
  2.04 & 8.318-01 & 1.427+04 & 2.579+05 & 6.665-01 & 3.335-01 & 0.966 \\
  2.06 & 7.586-01 & 1.435+04 & 2.679+05 & 5.928-01 & 4.072-01 & 0.917 \\
  2.08 & 6.918-01 & 1.443+04 & 2.758+05 & 4.970-01 & 5.030-01 & 0.862 \\
  2.10 & 6.310-01 & 1.448+04 & 2.813+05 & 3.768-01 & 6.232-01 & 0.802 \\
  2.12 & 5.754-01 & 1.446+04 & 2.870+05 & 2.489-01 & 7.511-01 & 0.747 \\
  2.14 & 5.248-01 & 1.422+04 & 2.960+05 & 1.371-01 & 8.629-01 & 0.705 \\
  2.16 & 4.786-01 & 1.302+04 & 3.083+05 & 4.886-02 & 9.511-01 & 0.673 \\
  2.18 & 4.365-01 & 9.857+03 & 3.268+05 & 1.169-02 & 9.883-01 & 0.658 \\
  2.20 & 3.981-01 & 8.974+03 & 3.542+05 & 9.063-03 & 9.909-01 & 0.654 \\
  2.22 & 3.631-01 & 8.548+03 & 3.852+05 & 8.679-03 & 9.913-01 & 0.650 \\
  2.24 & 3.311-01 & 8.298+03 & 4.196+05 & 8.409-03 & 9.916-01 & 0.648 \\
  2.26 & 3.020-01 & 8.435+03 & 4.580+05 & 8.065-03 & 9.919-01 & 0.646 \\
  2.28 & 2.754-01 & 8.916+03 & 5.002+05 & 7.485-03 & 9.925-01 & 0.643 \\
  2.30 & 2.512-01 & 9.401+03 & 5.461+05 & 6.729-03 & 9.933-01 & 0.641 \\
  2.32 & 2.291-01 & 9.789+03 & 5.959+05 & 5.970-03 & 9.940-01 & 0.638 \\
  2.34 & 2.089-01 & 1.009+04 & 6.501+05 & 5.274-03 & 9.947-01 & 0.636 \\
  2.36 & 1.905-01 & 1.034+04 & 7.091+05 & 4.684-03 & 9.953-01 & 0.633 \\
  2.38 & 1.738-01 & 1.055+04 & 7.735+05 & 4.244-03 & 9.958-01 & 0.630 \\
  2.40 & 1.585-01 & 1.076+04 & 8.443+05 & 3.914-03 & 9.961-01 & 0.628 \\
  2.42 & 1.445-01 & 1.091+04 & 9.222+05 & 3.654-03 & 9.963-01 & 0.626 \\
  2.44 & 1.318-01 & 1.104+04 & 1.008+06 & 3.420-03 & 9.966-01 & 0.625 \\
  2.46 & 1.202-01 & 1.122+04 & 1.102+06 & 3.190-03 & 9.968-01 & 0.623 \\
  2.48 & 1.096-01 & 1.139+04 & 1.206+06 & 2.970-03 & 9.970-01 & 0.623 \\
  2.50 & 1.000-01 & 1.155+04 & 1.320+06 & 2.773-03 & 9.972-01 & 0.622 \\
  2.52 & 9.120-02 & 1.169+04 & 1.445+06 & 2.590-03 & 9.974-01 & 0.621 \\
  2.54 & 8.318-02 & 1.182+04 & 1.582+06 & 2.417-03 & 9.976-01 & 0.621 \\
  2.56 & 7.586-02 & 1.194+04 & 1.733+06 & 2.257-03 & 9.977-01 & 0.620 \\
  2.58 & 6.918-02 & 1.206+04 & 1.898+06 & 2.097-03 & 9.979-01 & 0.620 \\
  2.60 & 6.310-02 & 1.222+04 & 2.079+06 & 1.937-03 & 9.981-01 & 0.620 \\
  2.62 & 5.754-02 & 1.243+04 & 2.278+06 & 1.779-03 & 9.982-01 & 0.619 \\
  2.64 & 5.248-02 & 1.269+04 & 2.496+06 & 1.623-03 & 9.984-01 & 0.619 \\
  2.66 & 4.786-02 & 1.301+04 & 2.736+06 & 1.471-03 & 9.985-01 & 0.619 \\
  2.68 & 4.365-02 & 1.338+04 & 2.998+06 & 1.326-03 & 9.987-01 & 0.619 \\
  2.70 & 3.981-02 & 1.381+04 & 3.286+06 & 1.194-03 & 9.988-01 & 0.619 \\
  2.72 & 3.631-02 & 1.431+04 & 3.602+06 & 1.073-03 & 9.989-01 & 0.619 \\
  2.74 & 3.311-02 & 1.487+04 & 3.948+06 & 9.637-04 & 9.990-01 & 0.619 \\
  2.76 & 3.020-02 & 1.551+04 & 4.327+06 & 8.659-04 & 9.991-01 & 0.619 \\
  2.78 & 2.754-02 & 1.621+04 & 4.743+06 & 7.790-04 & 9.992-01 & 0.618 \\
  2.80 & 2.512-02 & 1.698+04 & 5.199+06 & 7.021-04 & 9.993-01 & 0.618 \\
  2.82 & 2.291-02 & 1.779+04 & 5.699+06 & 6.344-04 & 9.994-01 & 0.618 \\
  2.84 & 2.089-02 & 1.866+04 & 6.247+06 & 5.743-04 & 9.994-01 & 0.618 \\
  2.86 & 1.905-02 & 1.955+04 & 6.848+06 & 5.216-04 & 9.995-01 & 0.618 \\
  2.88 & 1.738-02 & 2.046+04 & 7.506+06 & 4.742-04 & 9.995-01 & 0.618 \\
  2.90 & 1.585-02 & 2.140+04 & 8.229+06 & 4.306-04 & 9.996-01 & 0.618 \\
  2.92 & 1.445-02 & 2.237+04 & 9.020+06 & 3.901-04 & 9.996-01 & 0.618 \\
  2.94 & 1.318-02 & 2.341+04 & 9.888+06 & 3.522-04 & 9.997-01 & 0.618 \\
  2.96 & 1.202-02 & 2.451+04 & 1.084+07 & 3.167-04 & 9.997-01 & 0.618 \\
  2.98 & 1.096-02 & 2.572+04 & 1.188+07 & 2.827-04 & 9.997-01 & 0.618 \\
  3.00 & 1.000-02 & 2.704+04 & 1.303+07 & 2.508-04 & 9.998-01 & 0.618 \\
  3.02 & 9.120-03 & 2.848+04 & 1.428+07 & 2.211-04 & 9.998-01 & 0.617 \\
  3.04 & 8.318-03 & 3.004+04 & 1.566+07 & 1.938-04 & 9.998-01 & 0.617 \\
  3.06 & 7.586-03 & 3.176+04 & 1.716+07 & 1.685-04 & 9.998-01 & 0.617 \\
  3.08 & 6.918-03 & 3.365+04 & 1.882+07 & 1.454-04 & 9.999-01 & 0.617 \\
  3.10 & 6.310-03 & 3.578+04 & 2.063+07 & 1.245-04 & 9.999-01 & 0.617 \\
  3.12 & 5.754-03 & 3.818+04 & 2.262+07 & 1.057-04 & 9.999-01 & 0.617 \\
  3.14 & 5.248-03 & 4.092+04 & 2.479+07 & 8.887-05 & 9.999-01 & 0.617 \\
  3.16 & 4.786-03 & 4.405+04 & 2.718+07 & 7.390-05 & 9.999-01 & 0.617 \\
  3.18 & 4.365-03 & 4.772+04 & 2.980+07 & 6.058-05 & 9.999-01 & 0.617 \\
\hline
\multicolumn{7}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0100r04_str2.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters, continued}
\label{t:shckprop2}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-02, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 5.4422~\mu$G, ${\cal M}_A = 10.00 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+04, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-10 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}       &                            & \multicolumn{2}{c}{Magnetic $\alpha$}                           & \multicolumn{2}{c}{Compression}                      & \multicolumn{2}{c}{Cooling Columns} \\
\multicolumn{1}{c}{$\log_{10}v_s$} & \multicolumn{1}{c}{Mach}   & \multicolumn{2}{c}{$P_B/P_{\rm gas}$}                   & \multicolumn{2}{c}{Factor}                           & \multicolumn{1}{c}{$\lambda_4$} & \multicolumn{1}{c}{$\lambda_3$}\\
\multicolumn{1}{c}{(km/s)}         & \multicolumn{1}{c}{Number} & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock}& \multicolumn{1}{c}{Jump}& \multicolumn{1}{c}{Max.$^*$}   & \multicolumn{1}{c}{(cm$^{-2}$)}  & \multicolumn{1}{c}{(cm$^{-2}$)}   \\
\hline
\hline
  1.30 & 60.91 & 3.091+01 & 7.289-02 & 3.828 & 1.205+01 & 1.716+18 & 8.522+18 \\
  1.32 & 63.77 & 3.389+01 & 7.290-02 & 3.828 & 1.219+01 & 2.120+18 & 6.477+18 \\
  1.34 & 60.15 & 3.015+01 & 7.289-02 & 3.828 & 1.234+01 & 1.892+18 & 5.125+18 \\
  1.36 & 60.30 & 3.030+01 & 7.289-02 & 3.828 & 1.245+01 & 1.541+18 & 4.204+18 \\
  1.38 & 60.45 & 3.045+01 & 7.289-02 & 3.828 & 1.254+01 & 1.202+18 & 3.513+18 \\
  1.40 & 59.01 & 2.901+01 & 7.288-02 & 3.828 & 1.266+01 & 9.174+17 & 2.962+18 \\
  1.42 & 56.00 & 2.613+01 & 7.287-02 & 3.827 & 1.274+01 & 6.619+17 & 2.517+18 \\
  1.44 & 51.08 & 2.174+01 & 7.284-02 & 3.827 & 1.283+01 & 4.895+17 & 2.174+18 \\
  1.46 & 44.23 & 1.630+01 & 7.278-02 & 3.825 & 1.292+01 & 3.497+17 & 1.885+18 \\
  1.48 & 34.64 & 1.000+01 & 7.263-02 & 3.822 & 1.297+01 & 2.558+17 & 1.628+18 \\
  1.50 & 25.35 & 5.354+00 & 7.231-02 & 3.814 & 1.306+01 & 1.851+17 & 1.400+18 \\
  1.52 & 19.12 & 3.048+00 & 7.178-02 & 3.801 & 1.313+01 & 1.392+17 & 1.187+18 \\
  1.54 & 13.87 & 1.604+00 & 7.070-02 & 3.776 & 1.322+01 & 1.017+17 & 9.902+17 \\
  1.56 & 9.53 & 7.575-01 & 6.823-02 & 3.716 & 1.331+01 & 7.296+16 & 7.945+17 \\
  1.58 & 6.26 & 3.269-01 & 6.258-02 & 3.574 & 1.346+01 & 4.847+16 & 5.952+17 \\
  1.60 & 4.05 & 1.365-01 & 5.123-02 & 3.267 & 1.378+01 & 2.813+16 & 3.882+17 \\
  1.62 & 3.91 & 1.273-01 & 5.002-02 & 3.232 & 1.390+01 & 2.184+16 & 3.147+17 \\
  1.64 & 3.97 & 1.311-01 & 5.053-02 & 3.247 & 1.399+01 & 1.814+16 & 2.671+17 \\
  1.66 & 4.07 & 1.383-01 & 5.145-02 & 3.273 & 1.410+01 & 1.551+16 & 2.307+17 \\
  1.68 & 4.21 & 1.476-01 & 5.252-02 & 3.304 & 1.420+01 & 1.324+16 & 2.004+17 \\
  1.70 & 4.37 & 1.590-01 & 5.370-02 & 3.336 & 1.432+01 & 1.113+16 & 1.756+17 \\
  1.72 & 4.54 & 1.718-01 & 5.487-02 & 3.369 & 1.446+01 & 9.039+15 & 1.548+17 \\
  1.74 & 4.73 & 1.861-01 & 5.603-02 & 3.400 & 1.461+01 & 8.627+15 & 1.364+17 \\
  1.76 & 4.93 & 2.022-01 & 5.716-02 & 3.431 & 1.478+01 & 7.046+15 & 1.205+17 \\
  1.78 & 5.14 & 2.199-01 & 5.825-02 & 3.460 & 1.498+01 & 6.618+15 & 1.068+17 \\
  1.80 & 5.36 & 2.396-01 & 5.930-02 & 3.488 & 1.521+01 & 6.358+15 & 9.540+16 \\
  1.82 & 5.60 & 2.611-01 & 6.028-02 & 3.514 & 1.547+01 & 5.598+15 & 8.473+16 \\
  1.84 & 5.84 & 2.845-01 & 6.121-02 & 3.538 & 1.577+01 & 5.446+15 & 7.621+16 \\
  1.86 & 6.10 & 3.096-01 & 6.206-02 & 3.560 & 1.610+01 & 5.791+15 & 6.870+16 \\
  1.88 & 6.35 & 3.357-01 & 6.283-02 & 3.580 & 1.645+01 & 6.369+15 & 6.304+16 \\
  1.90 & 6.56 & 3.591-01 & 6.343-02 & 3.595 & 1.680+01 & 9.587+15 & 6.202+16 \\
  1.92 & 6.48 & 3.499-01 & 6.320-02 & 3.589 & 1.669+01 & 1.904+16 & 8.466+16 \\
  1.94 & 6.67 & 3.703-01 & 6.369-02 & 3.602 & 1.664+01 & 2.464+16 & 9.678+16 \\
  1.96 & 6.88 & 3.942-01 & 6.421-02 & 3.615 & 1.654+01 & 2.809+16 & 1.185+17 \\
  1.98 & 7.07 & 4.167-01 & 6.464-02 & 3.626 & 1.639+01 & 3.068+16 & 1.677+17 \\
  2.00 & 7.27 & 4.403-01 & 6.506-02 & 3.636 & 1.624+01 & 3.310+16 & 2.431+17 \\
  2.02 & 7.47 & 4.648-01 & 6.544-02 & 3.646 & 1.608+01 & 3.589+16 & 3.224+17 \\
  2.04 & 7.66 & 4.895-01 & 6.580-02 & 3.655 & 1.591+01 & 3.913+16 & 3.968+17 \\
  2.06 & 7.80 & 5.065-01 & 6.603-02 & 3.661 & 1.565+01 & 4.666+16 & 4.685+17 \\
  2.08 & 7.89 & 5.192-01 & 6.619-02 & 3.665 & 1.531+01 & 5.772+16 & 5.260+17 \\
  2.10 & 7.96 & 5.281-01 & 6.629-02 & 3.667 & 1.490+01 & 7.430+16 & 5.849+17 \\
  2.12 & 8.05 & 5.401-01 & 6.643-02 & 3.671 & 1.450+01 & 9.240+16 & 6.567+17 \\
  2.14 & 8.25 & 5.676-01 & 6.673-02 & 3.678 & 1.419+01 & 1.123+17 & 7.340+17 \\
  2.16 & 8.83 & 6.494-01 & 6.748-02 & 3.697 & 1.395+01 & 1.300+17 & 8.122+17 \\
  2.18 & 10.51 & 9.200-01 & 6.904-02 & 3.735 & 1.383+01 & 1.482+17 & 8.897+17 \\
  2.20 & 11.49 & 1.101+00 & 6.967-02 & 3.751 & 1.380+01 & 1.720+17 & 9.840+17 \\
  2.22 & 12.30 & 1.260+00 & 7.008-02 & 3.761 & 1.378+01 & 2.029+17 & 1.104+18 \\
  2.24 & 13.04 & 1.417+00 & 7.040-02 & 3.768 & 1.377+01 & 2.537+17 & 1.285+18 \\
  2.26 & 13.52 & 1.524+00 & 7.058-02 & 3.773 & 1.376+01 & 3.526+17 & 1.633+18 \\
  2.28 & 13.75 & 1.576+00 & 7.066-02 & 3.775 & 1.374+01 & 5.191+17 & 2.201+18 \\
  2.30 & 14.00 & 1.633+00 & 7.074-02 & 3.776 & 1.373+01 & 6.986+17 & 2.807+18 \\
  2.32 & 14.33 & 1.712+00 & 7.084-02 & 3.779 & 1.371+01 & 8.838+17 & 3.399+18 \\
  2.34 & 14.75 & 1.814+00 & 7.096-02 & 3.782 & 1.370+01 & 1.093+18 & 4.037+18 \\
  2.36 & 15.23 & 1.932+00 & 7.108-02 & 3.785 & 1.368+01 & 1.348+18 & 4.744+18 \\
  2.38 & 15.75 & 2.068+00 & 7.121-02 & 3.788 & 1.367+01 & 1.676+18 & 5.596+18 \\
  2.40 & 16.30 & 2.215+00 & 7.133-02 & 3.791 & 1.365+01 & 2.055+18 & 6.578+18 \\
  2.42 & 16.93 & 2.388+00 & 7.145-02 & 3.793 & 1.364+01 & 2.467+18 & 7.731+18 \\
  2.44 & 17.60 & 2.581+00 & 7.156-02 & 3.796 & 1.363+01 & 2.928+18 & 9.132+18 \\
  2.46 & 18.27 & 2.780+00 & 7.166-02 & 3.799 & 1.363+01 & 3.471+18 & 1.077+19 \\
  2.48 & 18.96 & 2.997+00 & 7.176-02 & 3.801 & 1.363+01 & 5.742+18 & 1.262+19 \\
  2.50 & 19.71 & 3.238+00 & 7.185-02 & 3.803 & 1.363+01 & 6.895+18 & 1.477+19 \\
  2.52 & 20.50 & 3.503+00 & 7.194-02 & 3.805 & 1.363+01 & 8.139+18 & 1.726+19 \\
  2.54 & 21.35 & 3.798+00 & 7.202-02 & 3.807 & 1.363+01 & 9.577+18 & 2.028+19 \\
  2.56 & 22.23 & 4.119+00 & 7.210-02 & 3.809 & 1.363+01 & 1.129+19 & 2.393+19 \\
  2.58 & 23.15 & 4.467+00 & 7.217-02 & 3.811 & 1.363+01 & 1.337+19 & 2.855+19 \\
  2.60 & 24.08 & 4.834+00 & 7.223-02 & 3.812 & 1.363+01 & 1.612+19 & 3.456+19 \\
  2.62 & 25.00 & 5.210+00 & 7.229-02 & 3.814 & 1.363+01 & 1.982+19 & 4.288+19 \\
  2.64 & 25.90 & 5.591+00 & 7.234-02 & 3.815 & 1.364+01 & 2.491+19 & 5.446+19 \\
  2.66 & 26.79 & 5.981+00 & 7.238-02 & 3.816 & 1.364+01 & 3.177+19 & 7.096+19 \\
  2.68 & 27.66 & 6.376+00 & 7.242-02 & 3.817 & 1.364+01 & 4.076+19 & 9.351+19 \\
  2.70 & 28.51 & 6.771+00 & 7.245-02 & 3.818 & 1.364+01 & 5.211+19 & 1.235+20 \\
  2.72 & 29.32 & 7.164+00 & 7.249-02 & 3.818 & 1.364+01 & 6.601+19 & 1.619+20 \\
  2.74 & 30.11 & 7.555+00 & 7.251-02 & 3.819 & 1.364+01 & 8.243+19 & 2.090+20 \\
  2.76 & 30.87 & 7.942+00 & 7.254-02 & 3.820 & 1.364+01 & 1.013+20 & 2.654+20 \\
  2.78 & 31.62 & 8.330+00 & 7.256-02 & 3.820 & 1.365+01 & 1.224+20 & 3.299+20 \\
  2.80 & 32.35 & 8.720+00 & 7.258-02 & 3.821 & 1.365+01 & 1.459+20 & 4.024+20 \\
  2.82 & 33.09 & 9.122+00 & 7.260-02 & 3.821 & 1.365+01 & 1.776+20 & 4.815+20 \\
  2.84 & 33.83 & 9.537+00 & 7.262-02 & 3.821 & 1.365+01 & 2.123+20 & 5.669+20 \\
  2.86 & 34.60 & 9.979+00 & 7.263-02 & 3.822 & 1.365+01 & 2.485+20 & 6.587+20 \\
  2.88 & 35.42 & 1.045+01 & 7.265-02 & 3.822 & 1.365+01 & 2.884+20 & 7.553+20 \\
  2.90 & 36.26 & 1.096+01 & 7.267-02 & 3.823 & 1.365+01 & 3.395+20 & 8.587+20 \\
  2.92 & 37.13 & 1.149+01 & 7.268-02 & 3.823 & 1.365+01 & 3.993+20 & 9.702+20 \\
  2.94 & 38.01 & 1.204+01 & 7.270-02 & 3.823 & 1.365+01 & 4.555+20 & 1.092+21 \\
  2.96 & 38.89 & 1.261+01 & 7.271-02 & 3.824 & 1.365+01 & 5.506+20 & 1.227+21 \\
  2.98 & 39.75 & 1.317+01 & 7.272-02 & 3.824 & 1.365+01 & 6.602+20 & 1.385+21 \\
  3.00 & 40.59 & 1.373+01 & 7.274-02 & 3.824 & 1.365+01 & 7.650+20 & 1.570+21 \\
  3.02 & 41.42 & 1.430+01 & 7.275-02 & 3.825 & 1.365+01 & 9.426+20 & 1.795+21 \\
  3.04 & 42.23 & 1.486+01 & 7.276-02 & 3.825 & 1.365+01 & 1.135+21 & 2.072+21 \\
  3.06 & 43.00 & 1.541+01 & 7.277-02 & 3.825 & 1.365+01 & 1.351+21 & 2.408+21 \\
  3.08 & 43.74 & 1.594+01 & 7.277-02 & 3.825 & 1.365+01 & 1.660+21 & 2.815+21 \\
  3.10 & 44.42 & 1.644+01 & 7.278-02 & 3.825 & 1.365+01 & 2.036+21 & 3.301+21 \\
  3.12 & 45.02 & 1.689+01 & 7.279-02 & 3.825 & 1.365+01 & 2.409+21 & 3.872+21 \\
  3.14 & 45.54 & 1.728+01 & 7.279-02 & 3.826 & 1.365+01 & 2.840+21 & 4.540+21 \\
  3.16 & 45.96 & 1.760+01 & 7.280-02 & 3.826 & 1.365+01 & 3.374+21 & 5.316+21 \\
  3.18 & 46.23 & 1.781+01 & 7.280-02 & 3.826 & 1.365+01 & 3.905+21 & 6.214+21 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\multicolumn{8}{l}{\footnotesize{$^*$ using density after cooling to $\log_{10} T = 3.0$}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0100r06_fields.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Radiation Parameters}
\label{t:shckradiation}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-02, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 54.422~\mu$G, ${\cal M}_A = 10.00 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+06, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-08 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}             & \multicolumn{1}{c}{Hydrogen}\\
\multicolumn{1}{c}{$\log_{10}v_s$}       & \multicolumn{1}{c}{Density}       
& \multicolumn{3}{c}{Photon Parameters } & \multicolumn{3}{c}{Energy Parameters} \\
\multicolumn{1}{c}{(km/s)} & \multicolumn{1}{c}{(cm$^{-3}$)}
& \multicolumn{1}{c}{$\Psi_{\rm tot}$} & \multicolumn{1}{c}{$\Psi_H$} & \multicolumn{1}{c}{$\Psi_{\rm keV}$} 
& \multicolumn{1}{c}{$\Phi_{\rm tot}$} & \multicolumn{1}{c}{$\Phi_H$} & \multicolumn{1}{c}{$\Phi_{\rm keV}$} \\
\hline
\hline
  1.30 & 2.512+03 & 9.912+04 & 9.644-10 & 0.000+00 & 8.492-13 & 2.270-20 & 0.000+00 \\
  1.32 & 2.291+03 & 7.921+04 & 2.375-09 & 0.000+00 & 9.470-13 & 5.690-20 & 0.000+00 \\
  1.34 & 2.089+03 & 6.735+04 & 6.715-09 & 0.000+00 & 1.045-12 & 1.660-19 & 0.000+00 \\
  1.36 & 1.905+03 & 5.972+04 & 1.869-08 & 0.000+00 & 1.146-12 & 4.801-19 & 0.000+00 \\
  1.38 & 1.738+03 & 5.421+04 & 5.400-08 & 0.000+00 & 1.255-12 & 1.440-18 & 0.000+00 \\
  1.40 & 1.585+03 & 4.961+04 & 1.575-07 & 0.000+00 & 1.371-12 & 4.352-18 & 0.000+00 \\
  1.42 & 1.445+03 & 4.562+04 & 4.489-07 & 0.000+00 & 1.496-12 & 1.271-17 & 0.000+00 \\
  1.44 & 1.318+03 & 4.216+04 & 1.198-06 & 0.000+00 & 1.633-12 & 3.430-17 & 0.000+00 \\
  1.46 & 1.202+03 & 3.878+04 & 2.889-06 & 0.000+00 & 1.784-12 & 8.296-17 & 0.000+00 \\
  1.48 & 1.096+03 & 3.539+04 & 6.250-06 & 0.000+00 & 1.952-12 & 1.795-16 & 0.000+00 \\
  1.50 & 1.000+03 & 3.194+04 & 1.226-05 & 0.000+00 & 2.141-12 & 3.526-16 & 0.000+00 \\
  1.52 & 9.120+02 & 2.848+04 & 2.230-05 & 0.000+00 & 2.354-12 & 6.427-16 & 0.000+00 \\
  1.54 & 8.318+02 & 2.508+04 & 3.894-05 & 0.000+00 & 2.604-12 & 1.126-15 & 0.000+00 \\
  1.56 & 7.586+02 & 2.169+04 & 6.844-05 & 0.000+00 & 2.924-12 & 1.985-15 & 0.000+00 \\
  1.58 & 6.918+02 & 1.810+04 & 1.327-04 & 0.000+00 & 3.411-12 & 3.854-15 & 0.000+00 \\
  1.60 & 6.310+02 & 1.453+04 & 3.058-04 & 0.000+00 & 4.254-12 & 8.852-15 & 0.000+00 \\
  1.62 & 5.754+02 & 1.320+04 & 4.553-04 & 0.000+00 & 4.739-12 & 1.313-14 & 0.000+00 \\
  1.64 & 5.248+02 & 1.224+04 & 6.334-04 & 0.000+00 & 5.200-12 & 1.819-14 & 0.000+00 \\
  1.66 & 4.786+02 & 1.146+04 & 8.616-04 & 0.000+00 & 5.692-12 & 2.464-14 & 0.000+00 \\
  1.68 & 4.365+02 & 1.081+04 & 1.159-03 & 0.000+00 & 6.231-12 & 3.297-14 & 0.000+00 \\
  1.70 & 3.981+02 & 1.026+04 & 1.550-03 & 0.000+00 & 6.833-12 & 4.384-14 & 0.000+00 \\
  1.72 & 3.631+02 & 9.781+03 & 2.067-03 & 0.000+00 & 7.511-12 & 5.812-14 & 0.000+00 \\
  1.74 & 3.311+02 & 9.360+03 & 2.761-03 & 0.000+00 & 8.282-12 & 7.710-14 & 0.000+00 \\
  1.76 & 3.020+02 & 8.981+03 & 3.703-03 & 0.000+00 & 9.165-12 & 1.026-13 & 0.000+00 \\
  1.78 & 2.754+02 & 8.626+03 & 5.003-03 & 0.000+00 & 1.018-11 & 1.376-13 & 0.000+00 \\
  1.80 & 2.512+02 & 8.297+03 & 6.831-03 & 0.000+00 & 1.137-11 & 1.864-13 & 0.000+00 \\
  1.82 & 2.291+02 & 7.983+03 & 9.461-03 & 0.000+00 & 1.276-11 & 2.560-13 & 0.000+00 \\
  1.84 & 2.089+02 & 7.670+03 & 1.335-02 & 0.000+00 & 1.441-11 & 3.582-13 & 0.000+00 \\
  1.86 & 1.905+02 & 7.364+03 & 1.932-02 & 0.000+00 & 1.639-11 & 5.138-13 & 0.000+00 \\
  1.88 & 1.738+02 & 7.063+03 & 2.898-02 & 0.000+00 & 1.878-11 & 7.652-13 & 0.000+00 \\
  1.90 & 1.585+02 & 6.896+03 & 4.696-02 & 0.000+00 & 2.173-11 & 1.242-12 & 0.000+00 \\
  1.92 & 1.445+02 & 8.619+03 & 1.226-01 & 0.000+00 & 2.518-11 & 3.541-12 & 0.000+00 \\
  1.94 & 1.318+02 & 9.458+03 & 1.593-01 & 0.000+00 & 2.782-11 & 4.666-12 & 0.000+00 \\
  1.96 & 1.202+02 & 1.114+04 & 1.888-01 & 0.000+00 & 2.992-11 & 5.767-12 & 0.000+00 \\
  1.98 & 1.096+02 & 1.317+04 & 2.227-01 & 0.000+00 & 3.185-11 & 7.164-12 & 0.000+00 \\
  2.00 & 1.000+02 & 1.502+04 & 2.585-01 & 0.000+00 & 3.383-11 & 8.690-12 & 0.000+00 \\
  2.02 & 9.120+01 & 1.658+04 & 2.976-01 & 0.000+00 & 3.597-11 & 1.034-11 & 0.000+00 \\
  2.04 & 8.318+01 & 1.787+04 & 3.428-01 & 0.000+00 & 3.839-11 & 1.217-11 & 0.000+00 \\
  2.06 & 7.586+01 & 1.878+04 & 4.172-01 & 0.000+00 & 4.233-11 & 1.472-11 & 0.000+00 \\
  2.08 & 6.918+01 & 1.895+04 & 5.120-01 & 0.000+00 & 4.627-11 & 1.767-11 & 0.000+00 \\
  2.10 & 6.310+01 & 1.876+04 & 6.313-01 & 0.000+00 & 5.032-11 & 2.126-11 & 0.000+00 \\
  2.12 & 5.754+01 & 1.849+04 & 7.639-01 & 0.000+00 & 5.460-11 & 2.529-11 & 0.000+00 \\
  2.14 & 5.248+01 & 1.827+04 & 8.827-01 & 0.000+00 & 5.886-11 & 2.905-11 & 0.000+00 \\
  2.16 & 4.786+01 & 1.813+04 & 9.850-01 & 0.000+00 & 6.326-11 & 3.243-11 & 0.000+00 \\
  2.18 & 4.365+01 & 1.815+04 & 1.076+00 & 0.000+00 & 6.803-11 & 3.560-11 & 0.000+00 \\
  2.20 & 3.981+01 & 1.852+04 & 1.180+00 & 0.000+00 & 7.463-11 & 3.944-11 & 0.000+00 \\
  2.22 & 3.631+01 & 1.925+04 & 1.267+00 & 0.000+00 & 8.144-11 & 4.299-11 & 0.000+00 \\
  2.24 & 3.311+01 & 2.065+04 & 1.334+00 & 0.000+00 & 8.865-11 & 4.629-11 & 0.000+00 \\
  2.26 & 3.020+01 & 2.345+04 & 1.389+00 & 0.000+00 & 9.674-11 & 5.018-11 & 0.000+00 \\
  2.28 & 2.754+01 & 2.792+04 & 1.476+00 & 0.000+00 & 1.065-10 & 5.657-11 & 0.000+00 \\
  2.30 & 2.512+01 & 3.221+04 & 1.609+00 & 0.000+00 & 1.177-10 & 6.497-11 & 0.000+00 \\
  2.32 & 2.291+01 & 3.589+04 & 1.764+00 & 0.000+00 & 1.300-10 & 7.422-11 & 0.000+00 \\
  2.34 & 2.089+01 & 3.928+04 & 1.929+00 & 0.000+00 & 1.431-10 & 8.405-11 & 0.000+00 \\
  2.36 & 1.905+01 & 4.275+04 & 2.091+00 & 0.000+00 & 1.569-10 & 9.438-11 & 0.000+00 \\
  2.38 & 1.738+01 & 4.683+04 & 2.242+00 & 1.358-10 & 1.713-10 & 1.055-10 & 2.307-19 \\
  2.40 & 1.585+01 & 5.130+04 & 2.383+00 & 7.511-10 & 1.867-10 & 1.174-10 & 1.282-18 \\
  2.42 & 1.445+01 & 5.599+04 & 2.529+00 & 3.520-09 & 2.038-10 & 1.306-10 & 6.042-18 \\
  2.44 & 1.318+01 & 6.093+04 & 2.687+00 & 1.418-08 & 2.228-10 & 1.450-10 & 2.448-17 \\
  2.46 & 1.202+01 & 6.619+04 & 2.857+00 & 5.043-08 & 2.436-10 & 1.607-10 & 8.757-17 \\
  2.48 & 1.096+01 & 7.188+04 & 3.045+00 & 1.629-07 & 2.666-10 & 1.782-10 & 2.849-16 \\
  2.50 & 1.000+01 & 7.821+04 & 3.245+00 & 4.806-07 & 2.919-10 & 1.973-10 & 8.463-16 \\
  2.52 & 9.120+00 & 8.537+04 & 3.465+00 & 1.294-06 & 3.196-10 & 2.184-10 & 2.297-15 \\
  2.54 & 8.318+00 & 9.391+04 & 3.711+00 & 3.228-06 & 3.505-10 & 2.417-10 & 5.777-15 \\
  2.56 & 7.586+00 & 1.043+05 & 3.981+00 & 7.524-06 & 3.843-10 & 2.672-10 & 1.359-14 \\
  2.58 & 6.918+00 & 1.173+05 & 4.283+00 & 1.685-05 & 4.216-10 & 2.953-10 & 3.070-14 \\
  2.60 & 6.310+00 & 1.341+05 & 4.615+00 & 3.724-05 & 4.628-10 & 3.261-10 & 6.840-14 \\
  2.62 & 5.754+00 & 1.566+05 & 4.970+00 & 8.233-05 & 5.079-10 & 3.596-10 & 1.522-13 \\
  2.64 & 5.248+00 & 1.869+05 & 5.340+00 & 1.796-04 & 5.568-10 & 3.956-10 & 3.337-13 \\
  2.66 & 4.786+00 & 2.272+05 & 5.722+00 & 3.772-04 & 6.099-10 & 4.345-10 & 7.030-13 \\
  2.68 & 4.365+00 & 2.788+05 & 6.104+00 & 7.525-04 & 6.670-10 & 4.763-10 & 1.405-12 \\
  2.70 & 3.981+00 & 3.430+05 & 6.479+00 & 1.421-03 & 7.284-10 & 5.210-10 & 2.656-12 \\
  2.72 & 3.631+00 & 4.209+05 & 6.838+00 & 2.534-03 & 7.941-10 & 5.691-10 & 4.742-12 \\
  2.74 & 3.311+00 & 5.123+05 & 7.180+00 & 4.268-03 & 8.650-10 & 6.207-10 & 7.994-12 \\
  2.76 & 3.020+00 & 6.178+05 & 7.500+00 & 6.796-03 & 9.417-10 & 6.763-10 & 1.276-11 \\
  2.78 & 2.754+00 & 7.366+05 & 7.794+00 & 1.026-02 & 1.025-09 & 7.363-10 & 1.934-11 \\
  2.80 & 2.512+00 & 8.665+05 & 8.065+00 & 1.475-02 & 1.115-09 & 8.014-10 & 2.796-11 \\
  2.82 & 2.291+00 & 1.005+06 & 8.315+00 & 2.031-02 & 1.212-09 & 8.719-10 & 3.877-11 \\
  2.84 & 2.089+00 & 1.148+06 & 8.549+00 & 2.695-02 & 1.319-09 & 9.490-10 & 5.189-11 \\
  2.86 & 1.905+00 & 1.295+06 & 8.759+00 & 3.468-02 & 1.433-09 & 1.033-09 & 6.749-11 \\
  2.88 & 1.738+00 & 1.441+06 & 8.976+00 & 4.358-02 & 1.560-09 & 1.125-09 & 8.578-11 \\
  2.90 & 1.585+00 & 1.586+06 & 9.209+00 & 5.380-02 & 1.701-09 & 1.228-09 & 1.072-10 \\
  2.92 & 1.445+00 & 1.726+06 & 9.469+00 & 6.574-02 & 1.857-09 & 1.341-09 & 1.328-10 \\
  2.94 & 1.318+00 & 1.863+06 & 9.769+00 & 8.013-02 & 2.031-09 & 1.468-09 & 1.640-10 \\
  2.96 & 1.202+00 & 1.997+06 & 1.012+01 & 9.809-02 & 2.221-09 & 1.608-09 & 2.032-10 \\
  2.98 & 1.096+00 & 2.131+06 & 1.054+01 & 1.210-01 & 2.435-09 & 1.764-09 & 2.536-10 \\
  3.00 & 1.000+00 & 2.267+06 & 1.103+01 & 1.498-01 & 2.671-09 & 1.939-09 & 3.182-10 \\
  3.02 & 9.120-01 & 2.412+06 & 1.160+01 & 1.850-01 & 2.931-09 & 2.133-09 & 3.988-10 \\
  3.04 & 8.318-01 & 2.570+06 & 1.223+01 & 2.261-01 & 3.220-09 & 2.348-09 & 4.963-10 \\
  3.06 & 7.586-01 & 2.747+06 & 1.293+01 & 2.723-01 & 3.538-09 & 2.587-09 & 6.110-10 \\
  3.08 & 6.918-01 & 2.949+06 & 1.368+01 & 3.230-01 & 3.892-09 & 2.851-09 & 7.434-10 \\
  3.10 & 6.310-01 & 3.184+06 & 1.446+01 & 3.780-01 & 4.284-09 & 3.143-09 & 8.949-10 \\
  3.12 & 5.754-01 & 3.454+06 & 1.527+01 & 4.375-01 & 4.715-09 & 3.463-09 & 1.067-09 \\
  3.14 & 5.248-01 & 3.767+06 & 1.611+01 & 5.017-01 & 5.184-09 & 3.815-09 & 1.263-09 \\
  3.16 & 4.786-01 & 4.131+06 & 1.697+01 & 5.711-01 & 5.705-09 & 4.203-09 & 1.486-09 \\
  3.18 & 4.365-01 & 4.550+06 & 1.786+01 & 6.462-01 & 6.273-09 & 4.630-09 & 1.740-09 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0100r06_hahb.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock $4\pi$ steradian  Balmer Line Radiation}
\label{t:shckbalmer}
\begin{center}
\begin{tabular}{*{6}{r}}
\hline
\multicolumn{6}{l}{$ \eta_M =  1.00e-02$, ${\cal M}_A = 10.00 $, $ R =  1.00e+06 $}\\
\multicolumn{6}{l}{$\Phi_{\rm H\beta} = 4.0862\times 10^{-12} \Psi_{\rm H\beta}$, $\Phi_{\rm H\alpha} = 3.0268\times 10^{-12} \Psi_{\rm H\alpha}$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}   &                      &                  & \multicolumn{2}{c}{Ratios } \\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}    & \multicolumn{2}{c}{Photon Parameters }  & \multicolumn{1}{c}{Photons } & \multicolumn{1}{c}{Intensity }\\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}& \multicolumn{1}{c}{$\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Psi_{\rm H\alpha}$}& \multicolumn{1}{c}{$\Psi_{\rm H\alpha}/\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Phi_{\rm H\alpha}/\Phi_{\rm H\beta}$} \\
\hline
\hline
    1.30 &  2.512+03 &  1.490-03 & 2.578-04 &  5.780 &  4.282 \\ 
    1.32 &  2.291+03 &  2.945-03 & 4.939-04 &  5.963 &  4.417 \\ 
    1.34 &  2.089+03 &  4.737-03 & 7.635-04 &  6.205 &  4.596 \\ 
    1.36 &  1.905+03 &  6.830-03 & 1.063-03 &  6.428 &  4.762 \\ 
    1.38 &  1.738+03 &  9.367-03 & 1.422-03 &  6.587 &  4.879 \\ 
    1.40 &  1.585+03 &  1.241-02 & 1.864-03 &  6.661 &  4.934 \\ 
    1.42 &  1.445+03 &  1.604-02 & 2.405-03 &  6.670 &  4.941 \\ 
    1.44 &  1.318+03 &  2.036-02 & 3.069-03 &  6.632 &  4.913 \\ 
    1.46 &  1.202+03 &  2.545-02 & 3.880-03 &  6.560 &  4.859 \\ 
    1.48 &  1.096+03 &  3.156-02 & 4.881-03 &  6.467 &  4.790 \\ 
    1.50 &  1.000+03 &  3.882-02 & 6.102-03 &  6.361 &  4.712 \\ 
    1.52 &  9.120+02 &  4.744-02 & 7.590-03 &  6.250 &  4.629 \\ 
    1.54 &  8.318+02 &  5.811-02 & 9.472-03 &  6.135 &  4.544 \\ 
    1.56 &  7.586+02 &  7.232-02 & 1.203-02 &  6.012 &  4.454 \\ 
    1.58 &  6.918+02 &  9.477-02 & 1.615-02 &  5.868 &  4.347 \\ 
    1.60 &  6.310+02 &  1.354-01 & 2.377-02 &  5.697 &  4.220 \\ 
    1.62 &  5.754+02 &  1.602-01 & 2.849-02 &  5.622 &  4.165 \\ 
    1.64 &  5.248+02 &  1.843-01 & 3.312-02 &  5.563 &  4.121 \\ 
    1.66 &  4.786+02 &  2.103-01 & 3.815-02 &  5.511 &  4.083 \\ 
    1.68 &  4.365+02 &  2.388-01 & 4.370-02 &  5.464 &  4.047 \\ 
    1.70 &  3.981+02 &  2.706-01 & 4.993-02 &  5.420 &  4.015 \\ 
    1.72 &  3.631+02 &  3.063-01 & 5.694-02 &  5.379 &  3.984 \\ 
    1.74 &  3.311+02 &  3.463-01 & 6.488-02 &  5.339 &  3.955 \\ 
    1.76 &  3.020+02 &  3.914-01 & 7.386-02 &  5.299 &  3.925 \\ 
    1.78 &  2.754+02 &  4.416-01 & 8.400-02 &  5.257 &  3.894 \\ 
    1.80 &  2.512+02 &  4.983-01 & 9.559-02 &  5.213 &  3.862 \\ 
    1.82 &  2.291+02 &  5.626-01 & 1.089-01 &  5.167 &  3.827 \\ 
    1.84 &  2.089+02 &  6.344-01 & 1.240-01 &  5.115 &  3.789 \\ 
    1.86 &  1.905+02 &  7.148-01 & 1.414-01 &  5.055 &  3.744 \\ 
    1.88 &  1.738+02 &  7.993-01 & 1.606-01 &  4.977 &  3.687 \\ 
    1.90 &  1.585+02 &  8.636-01 & 1.784-01 &  4.841 &  3.586 \\ 
    1.92 &  1.445+02 &  7.572-01 & 1.664-01 &  4.551 &  3.371 \\ 
    1.94 &  1.318+02 &  7.192-01 & 1.606-01 &  4.477 &  3.317 \\ 
    1.96 &  1.202+02 &  7.016-01 & 1.589-01 &  4.415 &  3.271 \\ 
    1.98 &  1.096+02 &  6.934-01 & 1.590-01 &  4.361 &  3.230 \\ 
    2.00 &  1.000+02 &  6.931-01 & 1.605-01 &  4.319 &  3.199 \\ 
    2.02 &  9.120+01 &  6.992-01 & 1.631-01 &  4.286 &  3.175 \\ 
    2.04 &  8.318+01 &  7.123-01 & 1.672-01 &  4.261 &  3.156 \\ 
    2.06 &  7.586+01 &  7.439-01 & 1.755-01 &  4.239 &  3.140 \\ 
    2.08 &  6.918+01 &  7.878-01 & 1.865-01 &  4.223 &  3.128 \\ 
    2.10 &  6.310+01 &  8.451-01 & 2.007-01 &  4.210 &  3.118 \\ 
    2.12 &  5.754+01 &  9.110-01 & 2.171-01 &  4.197 &  3.109 \\ 
    2.14 &  5.248+01 &  9.698-01 & 2.317-01 &  4.185 &  3.100 \\ 
    2.16 &  4.786+01 &  1.023+00 & 2.449-01 &  4.176 &  3.093 \\ 
    2.18 &  4.365+01 &  1.073+00 & 2.577-01 &  4.165 &  3.085 \\ 
    2.20 &  3.981+01 &  1.136+00 & 2.738-01 &  4.151 &  3.075 \\ 
    2.22 &  3.631+01 &  1.186+00 & 2.867-01 &  4.138 &  3.065 \\ 
    2.24 &  3.311+01 &  1.219+00 & 2.957-01 &  4.123 &  3.054 \\ 
    2.26 &  3.020+01 &  1.238+00 & 3.016-01 &  4.105 &  3.041 \\ 
    2.28 &  2.754+01 &  1.271+00 & 3.114-01 &  4.080 &  3.022 \\ 
    2.30 &  2.512+01 &  1.336+00 & 3.293-01 &  4.057 &  3.005 \\ 
    2.32 &  2.291+01 &  1.418+00 & 3.512-01 &  4.038 &  2.991 \\ 
    2.34 &  2.089+01 &  1.507+00 & 3.746-01 &  4.023 &  2.980 \\ 
    2.36 &  1.905+01 &  1.590+00 & 3.965-01 &  4.011 &  2.971 \\ 
    2.38 &  1.738+01 &  1.647+00 & 4.116-01 &  4.002 &  2.965 \\ 
    2.40 &  1.585+01 &  1.694+00 & 4.240-01 &  3.996 &  2.960 \\ 
    2.42 &  1.445+01 &  1.757+00 & 4.401-01 &  3.992 &  2.957 \\ 
    2.44 &  1.318+01 &  1.835+00 & 4.599-01 &  3.990 &  2.955 \\ 
    2.46 &  1.202+01 &  1.923+00 & 4.820-01 &  3.989 &  2.955 \\ 
    2.48 &  1.096+01 &  2.023+00 & 5.069-01 &  3.991 &  2.956 \\ 
    2.50 &  1.000+01 &  2.131+00 & 5.336-01 &  3.994 &  2.958 \\ 
    2.52 &  9.120+00 &  2.252+00 & 5.632-01 &  3.998 &  2.962 \\ 
    2.54 &  8.318+00 &  2.390+00 & 5.970-01 &  4.004 &  2.966 \\ 
    2.56 &  7.586+00 &  2.546+00 & 6.348-01 &  4.011 &  2.971 \\ 
    2.58 &  6.918+00 &  2.728+00 & 6.787-01 &  4.019 &  2.977 \\ 
    2.60 &  6.310+00 &  2.940+00 & 7.298-01 &  4.029 &  2.984 \\ 
    2.62 &  5.754+00 &  3.183+00 & 7.877-01 &  4.040 &  2.993 \\ 
    2.64 &  5.248+00 &  3.452+00 & 8.518-01 &  4.052 &  3.002 \\ 
    2.66 &  4.786+00 &  3.748+00 & 9.219-01 &  4.065 &  3.012 \\ 
    2.68 &  4.365+00 &  4.061+00 & 9.958-01 &  4.078 &  3.021 \\ 
    2.70 &  3.981+00 &  4.381+00 & 1.071+00 &  4.091 &  3.030 \\ 
    2.72 &  3.631+00 &  4.700+00 & 1.145+00 &  4.104 &  3.040 \\ 
    2.74 &  3.311+00 &  5.032+00 & 1.223+00 &  4.116 &  3.049 \\ 
    2.76 &  3.020+00 &  5.374+00 & 1.302+00 &  4.127 &  3.057 \\ 
    2.78 &  2.754+00 &  5.714+00 & 1.381+00 &  4.138 &  3.065 \\ 
    2.80 &  2.512+00 &  6.055+00 & 1.459+00 &  4.149 &  3.074 \\ 
    2.82 &  2.291+00 &  6.392+00 & 1.536+00 &  4.162 &  3.083 \\ 
    2.84 &  2.089+00 &  6.738+00 & 1.613+00 &  4.176 &  3.093 \\ 
    2.86 &  1.905+00 &  7.064+00 & 1.684+00 &  4.195 &  3.107 \\ 
    2.88 &  1.738+00 &  7.420+00 & 1.759+00 &  4.218 &  3.125 \\ 
    2.90 &  1.585+00 &  7.820+00 & 1.843+00 &  4.242 &  3.143 \\ 
    2.92 &  1.445+00 &  8.269+00 & 1.936+00 &  4.271 &  3.164 \\ 
    2.94 &  1.318+00 &  8.795+00 & 2.041+00 &  4.308 &  3.191 \\ 
    2.96 &  1.202+00 &  9.366+00 & 2.156+00 &  4.345 &  3.218 \\ 
    2.98 &  1.096+00 &  1.005+01 & 2.288+00 &  4.393 &  3.254 \\ 
    3.00 &  1.000+00 &  1.084+01 & 2.438+00 &  4.445 &  3.292 \\ 
    3.02 &  9.120-01 &  1.173+01 & 2.604+00 &  4.503 &  3.335 \\ 
    3.04 &  8.318-01 &  1.277+01 & 2.794+00 &  4.568 &  3.384 \\ 
    3.06 &  7.586-01 &  1.396+01 & 3.015+00 &  4.628 &  3.429 \\ 
    3.08 &  6.918-01 &  1.535+01 & 3.272+00 &  4.690 &  3.474 \\ 
    3.10 &  6.310-01 &  1.694+01 & 3.563+00 &  4.754 &  3.521 \\ 
    3.12 &  5.754-01 &  1.872+01 & 3.886+00 &  4.818 &  3.569 \\ 
    3.14 &  5.248-01 &  2.065+01 & 4.237+00 &  4.874 &  3.610 \\ 
    3.16 &  4.786-01 &  2.287+01 & 4.634+00 &  4.934 &  3.655 \\ 
    3.18 &  4.365-01 &  2.529+01 & 5.071+00 &  4.988 &  3.695 \\ 
\hline
\multicolumn{6}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\end{table*}%

\end{document}


==> anc/eta0100r06_str1.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters}
\label{t:shckprop1}
\begin{center}
\begin{tabular}{*{7}{r}}
\multicolumn{7}{l}{$ \eta_M = $ 1.00e-02, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 54.422~\mu$G, ${\cal M}_A = 10.00 $ }\\
\multicolumn{7}{l}{$ R = $ 1.00e+06, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-08 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}     & \multicolumn{2}{c}{Temperature }                                 &  \multicolumn{2}{c}{Hydrogen}                   & \multicolumn{1}{c}{Particle}\\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}      & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock} &  \multicolumn{2}{c}{Ionization Fraction}        & \multicolumn{1}{c}{Mass}    \\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}  & \multicolumn{1}{c}{(K)}        & \multicolumn{1}{c}{(K)}         &  \multicolumn{1}{c}{HI}& \multicolumn{1}{c}{HII}& \multicolumn{1}{c}{(a.m.u)} \\
\hline
\hline
  1.30 & 2.512+03 & 1.000+01 & 1.083+04 & 1.000+00 & 1.229-09 & 1.291 \\
  1.32 & 2.291+03 & 1.246+01 & 1.188+04 & 1.000+00 & 3.002-09 & 1.291 \\
  1.34 & 2.089+03 & 1.451+01 & 1.302+04 & 1.000+00 & 7.481-09 & 1.291 \\
  1.36 & 1.906+03 & 1.503+01 & 1.428+04 & 1.000+00 & 2.011-08 & 1.291 \\
  1.38 & 1.738+03 & 1.595+01 & 1.566+04 & 1.000+00 & 5.682-08 & 1.291 \\
  1.40 & 1.585+03 & 1.788+01 & 1.717+04 & 1.000+00 & 1.638-07 & 1.291 \\
  1.42 & 1.445+03 & 2.171+01 & 1.883+04 & 1.000+00 & 4.644-07 & 1.291 \\
  1.44 & 1.318+03 & 2.882+01 & 2.065+04 & 1.000+00 & 1.237-06 & 1.291 \\
  1.46 & 1.202+03 & 4.318+01 & 2.265+04 & 1.000+00 & 2.983-06 & 1.291 \\
  1.48 & 1.096+03 & 8.035+01 & 2.487+04 & 1.000+00 & 6.453-06 & 1.291 \\
  1.50 & 1.000+03 & 1.572+02 & 2.733+04 & 1.000+00 & 1.268-05 & 1.291 \\
  1.52 & 9.120+02 & 2.940+02 & 3.008+04 & 1.000+00 & 2.313-05 & 1.291 \\
  1.54 & 8.318+02 & 6.064+02 & 3.325+04 & 1.000+00 & 4.060-05 & 1.291 \\
  1.56 & 7.586+02 & 1.413+03 & 3.716+04 & 9.999-01 & 7.194-05 & 1.291 \\
  1.58 & 6.918+02 & 3.723+03 & 4.276+04 & 9.999-01 & 1.409-04 & 1.291 \\
  1.60 & 6.310+02 & 9.349+03 & 5.168+04 & 9.997-01 & 3.329-04 & 1.291 \\
  1.62 & 5.754+02 & 1.069+04 & 5.706+04 & 9.995-01 & 4.959-04 & 1.291 \\
  1.64 & 5.248+02 & 1.133+04 & 6.220+04 & 9.993-01 & 6.892-04 & 1.290 \\
  1.66 & 4.786+02 & 1.174+04 & 6.757+04 & 9.991-01 & 9.362-04 & 1.290 \\
  1.68 & 4.365+02 & 1.204+04 & 7.332+04 & 9.987-01 & 1.257-03 & 1.290 \\
  1.70 & 3.981+02 & 1.227+04 & 7.952+04 & 9.983-01 & 1.678-03 & 1.289 \\
  1.72 & 3.631+02 & 1.244+04 & 8.624+04 & 9.978-01 & 2.235-03 & 1.288 \\
  1.74 & 3.311+02 & 1.258+04 & 9.354+04 & 9.970-01 & 2.980-03 & 1.288 \\
  1.76 & 3.020+02 & 1.269+04 & 1.015+05 & 9.960-01 & 3.990-03 & 1.286 \\
  1.78 & 2.754+02 & 1.277+04 & 1.101+05 & 9.946-01 & 5.382-03 & 1.285 \\
  1.80 & 2.512+02 & 1.284+04 & 1.195+05 & 9.927-01 & 7.338-03 & 1.283 \\
  1.82 & 2.291+02 & 1.289+04 & 1.296+05 & 9.899-01 & 1.015-02 & 1.279 \\
  1.84 & 2.089+02 & 1.293+04 & 1.405+05 & 9.857-01 & 1.430-02 & 1.274 \\
  1.86 & 1.906+02 & 1.296+04 & 1.521+05 & 9.793-01 & 2.066-02 & 1.267 \\
  1.88 & 1.738+02 & 1.299+04 & 1.642+05 & 9.690-01 & 3.096-02 & 1.256 \\
  1.90 & 1.585+02 & 1.309+04 & 1.762+05 & 9.499-01 & 5.007-02 & 1.234 \\
  1.92 & 1.445+02 & 1.374+04 & 1.809+05 & 8.702-01 & 1.298-01 & 1.153 \\
  1.94 & 1.318+02 & 1.379+04 & 1.914+05 & 8.338-01 & 1.661-01 & 1.118 \\
  1.96 & 1.202+02 & 1.385+04 & 2.039+05 & 8.068-01 & 1.931-01 & 1.090 \\
  1.98 & 1.097+02 & 1.397+04 & 2.166+05 & 7.764-01 & 2.236-01 & 1.060 \\
  2.00 & 1.000+02 & 1.408+04 & 2.300+05 & 7.442-01 & 2.558-01 & 1.030 \\
  2.02 & 9.120+01 & 1.418+04 & 2.438+05 & 7.082-01 & 2.918-01 & 0.999 \\
  2.04 & 8.318+01 & 1.428+04 & 2.578+05 & 6.660-01 & 3.340-01 & 0.966 \\
  2.06 & 7.586+01 & 1.436+04 & 2.678+05 & 5.922-01 & 4.078-01 & 0.916 \\
  2.08 & 6.918+01 & 1.444+04 & 2.757+05 & 4.962-01 & 5.038-01 & 0.862 \\
  2.10 & 6.310+01 & 1.449+04 & 2.810+05 & 3.748-01 & 6.252-01 & 0.802 \\
  2.12 & 5.754+01 & 1.448+04 & 2.870+05 & 2.490-01 & 7.510-01 & 0.747 \\
  2.14 & 5.248+01 & 1.423+04 & 2.956+05 & 1.342-01 & 8.658-01 & 0.703 \\
  2.16 & 4.786+01 & 1.302+04 & 3.081+05 & 4.748-02 & 9.525-01 & 0.673 \\
  2.18 & 4.365+01 & 9.958+03 & 3.268+05 & 1.148-02 & 9.885-01 & 0.658 \\
  2.20 & 3.981+01 & 9.122+03 & 3.543+05 & 8.969-03 & 9.910-01 & 0.654 \\
  2.22 & 3.631+01 & 8.700+03 & 3.853+05 & 8.580-03 & 9.914-01 & 0.650 \\
  2.24 & 3.311+01 & 8.447+03 & 4.197+05 & 8.309-03 & 9.917-01 & 0.648 \\
  2.26 & 3.020+01 & 8.561+03 & 4.580+05 & 7.984-03 & 9.920-01 & 0.645 \\
  2.28 & 2.754+01 & 9.020+03 & 5.003+05 & 7.424-03 & 9.926-01 & 0.643 \\
  2.30 & 2.512+01 & 9.485+03 & 5.462+05 & 6.685-03 & 9.933-01 & 0.641 \\
  2.32 & 2.291+01 & 9.860+03 & 5.960+05 & 5.938-03 & 9.941-01 & 0.638 \\
  2.34 & 2.089+01 & 1.015+04 & 6.501+05 & 5.250-03 & 9.948-01 & 0.636 \\
  2.36 & 1.905+01 & 1.039+04 & 7.091+05 & 4.665-03 & 9.953-01 & 0.633 \\
  2.38 & 1.738+01 & 1.059+04 & 7.735+05 & 4.229-03 & 9.958-01 & 0.630 \\
  2.40 & 1.585+01 & 1.080+04 & 8.444+05 & 3.902-03 & 9.961-01 & 0.628 \\
  2.42 & 1.445+01 & 1.095+04 & 9.222+05 & 3.643-03 & 9.964-01 & 0.626 \\
  2.44 & 1.318+01 & 1.107+04 & 1.008+06 & 3.412-03 & 9.966-01 & 0.625 \\
  2.46 & 1.202+01 & 1.124+04 & 1.102+06 & 3.183-03 & 9.968-01 & 0.623 \\
  2.48 & 1.096+01 & 1.142+04 & 1.206+06 & 2.964-03 & 9.970-01 & 0.622 \\
  2.50 & 1.000+01 & 1.157+04 & 1.320+06 & 2.768-03 & 9.972-01 & 0.622 \\
  2.52 & 9.120+00 & 1.171+04 & 1.445+06 & 2.586-03 & 9.974-01 & 0.621 \\
  2.54 & 8.318+00 & 1.183+04 & 1.582+06 & 2.414-03 & 9.976-01 & 0.621 \\
  2.56 & 7.586+00 & 1.195+04 & 1.733+06 & 2.255-03 & 9.978-01 & 0.620 \\
  2.58 & 6.918+00 & 1.208+04 & 1.898+06 & 2.094-03 & 9.979-01 & 0.620 \\
  2.60 & 6.310+00 & 1.223+04 & 2.079+06 & 1.935-03 & 9.981-01 & 0.620 \\
  2.62 & 5.754+00 & 1.244+04 & 2.278+06 & 1.777-03 & 9.982-01 & 0.619 \\
  2.64 & 5.248+00 & 1.270+04 & 2.496+06 & 1.622-03 & 9.984-01 & 0.619 \\
  2.66 & 4.786+00 & 1.302+04 & 2.736+06 & 1.469-03 & 9.985-01 & 0.619 \\
  2.68 & 4.365+00 & 1.338+04 & 2.998+06 & 1.325-03 & 9.987-01 & 0.619 \\
  2.70 & 3.981+00 & 1.381+04 & 3.286+06 & 1.193-03 & 9.988-01 & 0.619 \\
  2.72 & 3.631+00 & 1.431+04 & 3.602+06 & 1.072-03 & 9.989-01 & 0.619 \\
  2.74 & 3.311+00 & 1.488+04 & 3.948+06 & 9.631-04 & 9.990-01 & 0.619 \\
  2.76 & 3.020+00 & 1.551+04 & 4.327+06 & 8.654-04 & 9.991-01 & 0.619 \\
  2.78 & 2.754+00 & 1.622+04 & 4.743+06 & 7.786-04 & 9.992-01 & 0.618 \\
  2.80 & 2.512+00 & 1.698+04 & 5.199+06 & 7.018-04 & 9.993-01 & 0.618 \\
  2.82 & 2.291+00 & 1.780+04 & 5.699+06 & 6.340-04 & 9.994-01 & 0.618 \\
  2.84 & 2.089+00 & 1.866+04 & 6.247+06 & 5.741-04 & 9.994-01 & 0.618 \\
  2.86 & 1.905+00 & 1.955+04 & 6.848+06 & 5.215-04 & 9.995-01 & 0.618 \\
  2.88 & 1.738+00 & 2.046+04 & 7.506+06 & 4.741-04 & 9.995-01 & 0.618 \\
  2.90 & 1.585+00 & 2.140+04 & 8.229+06 & 4.305-04 & 9.996-01 & 0.618 \\
  2.92 & 1.445+00 & 2.238+04 & 9.020+06 & 3.900-04 & 9.996-01 & 0.618 \\
  2.94 & 1.318+00 & 2.341+04 & 9.888+06 & 3.521-04 & 9.997-01 & 0.618 \\
  2.96 & 1.202+00 & 2.451+04 & 1.084+07 & 3.166-04 & 9.997-01 & 0.618 \\
  2.98 & 1.097+00 & 2.572+04 & 1.188+07 & 2.826-04 & 9.997-01 & 0.618 \\
  3.00 & 1.000+00 & 2.705+04 & 1.303+07 & 2.507-04 & 9.998-01 & 0.618 \\
  3.02 & 9.120-01 & 2.848+04 & 1.428+07 & 2.210-04 & 9.998-01 & 0.617 \\
  3.04 & 8.318-01 & 3.005+04 & 1.566+07 & 1.938-04 & 9.998-01 & 0.617 \\
  3.06 & 7.586-01 & 3.176+04 & 1.716+07 & 1.685-04 & 9.998-01 & 0.617 \\
  3.08 & 6.918-01 & 3.366+04 & 1.882+07 & 1.454-04 & 9.999-01 & 0.617 \\
  3.10 & 6.310-01 & 3.578+04 & 2.063+07 & 1.245-04 & 9.999-01 & 0.617 \\
  3.12 & 5.754-01 & 3.819+04 & 2.262+07 & 1.057-04 & 9.999-01 & 0.617 \\
  3.14 & 5.248-01 & 4.093+04 & 2.479+07 & 8.883-05 & 9.999-01 & 0.617 \\
  3.16 & 4.786-01 & 4.406+04 & 2.718+07 & 7.386-05 & 9.999-01 & 0.617 \\
  3.18 & 4.365-01 & 4.774+04 & 2.980+07 & 6.055-05 & 9.999-01 & 0.617 \\
\hline
\multicolumn{7}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0100r06_str2.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters, continued}
\label{t:shckprop2}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-02, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 54.422~\mu$G, ${\cal M}_A = 10.00 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+06, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-08 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}       &                            & \multicolumn{2}{c}{Magnetic $\alpha$}                           & \multicolumn{2}{c}{Compression}                      & \multicolumn{2}{c}{Cooling Columns} \\
\multicolumn{1}{c}{$\log_{10}v_s$} & \multicolumn{1}{c}{Mach}   & \multicolumn{2}{c}{$P_B/P_{\rm gas}$}                   & \multicolumn{2}{c}{Factor}                           & \multicolumn{1}{c}{$\lambda_4$} & \multicolumn{1}{c}{$\lambda_3$}\\
\multicolumn{1}{c}{(km/s)}         & \multicolumn{1}{c}{Number} & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock}& \multicolumn{1}{c}{Jump}& \multicolumn{1}{c}{Max.$^*$}   & \multicolumn{1}{c}{(cm$^{-2}$)}  & \multicolumn{1}{c}{(cm$^{-2}$)}   \\
\hline
\hline
  1.30 & 60.91 & 3.091+01 & 7.289-02 & 3.828 & 1.206+01 & 2.086+18 & 9.947+18 \\
  1.32 & 57.15 & 2.721+01 & 7.287-02 & 3.828 & 1.220+01 & 2.245+18 & 7.470+18 \\
  1.34 & 55.44 & 2.561+01 & 7.286-02 & 3.827 & 1.233+01 & 1.937+18 & 5.944+18 \\
  1.36 & 57.04 & 2.711+01 & 7.287-02 & 3.828 & 1.247+01 & 1.563+18 & 4.922+18 \\
  1.38 & 57.98 & 2.802+01 & 7.288-02 & 3.828 & 1.255+01 & 1.224+18 & 4.152+18 \\
  1.40 & 57.34 & 2.740+01 & 7.287-02 & 3.828 & 1.266+01 & 9.251+17 & 3.538+18 \\
  1.42 & 54.50 & 2.475+01 & 7.286-02 & 3.827 & 1.275+01 & 6.666+17 & 3.044+18 \\
  1.44 & 49.52 & 2.044+01 & 7.283-02 & 3.826 & 1.284+01 & 4.931+17 & 2.657+18 \\
  1.46 & 42.37 & 1.496+01 & 7.276-02 & 3.825 & 1.292+01 & 3.523+17 & 2.328+18 \\
  1.48 & 32.52 & 8.813+00 & 7.258-02 & 3.821 & 1.297+01 & 2.575+17 & 2.030+18 \\
  1.50 & 24.35 & 4.941+00 & 7.225-02 & 3.813 & 1.306+01 & 1.957+17 & 1.766+18 \\
  1.52 & 18.64 & 2.896+00 & 7.172-02 & 3.800 & 1.313+01 & 1.402+17 & 1.516+18 \\
  1.54 & 13.59 & 1.539+00 & 7.060-02 & 3.773 & 1.320+01 & 1.023+17 & 1.281+18 \\
  1.56 & 9.32 & 7.241-01 & 6.802-02 & 3.710 & 1.331+01 & 7.298+16 & 1.054+18 \\
  1.58 & 6.01 & 3.014-01 & 6.180-02 & 3.553 & 1.348+01 & 5.046+16 & 8.111+17 \\
  1.60 & 3.97 & 1.316-01 & 5.060-02 & 3.249 & 1.377+01 & 2.939+16 & 5.588+17 \\
  1.62 & 3.89 & 1.261-01 & 4.986-02 & 3.228 & 1.390+01 & 2.186+16 & 4.748+17 \\
  1.64 & 3.96 & 1.305-01 & 5.046-02 & 3.245 & 1.398+01 & 1.838+16 & 4.127+17 \\
  1.66 & 4.07 & 1.381-01 & 5.142-02 & 3.272 & 1.408+01 & 1.584+16 & 3.640+17 \\
  1.68 & 4.21 & 1.476-01 & 5.252-02 & 3.303 & 1.419+01 & 1.361+16 & 3.241+17 \\
  1.70 & 4.36 & 1.588-01 & 5.368-02 & 3.336 & 1.431+01 & 1.145+16 & 2.908+17 \\
  1.72 & 4.54 & 1.715-01 & 5.485-02 & 3.368 & 1.444+01 & 9.307+15 & 2.604+17 \\
  1.74 & 4.72 & 1.859-01 & 5.601-02 & 3.400 & 1.459+01 & 8.954+15 & 2.342+17 \\
  1.76 & 4.92 & 2.019-01 & 5.715-02 & 3.431 & 1.476+01 & 7.309+15 & 2.113+17 \\
  1.78 & 5.13 & 2.197-01 & 5.824-02 & 3.460 & 1.496+01 & 6.905+15 & 1.909+17 \\
  1.80 & 5.36 & 2.392-01 & 5.928-02 & 3.487 & 1.518+01 & 6.680+15 & 1.726+17 \\
  1.82 & 5.59 & 2.605-01 & 6.026-02 & 3.513 & 1.543+01 & 5.883+15 & 1.560+17 \\
  1.84 & 5.84 & 2.838-01 & 6.118-02 & 3.537 & 1.573+01 & 5.753+15 & 1.433+17 \\
  1.86 & 6.09 & 3.087-01 & 6.203-02 & 3.559 & 1.606+01 & 6.175+15 & 1.316+17 \\
  1.88 & 6.34 & 3.345-01 & 6.279-02 & 3.579 & 1.641+01 & 6.836+15 & 1.229+17 \\
  1.90 & 6.55 & 3.578-01 & 6.340-02 & 3.594 & 1.676+01 & 1.038+16 & 1.234+17 \\
  1.92 & 6.47 & 3.492-01 & 6.318-02 & 3.589 & 1.663+01 & 2.073+16 & 1.829+17 \\
  1.94 & 6.66 & 3.698-01 & 6.368-02 & 3.602 & 1.658+01 & 2.633+16 & 2.139+17 \\
  1.96 & 6.87 & 3.936-01 & 6.419-02 & 3.615 & 1.648+01 & 2.976+16 & 2.748+17 \\
  1.98 & 7.07 & 4.161-01 & 6.463-02 & 3.626 & 1.633+01 & 3.182+16 & 3.614+17 \\
  2.00 & 7.26 & 4.397-01 & 6.505-02 & 3.636 & 1.619+01 & 3.427+16 & 4.527+17 \\
  2.02 & 7.46 & 4.642-01 & 6.544-02 & 3.646 & 1.603+01 & 3.710+16 & 5.348+17 \\
  2.04 & 7.66 & 4.889-01 & 6.579-02 & 3.655 & 1.586+01 & 4.032+16 & 6.086+17 \\
  2.06 & 7.79 & 5.059-01 & 6.602-02 & 3.661 & 1.561+01 & 4.789+16 & 6.889+17 \\
  2.08 & 7.89 & 5.186-01 & 6.618-02 & 3.665 & 1.527+01 & 5.897+16 & 7.539+17 \\
  2.10 & 7.95 & 5.271-01 & 6.628-02 & 3.667 & 1.486+01 & 7.579+16 & 8.201+17 \\
  2.12 & 8.05 & 5.396-01 & 6.643-02 & 3.671 & 1.448+01 & 9.484+16 & 8.964+17 \\
  2.14 & 8.25 & 5.666-01 & 6.672-02 & 3.678 & 1.416+01 & 1.142+17 & 9.813+17 \\
  2.16 & 8.83 & 6.491-01 & 6.748-02 & 3.697 & 1.392+01 & 1.323+17 & 1.069+18 \\
  2.18 & 10.45 & 9.105-01 & 6.900-02 & 3.734 & 1.381+01 & 1.500+17 & 1.152+18 \\
  2.20 & 11.40 & 1.083+00 & 6.962-02 & 3.749 & 1.378+01 & 1.756+17 & 1.261+18 \\
  2.22 & 12.19 & 1.238+00 & 7.003-02 & 3.759 & 1.377+01 & 2.067+17 & 1.410+18 \\
  2.24 & 12.93 & 1.392+00 & 7.036-02 & 3.767 & 1.376+01 & 2.561+17 & 1.635+18 \\
  2.26 & 13.42 & 1.501+00 & 7.054-02 & 3.772 & 1.375+01 & 3.553+17 & 2.026+18 \\
  2.28 & 13.67 & 1.557+00 & 7.063-02 & 3.774 & 1.373+01 & 5.216+17 & 2.646+18 \\
  2.30 & 13.93 & 1.618+00 & 7.072-02 & 3.776 & 1.372+01 & 7.014+17 & 3.293+18 \\
  2.32 & 14.28 & 1.700+00 & 7.083-02 & 3.779 & 1.371+01 & 8.892+17 & 3.950+18 \\
  2.34 & 14.71 & 1.803+00 & 7.095-02 & 3.781 & 1.369+01 & 1.099+18 & 4.637+18 \\
  2.36 & 15.19 & 1.922+00 & 7.107-02 & 3.784 & 1.368+01 & 1.355+18 & 5.418+18 \\
  2.38 & 15.72 & 2.059+00 & 7.120-02 & 3.788 & 1.366+01 & 1.685+18 & 6.373+18 \\
  2.40 & 16.27 & 2.206+00 & 7.132-02 & 3.790 & 1.365+01 & 2.059+18 & 7.482+18 \\
  2.42 & 16.90 & 2.379+00 & 7.144-02 & 3.793 & 1.364+01 & 2.479+18 & 8.771+18 \\
  2.44 & 17.57 & 2.574+00 & 7.156-02 & 3.796 & 1.363+01 & 2.955+18 & 1.025+19 \\
  2.46 & 18.24 & 2.774+00 & 7.166-02 & 3.799 & 1.363+01 & 4.764+18 & 1.197+19 \\
  2.48 & 18.95 & 2.991+00 & 7.176-02 & 3.801 & 1.363+01 & 5.905+18 & 1.392+19 \\
  2.50 & 19.69 & 3.232+00 & 7.185-02 & 3.803 & 1.363+01 & 7.026+18 & 1.609+19 \\
  2.52 & 20.49 & 3.498+00 & 7.194-02 & 3.805 & 1.363+01 & 8.252+18 & 1.868+19 \\
  2.54 & 21.33 & 3.793+00 & 7.202-02 & 3.807 & 1.363+01 & 9.668+18 & 2.176+19 \\
  2.56 & 22.22 & 4.114+00 & 7.210-02 & 3.809 & 1.363+01 & 1.135+19 & 2.556+19 \\
  2.58 & 23.14 & 4.462+00 & 7.217-02 & 3.811 & 1.363+01 & 1.344+19 & 3.036+19 \\
  2.60 & 24.07 & 4.829+00 & 7.223-02 & 3.812 & 1.363+01 & 1.618+19 & 3.670+19 \\
  2.62 & 24.99 & 5.205+00 & 7.229-02 & 3.814 & 1.363+01 & 1.991+19 & 4.534+19 \\
  2.64 & 25.89 & 5.587+00 & 7.234-02 & 3.815 & 1.364+01 & 2.500+19 & 5.745+19 \\
  2.66 & 26.78 & 5.977+00 & 7.238-02 & 3.816 & 1.364+01 & 3.184+19 & 7.458+19 \\
  2.68 & 27.65 & 6.373+00 & 7.242-02 & 3.817 & 1.364+01 & 4.084+19 & 9.841+19 \\
  2.70 & 28.50 & 6.768+00 & 7.245-02 & 3.818 & 1.364+01 & 5.219+19 & 1.295+20 \\
  2.72 & 29.32 & 7.161+00 & 7.248-02 & 3.818 & 1.364+01 & 6.610+19 & 1.690+20 \\
  2.74 & 30.10 & 7.552+00 & 7.251-02 & 3.819 & 1.364+01 & 8.247+19 & 2.172+20 \\
  2.76 & 30.87 & 7.940+00 & 7.254-02 & 3.820 & 1.364+01 & 1.013+20 & 2.739+20 \\
  2.78 & 31.61 & 8.327+00 & 7.256-02 & 3.820 & 1.365+01 & 1.225+20 & 3.398+20 \\
  2.80 & 32.34 & 8.718+00 & 7.258-02 & 3.821 & 1.365+01 & 1.459+20 & 4.124+20 \\
  2.82 & 33.08 & 9.116+00 & 7.260-02 & 3.821 & 1.365+01 & 1.780+20 & 4.923+20 \\
  2.84 & 33.83 & 9.535+00 & 7.262-02 & 3.821 & 1.365+01 & 2.133+20 & 5.774+20 \\
  2.86 & 34.60 & 9.977+00 & 7.263-02 & 3.822 & 1.365+01 & 2.528+20 & 6.688+20 \\
  2.88 & 35.41 & 1.045+01 & 7.265-02 & 3.822 & 1.365+01 & 2.879+20 & 7.653+20 \\
  2.90 & 36.26 & 1.096+01 & 7.267-02 & 3.823 & 1.365+01 & 3.372+20 & 8.684+20 \\
  2.92 & 37.13 & 1.149+01 & 7.268-02 & 3.823 & 1.365+01 & 3.919+20 & 9.799+20 \\
  2.94 & 38.01 & 1.204+01 & 7.270-02 & 3.823 & 1.365+01 & 4.711+20 & 1.101+21 \\
  2.96 & 38.89 & 1.260+01 & 7.271-02 & 3.824 & 1.365+01 & 5.542+20 & 1.238+21 \\
  2.98 & 39.75 & 1.317+01 & 7.272-02 & 3.824 & 1.365+01 & 6.465+20 & 1.394+21 \\
  3.00 & 40.59 & 1.373+01 & 7.274-02 & 3.824 & 1.365+01 & 7.863+20 & 1.580+21 \\
  3.02 & 41.41 & 1.429+01 & 7.275-02 & 3.825 & 1.365+01 & 9.325+20 & 1.805+21 \\
  3.04 & 42.22 & 1.486+01 & 7.276-02 & 3.825 & 1.365+01 & 1.119+21 & 2.081+21 \\
  3.06 & 43.00 & 1.541+01 & 7.277-02 & 3.825 & 1.365+01 & 1.362+21 & 2.419+21 \\
  3.08 & 43.74 & 1.594+01 & 7.277-02 & 3.825 & 1.365+01 & 1.651+21 & 2.828+21 \\
  3.10 & 44.41 & 1.644+01 & 7.278-02 & 3.825 & 1.365+01 & 2.010+21 & 3.315+21 \\
  3.12 & 45.02 & 1.689+01 & 7.279-02 & 3.825 & 1.365+01 & 2.392+21 & 3.887+21 \\
  3.14 & 45.53 & 1.728+01 & 7.279-02 & 3.826 & 1.365+01 & 2.838+21 & 4.557+21 \\
  3.16 & 45.95 & 1.760+01 & 7.280-02 & 3.826 & 1.365+01 & 3.360+21 & 5.338+21 \\
  3.18 & 46.23 & 1.781+01 & 7.280-02 & 3.826 & 1.365+01 & 3.960+21 & 6.239+21 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\multicolumn{8}{l}{\footnotesize{$^*$ using density after cooling to $\log_{10} T = 3.0$}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0100r08_fields.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Radiation Parameters}
\label{t:shckradiation}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-02, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 544.22~\mu$G, ${\cal M}_A = 10.00 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+08, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-06 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}             & \multicolumn{1}{c}{Hydrogen}\\
\multicolumn{1}{c}{$\log_{10}v_s$}       & \multicolumn{1}{c}{Density}       
& \multicolumn{3}{c}{Photon Parameters } & \multicolumn{3}{c}{Energy Parameters} \\
\multicolumn{1}{c}{(km/s)} & \multicolumn{1}{c}{(cm$^{-3}$)}
& \multicolumn{1}{c}{$\Psi_{\rm tot}$} & \multicolumn{1}{c}{$\Psi_H$} & \multicolumn{1}{c}{$\Psi_{\rm keV}$} 
& \multicolumn{1}{c}{$\Phi_{\rm tot}$} & \multicolumn{1}{c}{$\Phi_H$} & \multicolumn{1}{c}{$\Phi_{\rm keV}$} \\
\hline
\hline
  1.30 & 2.512+05 & 3.035+04 & 0.000+00 & 0.000+00 & 9.022-13 & 0.000+00 & 0.000+00 \\
  1.32 & 2.291+05 & 2.683+04 & 1.268-10 & 0.000+00 & 9.882-13 & 3.833-21 & 0.000+00 \\
  1.34 & 2.089+05 & 2.474+04 & 6.883-10 & 0.000+00 & 1.078-12 & 2.131-20 & 0.000+00 \\
  1.36 & 1.905+05 & 2.332+04 & 2.472-09 & 0.000+00 & 1.171-12 & 7.734-20 & 0.000+00 \\
  1.38 & 1.738+05 & 2.228+04 & 1.100-08 & 0.000+00 & 1.271-12 & 3.464-19 & 0.000+00 \\
  1.40 & 1.585+05 & 2.143+04 & 5.297-08 & 0.000+00 & 1.381-12 & 1.677-18 & 0.000+00 \\
  1.42 & 1.445+05 & 2.058+04 & 3.150-07 & 0.000+00 & 1.500-12 & 9.370-18 & 0.000+00 \\
  1.44 & 1.318+05 & 2.004+04 & 9.392-07 & 0.000+00 & 1.630-12 & 2.802-17 & 0.000+00 \\
  1.46 & 1.202+05 & 1.954+04 & 2.436-06 & 0.000+00 & 1.772-12 & 7.239-17 & 0.000+00 \\
  1.48 & 1.096+05 & 1.899+04 & 5.462-06 & 0.000+00 & 1.928-12 & 1.618-16 & 0.000+00 \\
  1.50 & 1.000+05 & 1.842+04 & 1.116-05 & 0.000+00 & 2.100-12 & 3.290-16 & 0.000+00 \\
  1.52 & 9.120+04 & 1.775+04 & 2.132-05 & 0.000+00 & 2.300-12 & 6.270-16 & 0.000+00 \\
  1.54 & 8.318+04 & 1.691+04 & 4.514-05 & 0.000+00 & 2.610-12 & 1.325-15 & 0.000+00 \\
  1.56 & 7.586+04 & 1.536+04 & 1.737-04 & 0.000+00 & 3.473-12 & 5.065-15 & 0.000+00 \\
  1.58 & 6.918+04 & 1.493+04 & 2.515-04 & 0.000+00 & 3.776-12 & 7.312-15 & 0.000+00 \\
  1.60 & 6.310+04 & 1.456+04 & 3.513-04 & 0.000+00 & 4.092-12 & 1.018-14 & 0.000+00 \\
  1.62 & 5.754+04 & 1.417+04 & 4.814-04 & 0.000+00 & 4.434-12 & 1.390-14 & 0.000+00 \\
  1.64 & 5.248+04 & 1.383+04 & 6.519-04 & 0.000+00 & 4.812-12 & 1.875-14 & 0.000+00 \\
  1.66 & 4.786+04 & 1.348+04 & 8.753-04 & 0.000+00 & 5.231-12 & 2.506-14 & 0.000+00 \\
  1.68 & 4.365+04 & 1.315+04 & 1.169-03 & 0.000+00 & 5.701-12 & 3.328-14 & 0.000+00 \\
  1.70 & 3.981+04 & 1.280+04 & 1.555-03 & 0.000+00 & 6.231-12 & 4.404-14 & 0.000+00 \\
  1.72 & 3.631+04 & 1.244+04 & 2.068-03 & 0.000+00 & 6.833-12 & 5.820-14 & 0.000+00 \\
  1.74 & 3.311+04 & 1.210+04 & 2.754-03 & 0.000+00 & 7.520-12 & 7.700-14 & 0.000+00 \\
  1.76 & 3.020+04 & 1.176+04 & 3.683-03 & 0.000+00 & 8.309-12 & 1.023-13 & 0.000+00 \\
  1.78 & 2.754+04 & 1.141+04 & 4.961-03 & 0.000+00 & 9.220-12 & 1.368-13 & 0.000+00 \\
  1.80 & 2.512+04 & 1.112+04 & 6.753-03 & 0.000+00 & 1.028-11 & 1.847-13 & 0.000+00 \\
  1.82 & 2.291+04 & 1.081+04 & 9.320-03 & 0.000+00 & 1.153-11 & 2.530-13 & 0.000+00 \\
  1.84 & 2.089+04 & 1.055+04 & 1.311-02 & 0.000+00 & 1.301-11 & 3.529-13 & 0.000+00 \\
  1.86 & 1.905+04 & 1.029+04 & 1.890-02 & 0.000+00 & 1.478-11 & 5.049-13 & 0.000+00 \\
  1.88 & 1.738+04 & 1.004+04 & 2.831-02 & 0.000+00 & 1.694-11 & 7.511-13 & 0.000+00 \\
  1.90 & 1.585+04 & 9.829+03 & 4.609-02 & 0.000+00 & 1.968-11 & 1.225-12 & 0.000+00 \\
  1.92 & 1.445+04 & 1.002+04 & 1.239-01 & 0.000+00 & 2.353-11 & 3.597-12 & 0.000+00 \\
  1.94 & 1.318+04 & 1.021+04 & 1.585-01 & 0.000+00 & 2.631-11 & 4.665-12 & 0.000+00 \\
  1.96 & 1.202+04 & 1.062+04 & 1.885-01 & 0.000+00 & 2.856-11 & 5.783-12 & 0.000+00 \\
  1.98 & 1.096+04 & 1.104+04 & 2.226-01 & 0.000+00 & 3.060-11 & 7.186-12 & 0.000+00 \\
  2.00 & 1.000+04 & 1.137+04 & 2.586-01 & 0.000+00 & 3.267-11 & 8.717-12 & 0.000+00 \\
  2.02 & 9.120+03 & 1.165+04 & 2.979-01 & 0.000+00 & 3.490-11 & 1.038-11 & 0.000+00 \\
  2.04 & 8.318+03 & 1.189+04 & 3.433-01 & 0.000+00 & 3.738-11 & 1.221-11 & 0.000+00 \\
  2.06 & 7.586+03 & 1.208+04 & 4.183-01 & 0.000+00 & 4.136-11 & 1.480-11 & 0.000+00 \\
  2.08 & 6.918+03 & 1.210+04 & 5.143-01 & 0.000+00 & 4.534-11 & 1.780-11 & 0.000+00 \\
  2.10 & 6.310+03 & 1.203+04 & 6.351-01 & 0.000+00 & 4.943-11 & 2.143-11 & 0.000+00 \\
  2.12 & 5.754+03 & 1.198+04 & 7.693-01 & 0.000+00 & 5.373-11 & 2.551-11 & 0.000+00 \\
  2.14 & 5.248+03 & 1.199+04 & 8.863-01 & 0.000+00 & 5.796-11 & 2.923-11 & 0.000+00 \\
  2.16 & 4.786+03 & 1.206+04 & 9.879-01 & 0.000+00 & 6.235-11 & 3.259-11 & 0.000+00 \\
  2.18 & 4.365+03 & 1.228+04 & 1.085+00 & 0.000+00 & 6.752-11 & 3.596-11 & 0.000+00 \\
  2.20 & 3.981+03 & 1.273+04 & 1.186+00 & 0.000+00 & 7.402-11 & 3.971-11 & 0.000+00 \\
  2.22 & 3.631+03 & 1.351+04 & 1.273+00 & 0.000+00 & 8.094-11 & 4.327-11 & 0.000+00 \\
  2.24 & 3.311+03 & 1.477+04 & 1.339+00 & 0.000+00 & 8.829-11 & 4.657-11 & 0.000+00 \\
  2.26 & 3.020+03 & 1.689+04 & 1.395+00 & 0.000+00 & 9.664-11 & 5.055-11 & 0.000+00 \\
  2.28 & 2.754+03 & 1.985+04 & 1.482+00 & 0.000+00 & 1.065-10 & 5.695-11 & 0.000+00 \\
  2.30 & 2.512+03 & 2.288+04 & 1.618+00 & 0.000+00 & 1.180-10 & 6.551-11 & 0.000+00 \\
  2.32 & 2.291+03 & 2.570+04 & 1.771+00 & 0.000+00 & 1.303-10 & 7.464-11 & 0.000+00 \\
  2.34 & 2.089+03 & 2.872+04 & 1.936+00 & 0.000+00 & 1.435-10 & 8.446-11 & 0.000+00 \\
  2.36 & 1.905+03 & 3.223+04 & 2.100+00 & 0.000+00 & 1.575-10 & 9.489-11 & 0.000+00 \\
  2.38 & 1.738+03 & 3.657+04 & 2.249+00 & 1.381-10 & 1.718-10 & 1.059-10 & 2.345-19 \\
  2.40 & 1.585+03 & 4.166+04 & 2.391+00 & 7.674-10 & 1.874-10 & 1.179-10 & 1.310-18 \\
  2.42 & 1.445+03 & 4.730+04 & 2.538+00 & 3.565-09 & 2.047-10 & 1.311-10 & 6.120-18 \\
  2.44 & 1.318+03 & 5.349+04 & 2.696+00 & 1.433-08 & 2.238-10 & 1.455-10 & 2.473-17 \\
  2.46 & 1.202+03 & 6.032+04 & 2.867+00 & 5.096-08 & 2.449-10 & 1.613-10 & 8.851-17 \\
  2.48 & 1.096+03 & 6.799+04 & 3.054+00 & 1.641-07 & 2.680-10 & 1.788-10 & 2.868-16 \\
  2.50 & 1.000+03 & 7.682+04 & 3.255+00 & 4.832-07 & 2.935-10 & 1.979-10 & 8.510-16 \\
  2.52 & 9.120+02 & 8.717+04 & 3.476+00 & 1.301-06 & 3.215-10 & 2.190-10 & 2.310-15 \\
  2.54 & 8.318+02 & 9.973+04 & 3.721+00 & 3.240-06 & 3.526-10 & 2.423-10 & 5.800-15 \\
  2.56 & 7.586+02 & 1.147+05 & 3.991+00 & 7.544-06 & 3.866-10 & 2.678-10 & 1.362-14 \\
  2.58 & 6.918+02 & 1.340+05 & 4.294+00 & 1.689-05 & 4.244-10 & 2.959-10 & 3.078-14 \\
  2.60 & 6.310+02 & 1.582+05 & 4.626+00 & 3.731-05 & 4.660-10 & 3.267-10 & 6.854-14 \\
  2.62 & 5.754+02 & 1.902+05 & 4.980+00 & 8.248-05 & 5.114-10 & 3.601-10 & 1.525-13 \\
  2.64 & 5.248+02 & 2.329+05 & 5.351+00 & 1.798-04 & 5.609-10 & 3.962-10 & 3.342-13 \\
  2.66 & 4.786+02 & 2.873+05 & 5.733+00 & 3.776-04 & 6.145-10 & 4.351-10 & 7.038-13 \\
  2.68 & 4.365+02 & 3.535+05 & 6.115+00 & 7.533-04 & 6.723-10 & 4.768-10 & 1.407-12 \\
  2.70 & 3.981+02 & 4.317+05 & 6.488+00 & 1.422-03 & 7.342-10 & 5.216-10 & 2.659-12 \\
  2.72 & 3.631+02 & 5.215+05 & 6.848+00 & 2.536-03 & 8.007-10 & 5.697-10 & 4.745-12 \\
  2.74 & 3.311+02 & 6.228+05 & 7.190+00 & 4.271-03 & 8.724-10 & 6.213-10 & 8.000-12 \\
  2.76 & 3.020+02 & 7.341+05 & 7.509+00 & 6.801-03 & 9.499-10 & 6.770-10 & 1.277-11 \\
  2.78 & 2.754+02 & 8.555+05 & 7.804+00 & 1.027-02 & 1.034-09 & 7.370-10 & 1.936-11 \\
  2.80 & 2.512+02 & 9.820+05 & 8.075+00 & 1.477-02 & 1.124-09 & 8.020-10 & 2.798-11 \\
  2.82 & 2.291+02 & 1.115+06 & 8.325+00 & 2.033-02 & 1.222-09 & 8.727-10 & 3.879-11 \\
  2.84 & 2.089+02 & 1.249+06 & 8.558+00 & 2.697-02 & 1.330-09 & 9.497-10 & 5.193-11 \\
  2.86 & 1.905+02 & 1.386+06 & 8.767+00 & 3.471-02 & 1.444-09 & 1.033-09 & 6.754-11 \\
  2.88 & 1.738+02 & 1.524+06 & 8.984+00 & 4.361-02 & 1.573-09 & 1.126-09 & 8.584-11 \\
  2.90 & 1.585+02 & 1.661+06 & 9.217+00 & 5.384-02 & 1.714-09 & 1.229-09 & 1.073-10 \\
  2.92 & 1.445+02 & 1.797+06 & 9.478+00 & 6.579-02 & 1.871-09 & 1.342-09 & 1.329-10 \\
  2.94 & 1.318+02 & 1.934+06 & 9.778+00 & 8.020-02 & 2.045-09 & 1.468-09 & 1.641-10 \\
  2.96 & 1.202+02 & 2.074+06 & 1.013+01 & 9.816-02 & 2.237-09 & 1.609-09 & 2.034-10 \\
  2.98 & 1.096+02 & 2.220+06 & 1.055+01 & 1.210-01 & 2.451-09 & 1.765-09 & 2.538-10 \\
  3.00 & 1.000+02 & 2.376+06 & 1.104+01 & 1.499-01 & 2.686-09 & 1.940-09 & 3.184-10 \\
  3.02 & 9.120+01 & 2.550+06 & 1.161+01 & 1.852-01 & 2.950-09 & 2.134-09 & 3.990-10 \\
  3.04 & 8.318+01 & 2.746+06 & 1.224+01 & 2.262-01 & 3.239-09 & 2.349-09 & 4.966-10 \\
  3.06 & 7.586+01 & 2.970+06 & 1.294+01 & 2.724-01 & 3.560-09 & 2.588-09 & 6.113-10 \\
  3.08 & 6.918+01 & 3.229+06 & 1.368+01 & 3.232-01 & 3.919-09 & 2.853-09 & 7.438-10 \\
  3.10 & 6.310+01 & 3.525+06 & 1.447+01 & 3.783-01 & 4.311-09 & 3.144-09 & 8.954-10 \\
  3.12 & 5.754+01 & 3.868+06 & 1.528+01 & 4.378-01 & 4.744-09 & 3.464-09 & 1.068-09 \\
  3.14 & 5.248+01 & 4.260+06 & 1.612+01 & 5.020-01 & 5.219-09 & 3.817-09 & 1.264-09 \\
  3.16 & 4.786+01 & 4.708+06 & 1.698+01 & 5.714-01 & 5.740-09 & 4.205-09 & 1.487-09 \\
  3.18 & 4.365+01 & 5.221+06 & 1.787+01 & 6.466-01 & 6.315-09 & 4.632-09 & 1.741-09 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0100r08_hahb.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock $4\pi$ steradian  Balmer Line Radiation}
\label{t:shckbalmer}
\begin{center}
\begin{tabular}{*{6}{r}}
\hline
\multicolumn{6}{l}{$ \eta_M =  1.00e-02$, ${\cal M}_A = 10.00 $, $ R =  1.00e+08 $}\\
\multicolumn{6}{l}{$\Phi_{\rm H\beta} = 4.0862\times 10^{-12} \Psi_{\rm H\beta}$, $\Phi_{\rm H\alpha} = 3.0268\times 10^{-12} \Psi_{\rm H\alpha}$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}   &                      &                  & \multicolumn{2}{c}{Ratios } \\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}    & \multicolumn{2}{c}{Photon Parameters }  & \multicolumn{1}{c}{Photons } & \multicolumn{1}{c}{Intensity }\\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}& \multicolumn{1}{c}{$\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Psi_{\rm H\alpha}$}& \multicolumn{1}{c}{$\Psi_{\rm H\alpha}/\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Phi_{\rm H\alpha}/\Phi_{\rm H\beta}$} \\
\hline
\hline
    1.30 &  2.512+05 &  2.664-03 & 5.197-04 &  5.125 &  3.796 \\ 
    1.32 &  2.291+05 &  4.227-03 & 7.866-04 &  5.373 &  3.980 \\ 
    1.34 &  2.089+05 &  6.012-03 & 1.062-03 &  5.660 &  4.193 \\ 
    1.36 &  1.905+05 &  8.057-03 & 1.359-03 &  5.930 &  4.393 \\ 
    1.38 &  1.738+05 &  1.049-02 & 1.708-03 &  6.142 &  4.549 \\ 
    1.40 &  1.585+05 &  1.345-02 & 2.142-03 &  6.282 &  4.653 \\ 
    1.42 &  1.445+05 &  1.705-02 & 2.678-03 &  6.366 &  4.716 \\ 
    1.44 &  1.318+05 &  2.135-02 & 3.348-03 &  6.378 &  4.724 \\ 
    1.46 &  1.202+05 &  2.649-02 & 4.175-03 &  6.345 &  4.700 \\ 
    1.48 &  1.096+05 &  3.259-02 & 5.190-03 &  6.280 &  4.652 \\ 
    1.50 &  1.000+05 &  3.994-02 & 6.447-03 &  6.195 &  4.589 \\ 
    1.52 &  9.120+04 &  4.903-02 & 8.046-03 &  6.094 &  4.514 \\ 
    1.54 &  8.318+04 &  6.395-02 & 1.074-02 &  5.954 &  4.410 \\ 
    1.56 &  7.586+04 &  1.090-01 & 1.919-02 &  5.678 &  4.206 \\ 
    1.58 &  6.918+04 &  1.262-01 & 2.253-02 &  5.601 &  4.149 \\ 
    1.60 &  6.310+04 &  1.444-01 & 2.609-02 &  5.533 &  4.099 \\ 
    1.62 &  5.754+04 &  1.642-01 & 3.001-02 &  5.472 &  4.053 \\ 
    1.64 &  5.248+04 &  1.861-01 & 3.438-02 &  5.415 &  4.011 \\ 
    1.66 &  4.786+04 &  2.105-01 & 3.927-02 &  5.362 &  3.972 \\ 
    1.68 &  4.365+04 &  2.378-01 & 4.475-02 &  5.312 &  3.935 \\ 
    1.70 &  3.981+04 &  2.682-01 & 5.093-02 &  5.266 &  3.901 \\ 
    1.72 &  3.631+04 &  3.023-01 & 5.789-02 &  5.221 &  3.868 \\ 
    1.74 &  3.311+04 &  3.405-01 & 6.576-02 &  5.178 &  3.835 \\ 
    1.76 &  3.020+04 &  3.832-01 & 7.464-02 &  5.134 &  3.803 \\ 
    1.78 &  2.754+04 &  4.310-01 & 8.469-02 &  5.089 &  3.770 \\ 
    1.80 &  2.512+04 &  4.847-01 & 9.612-02 &  5.042 &  3.735 \\ 
    1.82 &  2.291+04 &  5.447-01 & 1.091-01 &  4.992 &  3.698 \\ 
    1.84 &  2.089+04 &  6.117-01 & 1.239-01 &  4.937 &  3.657 \\ 
    1.86 &  1.905+04 &  6.856-01 & 1.407-01 &  4.872 &  3.609 \\ 
    1.88 &  1.738+04 &  7.631-01 & 1.593-01 &  4.790 &  3.548 \\ 
    1.90 &  1.585+04 &  8.199-01 & 1.764-01 &  4.647 &  3.442 \\ 
    1.92 &  1.445+04 &  7.153-01 & 1.649-01 &  4.338 &  3.213 \\ 
    1.94 &  1.318+04 &  6.765-01 & 1.590-01 &  4.255 &  3.152 \\ 
    1.96 &  1.202+04 &  6.606-01 & 1.574-01 &  4.197 &  3.109 \\ 
    1.98 &  1.096+04 &  6.550-01 & 1.577-01 &  4.153 &  3.077 \\ 
    2.00 &  1.000+04 &  6.562-01 & 1.592-01 &  4.121 &  3.053 \\ 
    2.02 &  9.120+03 &  6.633-01 & 1.619-01 &  4.097 &  3.035 \\ 
    2.04 &  8.318+03 &  6.762-01 & 1.658-01 &  4.078 &  3.021 \\ 
    2.06 &  7.586+03 &  7.049-01 & 1.736-01 &  4.059 &  3.007 \\ 
    2.08 &  6.918+03 &  7.440-01 & 1.840-01 &  4.043 &  2.995 \\ 
    2.10 &  6.310+03 &  7.947-01 & 1.973-01 &  4.028 &  2.984 \\ 
    2.12 &  5.754+03 &  8.539-01 & 2.127-01 &  4.015 &  2.974 \\ 
    2.14 &  5.248+03 &  9.060-01 & 2.262-01 &  4.006 &  2.967 \\ 
    2.16 &  4.786+03 &  9.542-01 & 2.386-01 &  3.999 &  2.962 \\ 
    2.18 &  4.365+03 &  1.007+00 & 2.522-01 &  3.992 &  2.957 \\ 
    2.20 &  3.981+03 &  1.066+00 & 2.674-01 &  3.986 &  2.952 \\ 
    2.22 &  3.631+03 &  1.117+00 & 2.805-01 &  3.980 &  2.948 \\ 
    2.24 &  3.311+03 &  1.153+00 & 2.900-01 &  3.975 &  2.945 \\ 
    2.26 &  3.020+03 &  1.179+00 & 2.969-01 &  3.970 &  2.941 \\ 
    2.28 &  2.754+03 &  1.220+00 & 3.079-01 &  3.963 &  2.936 \\ 
    2.30 &  2.512+03 &  1.293+00 & 3.270-01 &  3.955 &  2.930 \\ 
    2.32 &  2.291+03 &  1.379+00 & 3.492-01 &  3.949 &  2.925 \\ 
    2.34 &  2.089+03 &  1.470+00 & 3.728-01 &  3.944 &  2.922 \\ 
    2.36 &  1.905+03 &  1.557+00 & 3.951-01 &  3.942 &  2.920 \\ 
    2.38 &  1.738+03 &  1.615+00 & 4.093-01 &  3.944 &  2.922 \\ 
    2.40 &  1.585+03 &  1.673+00 & 4.236-01 &  3.949 &  2.925 \\ 
    2.42 &  1.445+03 &  1.747+00 & 4.416-01 &  3.956 &  2.930 \\ 
    2.44 &  1.318+03 &  1.834+00 & 4.628-01 &  3.963 &  2.936 \\ 
    2.46 &  1.202+03 &  1.932+00 & 4.864-01 &  3.971 &  2.942 \\ 
    2.48 &  1.096+03 &  2.040+00 & 5.125-01 &  3.980 &  2.948 \\ 
    2.50 &  1.000+03 &  2.157+00 & 5.407-01 &  3.989 &  2.955 \\ 
    2.52 &  9.120+02 &  2.288+00 & 5.719-01 &  4.000 &  2.963 \\ 
    2.54 &  8.318+02 &  2.435+00 & 6.073-01 &  4.010 &  2.970 \\ 
    2.56 &  7.586+02 &  2.601+00 & 6.469-01 &  4.021 &  2.978 \\ 
    2.58 &  6.918+02 &  2.793+00 & 6.930-01 &  4.031 &  2.986 \\ 
    2.60 &  6.310+02 &  3.014+00 & 7.460-01 &  4.039 &  2.992 \\ 
    2.62 &  5.754+02 &  3.261+00 & 8.057-01 &  4.047 &  2.998 \\ 
    2.64 &  5.248+02 &  3.536+00 & 8.720-01 &  4.055 &  3.004 \\ 
    2.66 &  4.786+02 &  3.836+00 & 9.441-01 &  4.063 &  3.009 \\ 
    2.68 &  4.365+02 &  4.151+00 & 1.020+00 &  4.069 &  3.014 \\ 
    2.70 &  3.981+02 &  4.469+00 & 1.096+00 &  4.078 &  3.020 \\ 
    2.72 &  3.631+02 &  4.789+00 & 1.172+00 &  4.085 &  3.026 \\ 
    2.74 &  3.311+02 &  5.131+00 & 1.253+00 &  4.095 &  3.033 \\ 
    2.76 &  3.020+02 &  5.475+00 & 1.334+00 &  4.103 &  3.039 \\ 
    2.78 &  2.754+02 &  5.820+00 & 1.415+00 &  4.113 &  3.047 \\ 
    2.80 &  2.512+02 &  6.167+00 & 1.495+00 &  4.125 &  3.055 \\ 
    2.82 &  2.291+02 &  6.510+00 & 1.573+00 &  4.138 &  3.065 \\ 
    2.84 &  2.089+02 &  6.875+00 & 1.654+00 &  4.156 &  3.078 \\ 
    2.86 &  1.905+02 &  7.218+00 & 1.728+00 &  4.176 &  3.094 \\ 
    2.88 &  1.738+02 &  7.594+00 & 1.807+00 &  4.203 &  3.114 \\ 
    2.90 &  1.585+02 &  8.023+00 & 1.896+00 &  4.233 &  3.135 \\ 
    2.92 &  1.445+02 &  8.513+00 & 1.995+00 &  4.266 &  3.160 \\ 
    2.94 &  1.318+02 &  9.058+00 & 2.105+00 &  4.303 &  3.188 \\ 
    2.96 &  1.202+02 &  9.686+00 & 2.229+00 &  4.345 &  3.218 \\ 
    2.98 &  1.096+02 &  1.041+01 & 2.370+00 &  4.393 &  3.254 \\ 
    3.00 &  1.000+02 &  1.122+01 & 2.527+00 &  4.441 &  3.290 \\ 
    3.02 &  9.120+01 &  1.219+01 & 2.710+00 &  4.500 &  3.333 \\ 
    3.04 &  8.318+01 &  1.327+01 & 2.909+00 &  4.560 &  3.378 \\ 
    3.06 &  7.586+01 &  1.452+01 & 3.147+00 &  4.616 &  3.419 \\ 
    3.08 &  6.918+01 &  1.600+01 & 3.423+00 &  4.673 &  3.462 \\ 
    3.10 &  6.310+01 &  1.762+01 & 3.727+00 &  4.727 &  3.502 \\ 
    3.12 &  5.754+01 &  1.946+01 & 4.068+00 &  4.782 &  3.542 \\ 
    3.14 &  5.248+01 &  2.151+01 & 4.448+00 &  4.835 &  3.582 \\ 
    3.16 &  4.786+01 &  2.378+01 & 4.866+00 &  4.886 &  3.619 \\ 
    3.18 &  4.365+01 &  2.633+01 & 5.336+00 &  4.935 &  3.656 \\ 
\hline
\multicolumn{6}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\end{table*}%

\end{document}


==> anc/eta0100r08_str1.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters}
\label{t:shckprop1}
\begin{center}
\begin{tabular}{*{7}{r}}
\multicolumn{7}{l}{$ \eta_M = $ 1.00e-02, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 544.22~\mu$G, ${\cal M}_A = 10.00 $ }\\
\multicolumn{7}{l}{$ R = $ 1.00e+08, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-06 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}     & \multicolumn{2}{c}{Temperature }                                 &  \multicolumn{2}{c}{Hydrogen}                   & \multicolumn{1}{c}{Particle}\\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}      & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock} &  \multicolumn{2}{c}{Ionization Fraction}        & \multicolumn{1}{c}{Mass}    \\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}  & \multicolumn{1}{c}{(K)}        & \multicolumn{1}{c}{(K)}         &  \multicolumn{1}{c}{HI}& \multicolumn{1}{c}{HII}& \multicolumn{1}{c}{(a.m.u)} \\
\hline
\hline
  1.30 & 2.512+05 & 4.047+01 & 1.086+04 & 1.000+00 & 3.044-08 & 1.292 \\
  1.32 & 2.291+05 & 4.122+01 & 1.191+04 & 1.000+00 & 1.293-07 & 1.292 \\
  1.34 & 2.089+05 & 4.157+01 & 1.305+04 & 1.000+00 & 6.582-07 & 1.292 \\
  1.36 & 1.905+05 & 4.215+01 & 1.431+04 & 1.000+00 & 2.344-06 & 1.292 \\
  1.38 & 1.738+05 & 4.487+01 & 1.569+04 & 1.000+00 & 9.986-06 & 1.292 \\
  1.40 & 1.585+05 & 5.356+01 & 1.721+04 & 1.000+00 & 3.521-05 & 1.291 \\
  1.42 & 1.445+05 & 6.694+01 & 1.887+04 & 1.000+00 & 4.317-07 & 1.291 \\
  1.44 & 1.318+05 & 9.145+01 & 2.071+04 & 1.000+00 & 1.069-06 & 1.291 \\
  1.46 & 1.202+05 & 1.274+02 & 2.273+04 & 1.000+00 & 2.640-06 & 1.291 \\
  1.48 & 1.096+05 & 1.837+02 & 2.497+04 & 1.000+00 & 5.828-06 & 1.291 \\
  1.50 & 1.000+05 & 2.924+02 & 2.746+04 & 1.000+00 & 1.185-05 & 1.291 \\
  1.52 & 9.120+04 & 5.618+02 & 3.034+04 & 1.000+00 & 2.267-05 & 1.291 \\
  1.54 & 8.318+04 & 2.022+03 & 3.458+04 & 1.000+00 & 4.841-05 & 1.291 \\
  1.56 & 7.586+04 & 1.020+04 & 4.517+04 & 9.998-01 & 1.900-04 & 1.291 \\
  1.58 & 6.918+04 & 1.088+04 & 4.925+04 & 9.997-01 & 2.751-04 & 1.291 \\
  1.60 & 6.310+04 & 1.133+04 & 5.346+04 & 9.996-01 & 3.839-04 & 1.291 \\
  1.62 & 5.754+04 & 1.167+04 & 5.794+04 & 9.995-01 & 5.255-04 & 1.291 \\
  1.64 & 5.248+04 & 1.194+04 & 6.275+04 & 9.993-01 & 7.106-04 & 1.290 \\
  1.66 & 4.786+04 & 1.215+04 & 6.795+04 & 9.990-01 & 9.525-04 & 1.290 \\
  1.68 & 4.365+04 & 1.233+04 & 7.358+04 & 9.987-01 & 1.269-03 & 1.290 \\
  1.70 & 3.981+04 & 1.247+04 & 7.971+04 & 9.983-01 & 1.686-03 & 1.289 \\
  1.72 & 3.631+04 & 1.259+04 & 8.638+04 & 9.978-01 & 2.237-03 & 1.289 \\
  1.74 & 3.311+04 & 1.269+04 & 9.364+04 & 9.970-01 & 2.974-03 & 1.288 \\
  1.76 & 3.020+04 & 1.277+04 & 1.016+05 & 9.960-01 & 3.970-03 & 1.286 \\
  1.78 & 2.754+04 & 1.284+04 & 1.102+05 & 9.947-01 & 5.338-03 & 1.285 \\
  1.80 & 2.512+04 & 1.290+04 & 1.195+05 & 9.928-01 & 7.253-03 & 1.283 \\
  1.82 & 2.291+04 & 1.296+04 & 1.297+05 & 9.900-01 & 9.994-03 & 1.280 \\
  1.84 & 2.089+04 & 1.300+04 & 1.406+05 & 9.860-01 & 1.403-02 & 1.275 \\
  1.86 & 1.906+04 & 1.304+04 & 1.522+05 & 9.798-01 & 2.020-02 & 1.268 \\
  1.88 & 1.738+04 & 1.308+04 & 1.644+05 & 9.698-01 & 3.021-02 & 1.256 \\
  1.90 & 1.585+04 & 1.319+04 & 1.765+05 & 9.509-01 & 4.907-02 & 1.236 \\
  1.92 & 1.445+04 & 1.381+04 & 1.807+05 & 8.689-01 & 1.311-01 & 1.152 \\
  1.94 & 1.318+04 & 1.385+04 & 1.916+05 & 8.348-01 & 1.652-01 & 1.119 \\
  1.96 & 1.202+04 & 1.391+04 & 2.040+05 & 8.074-01 & 1.926-01 & 1.090 \\
  1.98 & 1.096+04 & 1.402+04 & 2.166+05 & 7.766-01 & 2.233-01 & 1.060 \\
  2.00 & 1.000+04 & 1.413+04 & 2.300+05 & 7.443-01 & 2.557-01 & 1.030 \\
  2.02 & 9.120+03 & 1.423+04 & 2.438+05 & 7.081-01 & 2.919-01 & 0.998 \\
  2.04 & 8.318+03 & 1.432+04 & 2.577+05 & 6.657-01 & 3.343-01 & 0.965 \\
  2.06 & 7.586+03 & 1.441+04 & 2.676+05 & 5.911-01 & 4.089-01 & 0.916 \\
  2.08 & 6.918+03 & 1.450+04 & 2.756+05 & 4.956-01 & 5.044-01 & 0.861 \\
  2.10 & 6.310+03 & 1.457+04 & 2.810+05 & 3.750-01 & 6.250-01 & 0.801 \\
  2.12 & 5.754+03 & 1.457+04 & 2.864+05 & 2.446-01 & 7.554-01 & 0.745 \\
  2.14 & 5.248+03 & 1.441+04 & 2.953+05 & 1.321-01 & 8.679-01 & 0.702 \\
  2.16 & 4.786+03 & 1.334+04 & 3.076+05 & 4.313-02 & 9.569-01 & 0.671 \\
  2.18 & 4.365+03 & 1.068+04 & 3.271+05 & 1.067-02 & 9.893-01 & 0.657 \\
  2.20 & 3.981+03 & 9.964+03 & 3.547+05 & 8.433-03 & 9.916-01 & 0.653 \\
  2.22 & 3.631+03 & 9.615+03 & 3.858+05 & 8.008-03 & 9.920-01 & 0.650 \\
  2.24 & 3.311+03 & 9.438+03 & 4.203+05 & 7.699-03 & 9.923-01 & 0.647 \\
  2.26 & 3.020+03 & 9.590+03 & 4.587+05 & 7.377-03 & 9.926-01 & 0.645 \\
  2.28 & 2.754+03 & 1.004+04 & 5.009+05 & 6.883-03 & 9.931-01 & 0.643 \\
  2.30 & 2.512+03 & 1.048+04 & 5.467+05 & 6.226-03 & 9.938-01 & 0.641 \\
  2.32 & 2.291+03 & 1.084+04 & 5.964+05 & 5.545-03 & 9.944-01 & 0.638 \\
  2.34 & 2.089+03 & 1.114+04 & 6.505+05 & 4.908-03 & 9.951-01 & 0.635 \\
  2.36 & 1.906+03 & 1.139+04 & 7.095+05 & 4.364-03 & 9.956-01 & 0.632 \\
  2.38 & 1.738+03 & 1.160+04 & 7.738+05 & 3.959-03 & 9.960-01 & 0.630 \\
  2.40 & 1.585+03 & 1.180+04 & 8.446+05 & 3.660-03 & 9.963-01 & 0.627 \\
  2.42 & 1.445+03 & 1.198+04 & 9.226+05 & 3.410-03 & 9.966-01 & 0.626 \\
  2.44 & 1.318+03 & 1.210+04 & 1.008+06 & 3.195-03 & 9.968-01 & 0.624 \\
  2.46 & 1.202+03 & 1.224+04 & 1.103+06 & 2.988-03 & 9.970-01 & 0.623 \\
  2.48 & 1.096+03 & 1.238+04 & 1.206+06 & 2.790-03 & 9.972-01 & 0.622 \\
  2.50 & 1.000+03 & 1.250+04 & 1.320+06 & 2.612-03 & 9.974-01 & 0.622 \\
  2.52 & 9.120+02 & 1.260+04 & 1.445+06 & 2.445-03 & 9.976-01 & 0.621 \\
  2.54 & 8.318+02 & 1.269+04 & 1.583+06 & 2.289-03 & 9.977-01 & 0.621 \\
  2.56 & 7.586+02 & 1.277+04 & 1.733+06 & 2.144-03 & 9.979-01 & 0.620 \\
  2.58 & 6.918+02 & 1.285+04 & 1.898+06 & 1.996-03 & 9.980-01 & 0.620 \\
  2.60 & 6.310+02 & 1.295+04 & 2.080+06 & 1.851-03 & 9.981-01 & 0.620 \\
  2.62 & 5.754+02 & 1.311+04 & 2.279+06 & 1.707-03 & 9.983-01 & 0.619 \\
  2.64 & 5.248+02 & 1.331+04 & 2.497+06 & 1.563-03 & 9.984-01 & 0.619 \\
  2.66 & 4.786+02 & 1.357+04 & 2.736+06 & 1.422-03 & 9.986-01 & 0.619 \\
  2.68 & 4.365+02 & 1.387+04 & 2.999+06 & 1.288-03 & 9.987-01 & 0.619 \\
  2.70 & 3.981+02 & 1.425+04 & 3.286+06 & 1.164-03 & 9.988-01 & 0.619 \\
  2.72 & 3.631+02 & 1.469+04 & 3.602+06 & 1.050-03 & 9.990-01 & 0.619 \\
  2.74 & 3.311+02 & 1.520+04 & 3.948+06 & 9.461-04 & 9.990-01 & 0.619 \\
  2.76 & 3.020+02 & 1.578+04 & 4.327+06 & 8.527-04 & 9.991-01 & 0.619 \\
  2.78 & 2.754+02 & 1.643+04 & 4.743+06 & 7.694-04 & 9.992-01 & 0.618 \\
  2.80 & 2.512+02 & 1.715+04 & 5.199+06 & 6.951-04 & 9.993-01 & 0.618 \\
  2.82 & 2.291+02 & 1.793+04 & 5.699+06 & 6.292-04 & 9.994-01 & 0.618 \\
  2.84 & 2.089+02 & 1.876+04 & 6.247+06 & 5.707-04 & 9.994-01 & 0.618 \\
  2.86 & 1.906+02 & 1.962+04 & 6.848+06 & 5.191-04 & 9.995-01 & 0.618 \\
  2.88 & 1.738+02 & 2.052+04 & 7.506+06 & 4.724-04 & 9.995-01 & 0.618 \\
  2.90 & 1.585+02 & 2.144+04 & 8.229+06 & 4.292-04 & 9.996-01 & 0.618 \\
  2.92 & 1.445+02 & 2.240+04 & 9.020+06 & 3.890-04 & 9.996-01 & 0.618 \\
  2.94 & 1.318+02 & 2.343+04 & 9.888+06 & 3.514-04 & 9.997-01 & 0.618 \\
  2.96 & 1.202+02 & 2.453+04 & 1.084+07 & 3.160-04 & 9.997-01 & 0.618 \\
  2.98 & 1.097+02 & 2.574+04 & 1.188+07 & 2.822-04 & 9.997-01 & 0.618 \\
  3.00 & 1.000+02 & 2.706+04 & 1.303+07 & 2.503-04 & 9.998-01 & 0.618 \\
  3.02 & 9.120+01 & 2.849+04 & 1.428+07 & 2.207-04 & 9.998-01 & 0.617 \\
  3.04 & 8.318+01 & 3.006+04 & 1.566+07 & 1.935-04 & 9.998-01 & 0.617 \\
  3.06 & 7.586+01 & 3.177+04 & 1.716+07 & 1.683-04 & 9.998-01 & 0.617 \\
  3.08 & 6.918+01 & 3.367+04 & 1.882+07 & 1.452-04 & 9.999-01 & 0.617 \\
  3.10 & 6.310+01 & 3.580+04 & 2.063+07 & 1.243-04 & 9.999-01 & 0.617 \\
  3.12 & 5.754+01 & 3.820+04 & 2.262+07 & 1.056-04 & 9.999-01 & 0.617 \\
  3.14 & 5.248+01 & 4.094+04 & 2.479+07 & 8.874-05 & 9.999-01 & 0.617 \\
  3.16 & 4.786+01 & 4.407+04 & 2.718+07 & 7.380-05 & 9.999-01 & 0.617 \\
  3.18 & 4.365+01 & 4.775+04 & 2.980+07 & 6.049-05 & 9.999-01 & 0.617 \\
\hline
\multicolumn{7}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta0100r08_str2.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters, continued}
\label{t:shckprop2}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-02, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 544.22~\mu$G, ${\cal M}_A = 10.00 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+08, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-06 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}       &                            & \multicolumn{2}{c}{Magnetic $\alpha$}                           & \multicolumn{2}{c}{Compression}                      & \multicolumn{2}{c}{Cooling Columns} \\
\multicolumn{1}{c}{$\log_{10}v_s$} & \multicolumn{1}{c}{Mach}   & \multicolumn{2}{c}{$P_B/P_{\rm gas}$}                   & \multicolumn{2}{c}{Factor}                           & \multicolumn{1}{c}{$\lambda_4$} & \multicolumn{1}{c}{$\lambda_3$}\\
\multicolumn{1}{c}{(km/s)}         & \multicolumn{1}{c}{Number} & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock}& \multicolumn{1}{c}{Jump}& \multicolumn{1}{c}{Max.$^*$}   & \multicolumn{1}{c}{(cm$^{-2}$)}  & \multicolumn{1}{c}{(cm$^{-2}$)}   \\
\hline
\hline
  1.30 & 30.28 & 7.641+00 & 7.252-02 & 3.819 & 1.206+01 & 3.178+18 & 2.416+19 \\
  1.32 & 31.42 & 8.225+00 & 7.255-02 & 3.820 & 1.219+01 & 2.852+18 & 1.967+19 \\
  1.34 & 32.76 & 8.942+00 & 7.259-02 & 3.821 & 1.233+01 & 2.433+18 & 1.688+19 \\
  1.36 & 34.06 & 9.670+00 & 7.262-02 & 3.822 & 1.246+01 & 1.944+18 & 1.486+19 \\
  1.38 & 34.57 & 9.961+00 & 7.263-02 & 3.822 & 1.255+01 & 1.469+18 & 1.318+19 \\
  1.40 & 33.13 & 9.149+00 & 7.260-02 & 3.821 & 1.266+01 & 1.039+18 & 1.181+19 \\
  1.42 & 31.03 & 8.026+00 & 7.254-02 & 3.820 & 1.275+01 & 7.294+17 & 1.100+19 \\
  1.44 & 27.80 & 6.442+00 & 7.243-02 & 3.817 & 1.283+01 & 5.216+17 & 1.003+19 \\
  1.46 & 24.66 & 5.069+00 & 7.227-02 & 3.813 & 1.291+01 & 3.822+17 & 9.178+18 \\
  1.48 & 21.51 & 3.855+00 & 7.204-02 & 3.808 & 1.298+01 & 2.799+17 & 8.355+18 \\
  1.50 & 17.85 & 2.655+00 & 7.160-02 & 3.797 & 1.306+01 & 2.028+17 & 7.638+18 \\
  1.52 & 13.49 & 1.516+00 & 7.057-02 & 3.772 & 1.313+01 & 1.503+17 & 6.905+18 \\
  1.54 & 7.44 & 4.618-01 & 6.540-02 & 3.645 & 1.326+01 & 1.008+17 & 6.072+18 \\
  1.56 & 3.47 & 1.003-01 & 4.559-02 & 3.101 & 1.368+01 & 4.671+16 & 4.819+18 \\
  1.58 & 3.52 & 1.031-01 & 4.613-02 & 3.118 & 1.376+01 & 3.651+16 & 4.430+18 \\
  1.60 & 3.61 & 1.085-01 & 4.711-02 & 3.147 & 1.382+01 & 2.979+16 & 4.101+18 \\
  1.62 & 3.72 & 1.156-01 & 4.828-02 & 3.182 & 1.389+01 & 2.458+16 & 3.797+18 \\
  1.64 & 3.86 & 1.239-01 & 4.954-02 & 3.218 & 1.397+01 & 2.019+16 & 3.548+18 \\
  1.66 & 4.00 & 1.334-01 & 5.083-02 & 3.256 & 1.405+01 & 1.632+16 & 3.312+18 \\
  1.68 & 4.16 & 1.441-01 & 5.213-02 & 3.292 & 1.414+01 & 1.444+16 & 3.088+18 \\
  1.70 & 4.33 & 1.562-01 & 5.342-02 & 3.329 & 1.425+01 & 1.236+16 & 2.891+18 \\
  1.72 & 4.51 & 1.695-01 & 5.467-02 & 3.363 & 1.437+01 & 1.143+16 & 2.716+18 \\
  1.74 & 4.70 & 1.843-01 & 5.589-02 & 3.397 & 1.451+01 & 9.986+15 & 2.539+18 \\
  1.76 & 4.91 & 2.006-01 & 5.705-02 & 3.428 & 1.467+01 & 9.225+15 & 2.383+18 \\
  1.78 & 5.12 & 2.184-01 & 5.817-02 & 3.458 & 1.486+01 & 7.828+15 & 2.238+18 \\
  1.80 & 5.34 & 2.379-01 & 5.922-02 & 3.486 & 1.508+01 & 7.741+15 & 2.083+18 \\
  1.82 & 5.58 & 2.592-01 & 6.020-02 & 3.512 & 1.532+01 & 7.717+15 & 1.947+18 \\
  1.84 & 5.82 & 2.823-01 & 6.113-02 & 3.536 & 1.561+01 & 7.636+15 & 1.817+18 \\
  1.86 & 6.07 & 3.069-01 & 6.197-02 & 3.558 & 1.592+01 & 7.503+15 & 1.691+18 \\
  1.88 & 6.32 & 3.324-01 & 6.273-02 & 3.578 & 1.627+01 & 9.295+15 & 1.570+18 \\
  1.90 & 6.53 & 3.554-01 & 6.334-02 & 3.593 & 1.660+01 & 1.397+16 & 1.484+18 \\
  1.92 & 6.45 & 3.471-01 & 6.313-02 & 3.587 & 1.646+01 & 2.610+16 & 1.552+18 \\
  1.94 & 6.65 & 3.684-01 & 6.365-02 & 3.601 & 1.643+01 & 3.185+16 & 1.592+18 \\
  1.96 & 6.86 & 3.921-01 & 6.416-02 & 3.614 & 1.633+01 & 3.545+16 & 1.723+18 \\
  1.98 & 7.05 & 4.146-01 & 6.460-02 & 3.625 & 1.619+01 & 3.752+16 & 1.836+18 \\
  2.00 & 7.25 & 4.382-01 & 6.502-02 & 3.636 & 1.605+01 & 4.035+16 & 1.934+18 \\
  2.02 & 7.45 & 4.627-01 & 6.541-02 & 3.646 & 1.591+01 & 4.366+16 & 2.012+18 \\
  2.04 & 7.65 & 4.872-01 & 6.577-02 & 3.654 & 1.575+01 & 4.710+16 & 2.095+18 \\
  2.06 & 7.77 & 5.037-01 & 6.599-02 & 3.660 & 1.550+01 & 5.543+16 & 2.194+18 \\
  2.08 & 7.87 & 5.162-01 & 6.615-02 & 3.664 & 1.517+01 & 6.867+16 & 2.283+18 \\
  2.10 & 7.93 & 5.243-01 & 6.625-02 & 3.666 & 1.478+01 & 8.591+16 & 2.374+18 \\
  2.12 & 8.01 & 5.345-01 & 6.637-02 & 3.669 & 1.439+01 & 1.082+17 & 2.497+18 \\
  2.14 & 8.19 & 5.587-01 & 6.664-02 & 3.676 & 1.408+01 & 1.280+17 & 2.607+18 \\
  2.16 & 8.71 & 6.320-01 & 6.734-02 & 3.693 & 1.385+01 & 1.503+17 & 2.739+18 \\
  2.18 & 10.09 & 8.476-01 & 6.872-02 & 3.727 & 1.375+01 & 1.701+17 & 2.862+18 \\
  2.20 & 10.90 & 9.899-01 & 6.931-02 & 3.742 & 1.373+01 & 1.979+17 & 3.055+18 \\
  2.22 & 11.59 & 1.119+00 & 6.973-02 & 3.752 & 1.372+01 & 2.314+17 & 3.334+18 \\
  2.24 & 12.22 & 1.245+00 & 7.005-02 & 3.760 & 1.371+01 & 2.874+17 & 3.746+18 \\
  2.26 & 12.68 & 1.339+00 & 7.025-02 & 3.765 & 1.371+01 & 3.940+17 & 4.401+18 \\
  2.28 & 12.96 & 1.399+00 & 7.037-02 & 3.768 & 1.370+01 & 5.694+17 & 5.371+18 \\
  2.30 & 13.25 & 1.464+00 & 7.048-02 & 3.770 & 1.369+01 & 8.667+17 & 6.382+18 \\
  2.32 & 13.61 & 1.545+00 & 7.061-02 & 3.773 & 1.368+01 & 1.276+18 & 7.383+18 \\
  2.34 & 14.04 & 1.642+00 & 7.075-02 & 3.777 & 1.367+01 & 1.736+18 & 8.451+18 \\
  2.36 & 14.50 & 1.752+00 & 7.089-02 & 3.780 & 1.366+01 & 2.275+18 & 9.698+18 \\
  2.38 & 15.01 & 1.878+00 & 7.103-02 & 3.784 & 1.364+01 & 2.845+18 & 1.121+19 \\
  2.40 & 15.56 & 2.018+00 & 7.116-02 & 3.787 & 1.363+01 & 3.490+18 & 1.304+19 \\
  2.42 & 16.15 & 2.174+00 & 7.129-02 & 3.790 & 1.363+01 & 4.167+18 & 1.504+19 \\
  2.44 & 16.81 & 2.354+00 & 7.142-02 & 3.793 & 1.362+01 & 4.907+18 & 1.715+19 \\
  2.46 & 17.48 & 2.547+00 & 7.154-02 & 3.796 & 1.362+01 & 5.706+18 & 1.970+19 \\
  2.48 & 18.19 & 2.757+00 & 7.165-02 & 3.799 & 1.362+01 & 6.596+18 & 2.246+19 \\
  2.50 & 18.94 & 2.990+00 & 7.176-02 & 3.801 & 1.362+01 & 7.627+18 & 2.562+19 \\
  2.52 & 19.74 & 3.248+00 & 7.186-02 & 3.803 & 1.362+01 & 8.860+18 & 2.948+19 \\
  2.54 & 20.60 & 3.535+00 & 7.195-02 & 3.805 & 1.362+01 & 1.027+19 & 3.426+19 \\
  2.56 & 21.49 & 3.850+00 & 7.204-02 & 3.808 & 1.362+01 & 1.192+19 & 3.981+19 \\
  2.58 & 22.43 & 4.193+00 & 7.211-02 & 3.809 & 1.363+01 & 1.404+19 & 4.712+19 \\
  2.60 & 23.39 & 4.559+00 & 7.219-02 & 3.811 & 1.363+01 & 1.679+19 & 5.710+19 \\
  2.62 & 24.34 & 4.939+00 & 7.225-02 & 3.813 & 1.363+01 & 2.052+19 & 7.096+19 \\
  2.64 & 25.29 & 5.331+00 & 7.230-02 & 3.814 & 1.363+01 & 2.562+19 & 9.071+19 \\
  2.66 & 26.23 & 5.734+00 & 7.235-02 & 3.815 & 1.363+01 & 3.246+19 & 1.183+20 \\
  2.68 & 27.16 & 6.146+00 & 7.240-02 & 3.816 & 1.364+01 & 4.146+19 & 1.546+20 \\
  2.70 & 28.06 & 6.561+00 & 7.244-02 & 3.817 & 1.364+01 & 5.284+19 & 2.000+20 \\
  2.72 & 28.94 & 6.978+00 & 7.247-02 & 3.818 & 1.364+01 & 6.678+19 & 2.531+20 \\
  2.74 & 29.79 & 7.393+00 & 7.250-02 & 3.819 & 1.364+01 & 8.318+19 & 3.150+20 \\
  2.76 & 30.61 & 7.806+00 & 7.253-02 & 3.819 & 1.364+01 & 1.020+20 & 3.847+20 \\
  2.78 & 31.40 & 8.218+00 & 7.255-02 & 3.820 & 1.364+01 & 1.232+20 & 4.603+20 \\
  2.80 & 32.18 & 8.632+00 & 7.257-02 & 3.820 & 1.365+01 & 1.533+20 & 5.437+20 \\
  2.82 & 32.95 & 9.050+00 & 7.259-02 & 3.821 & 1.365+01 & 1.840+20 & 6.312+20 \\
  2.84 & 33.74 & 9.485+00 & 7.261-02 & 3.821 & 1.365+01 & 2.163+20 & 7.238+20 \\
  2.86 & 34.54 & 9.941+00 & 7.263-02 & 3.822 & 1.365+01 & 2.544+20 & 8.227+20 \\
  2.88 & 35.37 & 1.042+01 & 7.265-02 & 3.822 & 1.365+01 & 3.005+20 & 9.256+20 \\
  2.90 & 36.23 & 1.094+01 & 7.267-02 & 3.823 & 1.365+01 & 3.445+20 & 1.034+21 \\
  2.92 & 37.10 & 1.147+01 & 7.268-02 & 3.823 & 1.365+01 & 4.152+20 & 1.153+21 \\
  2.94 & 37.99 & 1.203+01 & 7.270-02 & 3.823 & 1.365+01 & 4.857+20 & 1.282+21 \\
  2.96 & 38.88 & 1.260+01 & 7.271-02 & 3.824 & 1.365+01 & 5.566+20 & 1.428+21 \\
  2.98 & 39.74 & 1.316+01 & 7.272-02 & 3.824 & 1.365+01 & 6.533+20 & 1.597+21 \\
  3.00 & 40.58 & 1.372+01 & 7.274-02 & 3.824 & 1.365+01 & 7.950+20 & 1.797+21 \\
  3.02 & 41.41 & 1.429+01 & 7.275-02 & 3.825 & 1.365+01 & 9.477+20 & 2.045+21 \\
  3.04 & 42.22 & 1.485+01 & 7.276-02 & 3.825 & 1.365+01 & 1.140+21 & 2.348+21 \\
  3.06 & 42.99 & 1.540+01 & 7.277-02 & 3.825 & 1.365+01 & 1.396+21 & 2.722+21 \\
  3.08 & 43.73 & 1.594+01 & 7.277-02 & 3.825 & 1.365+01 & 1.687+21 & 3.181+21 \\
  3.10 & 44.41 & 1.643+01 & 7.278-02 & 3.825 & 1.365+01 & 2.017+21 & 3.726+21 \\
  3.12 & 45.01 & 1.689+01 & 7.279-02 & 3.825 & 1.365+01 & 2.439+21 & 4.374+21 \\
  3.14 & 45.53 & 1.727+01 & 7.279-02 & 3.826 & 1.365+01 & 2.875+21 & 5.134+21 \\
  3.16 & 45.95 & 1.759+01 & 7.280-02 & 3.826 & 1.365+01 & 3.422+21 & 6.009+21 \\
  3.18 & 46.22 & 1.780+01 & 7.280-02 & 3.826 & 1.365+01 & 3.941+21 & 7.021+21 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\multicolumn{8}{l}{\footnotesize{$^*$ using density after cooling to $\log_{10} T = 3.0$}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta1000r04_fields.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Radiation Parameters}
\label{t:shckradiation}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-01, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 17.210~\mu$G, ${\cal M}_A = 3.16 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+04, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-10 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}             & \multicolumn{1}{c}{Hydrogen}\\
\multicolumn{1}{c}{$\log_{10}v_s$}       & \multicolumn{1}{c}{Density}       
& \multicolumn{3}{c}{Photon Parameters } & \multicolumn{3}{c}{Energy Parameters} \\
\multicolumn{1}{c}{(km/s)} & \multicolumn{1}{c}{(cm$^{-3}$)}
& \multicolumn{1}{c}{$\Psi_{\rm tot}$} & \multicolumn{1}{c}{$\Psi_H$} & \multicolumn{1}{c}{$\Psi_{\rm keV}$} 
& \multicolumn{1}{c}{$\Phi_{\rm tot}$} & \multicolumn{1}{c}{$\Phi_H$} & \multicolumn{1}{c}{$\Phi_{\rm keV}$} \\
\hline
\hline
  1.30 & 2.512+01 & 8.704+04 & 0.000+00 & 0.000+00 & 3.328-13 & 0.000+00 & 0.000+00 \\
  1.32 & 2.291+01 & 9.602+04 & 0.000+00 & 0.000+00 & 3.651-13 & 0.000+00 & 0.000+00 \\
  1.34 & 2.089+01 & 1.057+05 & 1.261-10 & 0.000+00 & 4.004-13 & 2.901-21 & 0.000+00 \\
  1.36 & 1.905+01 & 1.156+05 & 1.635-10 & 0.000+00 & 4.396-13 & 3.782-21 & 0.000+00 \\
  1.38 & 1.738+01 & 1.236+05 & 2.152-10 & 0.000+00 & 4.845-13 & 5.004-21 & 0.000+00 \\
  1.40 & 1.585+01 & 1.227+05 & 3.125-10 & 0.000+00 & 5.428-13 & 7.292-21 & 0.000+00 \\
  1.42 & 1.445+01 & 1.062+05 & 5.707-10 & 0.000+00 & 6.164-13 & 1.340-20 & 0.000+00 \\
  1.44 & 1.318+01 & 8.652+04 & 1.379-09 & 0.000+00 & 6.989-13 & 3.298-20 & 0.000+00 \\
  1.46 & 1.202+01 & 7.279+04 & 3.863-09 & 0.000+00 & 7.822-13 & 9.528-20 & 0.000+00 \\
  1.48 & 1.096+01 & 6.400+04 & 1.110-08 & 0.000+00 & 8.662-13 & 2.840-19 & 0.000+00 \\
  1.50 & 1.000+01 & 5.786+04 & 3.161-08 & 0.000+00 & 9.542-13 & 8.397-19 & 0.000+00 \\
  1.52 & 9.120+00 & 5.282+04 & 8.868-08 & 0.000+00 & 1.049-12 & 2.443-18 & 0.000+00 \\
  1.54 & 8.318+00 & 4.828+04 & 2.420-07 & 0.000+00 & 1.149-12 & 6.866-18 & 0.000+00 \\
  1.56 & 7.586+00 & 4.451+04 & 6.315-07 & 0.000+00 & 1.257-12 & 1.828-17 & 0.000+00 \\
  1.58 & 6.918+00 & 4.090+04 & 1.529-06 & 0.000+00 & 1.375-12 & 4.472-17 & 0.000+00 \\
  1.60 & 6.310+00 & 3.729+04 & 3.376-06 & 0.000+00 & 1.505-12 & 9.921-17 & 0.000+00 \\
  1.62 & 5.754+00 & 3.360+04 & 6.819-06 & 0.000+00 & 1.651-12 & 2.010-16 & 0.000+00 \\
  1.64 & 5.248+00 & 2.986+04 & 1.271-05 & 0.000+00 & 1.815-12 & 3.762-16 & 0.000+00 \\
  1.66 & 4.786+00 & 2.610+04 & 2.245-05 & 0.000+00 & 2.004-12 & 6.684-16 & 0.000+00 \\
  1.68 & 4.365+00 & 2.226+04 & 3.939-05 & 0.000+00 & 2.242-12 & 1.181-15 & 0.000+00 \\
  1.70 & 3.981+00 & 1.807+04 & 7.469-05 & 0.000+00 & 2.595-12 & 2.258-15 & 0.000+00 \\
  1.72 & 3.631+00 & 1.294+04 & 1.958-04 & 0.000+00 & 3.364-12 & 5.981-15 & 0.000+00 \\
  1.74 & 3.311+00 & 1.138+04 & 2.860-04 & 0.000+00 & 3.762-12 & 8.768-15 & 0.000+00 \\
  1.76 & 3.020+00 & 1.035+04 & 3.827-04 & 0.000+00 & 4.119-12 & 1.176-14 & 0.000+00 \\
  1.78 & 2.754+00 & 9.538+03 & 4.987-04 & 0.000+00 & 4.491-12 & 1.535-14 & 0.000+00 \\
  1.80 & 2.512+00 & 8.870+03 & 6.407-04 & 0.000+00 & 4.895-12 & 1.975-14 & 0.000+00 \\
  1.82 & 2.291+00 & 8.307+03 & 8.159-04 & 0.000+00 & 5.339-12 & 2.517-14 & 0.000+00 \\
  1.84 & 2.089+00 & 7.821+03 & 1.034-03 & 0.000+00 & 5.828-12 & 3.189-14 & 0.000+00 \\
  1.86 & 1.905+00 & 7.397+03 & 1.307-03 & 0.000+00 & 6.378-12 & 4.030-14 & 0.000+00 \\
  1.88 & 1.738+00 & 7.017+03 & 1.652-03 & 0.000+00 & 6.996-12 & 5.091-14 & 0.000+00 \\
  1.90 & 1.585+00 & 6.666+03 & 2.097-03 & 0.000+00 & 7.698-12 & 6.455-14 & 0.000+00 \\
  1.92 & 1.445+00 & 6.333+03 & 2.680-03 & 0.000+00 & 8.496-12 & 8.230-14 & 0.000+00 \\
  1.94 & 1.318+00 & 6.006+03 & 3.457-03 & 0.000+00 & 9.412-12 & 1.058-13 & 0.000+00 \\
  1.96 & 1.202+00 & 5.672+03 & 4.517-03 & 0.000+00 & 1.047-11 & 1.377-13 & 0.000+00 \\
  1.98 & 1.096+00 & 5.318+03 & 6.012-03 & 0.000+00 & 1.171-11 & 1.820-13 & 0.000+00 \\
  2.00 & 1.000+00 & 4.926+03 & 8.226-03 & 0.000+00 & 1.316-11 & 2.466-13 & 0.000+00 \\
  2.02 & 9.120-01 & 4.480+03 & 1.177-02 & 0.000+00 & 1.489-11 & 3.477-13 & 0.000+00 \\
  2.04 & 8.318-01 & 3.963+03 & 1.824-02 & 0.000+00 & 1.700-11 & 5.277-13 & 0.000+00 \\
  2.06 & 7.586-01 & 3.441+03 & 3.388-02 & 0.000+00 & 1.961-11 & 9.564-13 & 0.000+00 \\
  2.08 & 6.918-01 & 3.821+03 & 1.046-01 & 0.000+00 & 2.275-11 & 3.113-12 & 0.000+00 \\
  2.10 & 6.310-01 & 4.093+03 & 1.340-01 & 0.000+00 & 2.522-11 & 4.056-12 & 0.000+00 \\
  2.12 & 5.754-01 & 4.879+03 & 1.635-01 & 0.000+00 & 2.710-11 & 5.241-12 & 0.000+00 \\
  2.14 & 5.248-01 & 5.862+03 & 1.956-01 & 0.000+00 & 2.881-11 & 6.618-12 & 0.000+00 \\
  2.16 & 4.786-01 & 6.819+03 & 2.302-01 & 0.000+00 & 3.064-11 & 8.110-12 & 0.000+00 \\
  2.18 & 4.365-01 & 7.621+03 & 2.695-01 & 0.000+00 & 3.272-11 & 9.755-12 & 0.000+00 \\
  2.20 & 3.981-01 & 8.170+03 & 3.323-01 & 0.000+00 & 3.604-11 & 1.204-11 & 0.000+00 \\
  2.22 & 3.631-01 & 8.162+03 & 4.196-01 & 0.000+00 & 3.964-11 & 1.482-11 & 0.000+00 \\
  2.24 & 3.311-01 & 7.815+03 & 5.320-01 & 0.000+00 & 4.328-11 & 1.822-11 & 0.000+00 \\
  2.26 & 3.020-01 & 7.402+03 & 6.560-01 & 0.000+00 & 4.715-11 & 2.202-11 & 0.000+00 \\
  2.28 & 2.754-01 & 7.076+03 & 7.632-01 & 0.000+00 & 5.112-11 & 2.546-11 & 0.000+00 \\
  2.30 & 2.512-01 & 6.854+03 & 8.520-01 & 0.000+00 & 5.516-11 & 2.849-11 & 0.000+00 \\
  2.32 & 2.291-01 & 6.710+03 & 9.310-01 & 0.000+00 & 5.946-11 & 3.135-11 & 0.000+00 \\
  2.34 & 2.089-01 & 6.675+03 & 9.967-01 & 0.000+00 & 6.389-11 & 3.393-11 & 0.000+00 \\
  2.36 & 1.905-01 & 6.804+03 & 1.050+00 & 0.000+00 & 6.884-11 & 3.635-11 & 0.000+00 \\
  2.38 & 1.738-01 & 7.283+03 & 1.093+00 & 0.000+00 & 7.433-11 & 3.885-11 & 0.000+00 \\
  2.40 & 1.585-01 & 8.474+03 & 1.140+00 & 0.000+00 & 8.114-11 & 4.258-11 & 0.000+00 \\
  2.42 & 1.445-01 & 9.955+03 & 1.231+00 & 0.000+00 & 8.922-11 & 4.880-11 & 0.000+00 \\
  2.44 & 1.318-01 & 1.105+04 & 1.361+00 & 0.000+00 & 9.884-11 & 5.652-11 & 0.000+00 \\
  2.46 & 1.202-01 & 1.188+04 & 1.501+00 & 0.000+00 & 1.092-10 & 6.455-11 & 0.000+00 \\
  2.48 & 1.096-01 & 1.275+04 & 1.645+00 & 0.000+00 & 1.203-10 & 7.310-11 & 0.000+00 \\
  2.50 & 1.000-01 & 1.388+04 & 1.779+00 & 0.000+00 & 1.322-10 & 8.216-11 & 0.000+00 \\
  2.52 & 9.120-02 & 1.528+04 & 1.902+00 & 4.242-10 & 1.449-10 & 9.182-11 & 7.237-19 \\
  2.54 & 8.318-02 & 1.695+04 & 2.028+00 & 2.089-09 & 1.587-10 & 1.024-10 & 3.583-18 \\
  2.56 & 7.586-02 & 1.904+04 & 2.164+00 & 8.752-09 & 1.739-10 & 1.141-10 & 1.510-17 \\
  2.58 & 6.918-02 & 2.152+04 & 2.311+00 & 3.193-08 & 1.905-10 & 1.268-10 & 5.541-17 \\
  2.60 & 6.310-02 & 2.454+04 & 2.472+00 & 1.051-07 & 2.086-10 & 1.408-10 & 1.835-16 \\
  2.62 & 5.754-02 & 2.823+04 & 2.641+00 & 3.160-07 & 2.283-10 & 1.560-10 & 5.559-16 \\
  2.64 & 5.248-02 & 3.253+04 & 2.827+00 & 8.676-07 & 2.500-10 & 1.728-10 & 1.538-15 \\
  2.66 & 4.786-02 & 3.761+04 & 3.032+00 & 2.203-06 & 2.742-10 & 1.914-10 & 3.939-15 \\
  2.68 & 4.365-02 & 4.364+04 & 3.254+00 & 5.200-06 & 3.006-10 & 2.116-10 & 9.379-15 \\
  2.70 & 3.981-02 & 5.120+04 & 3.501+00 & 1.177-05 & 3.299-10 & 2.339-10 & 2.142-14 \\
  2.72 & 3.631-02 & 6.103+04 & 3.769+00 & 2.621-05 & 3.622-10 & 2.582-10 & 4.810-14 \\
  2.74 & 3.311-02 & 7.428+04 & 4.054+00 & 5.835-05 & 3.974-10 & 2.844-10 & 1.078-13 \\
  2.76 & 3.020-02 & 9.203+04 & 4.353+00 & 1.279-04 & 4.356-10 & 3.128-10 & 2.375-13 \\
  2.78 & 2.754-02 & 1.150+05 & 4.662+00 & 2.696-04 & 4.771-10 & 3.435-10 & 5.023-13 \\
  2.80 & 2.512-02 & 1.431+05 & 4.971+00 & 5.393-04 & 5.215-10 & 3.764-10 & 1.007-12 \\
  2.82 & 2.291-02 & 1.761+05 & 5.272+00 & 1.021-03 & 5.679-10 & 4.114-10 & 1.907-12 \\
  2.84 & 2.089-02 & 2.127+05 & 5.568+00 & 1.823-03 & 6.181-10 & 4.492-10 & 3.411-12 \\
  2.86 & 1.905-02 & 2.528+05 & 5.856+00 & 3.076-03 & 6.729-10 & 4.901-10 & 5.762-12 \\
  2.88 & 1.738-02 & 2.959+05 & 6.134+00 & 4.910-03 & 7.325-10 & 5.344-10 & 9.217-12 \\
  2.90 & 1.585-02 & 3.414+05 & 6.399+00 & 7.432-03 & 7.973-10 & 5.824-10 & 1.400-11 \\
  2.92 & 1.445-02 & 3.885+05 & 6.651+00 & 1.071-02 & 8.674-10 & 6.346-10 & 2.029-11 \\
  2.94 & 1.318-02 & 4.359+05 & 6.888+00 & 1.478-02 & 9.431-10 & 6.912-10 & 2.820-11 \\
  2.96 & 1.202-02 & 4.840+05 & 7.113+00 & 1.966-02 & 1.025-09 & 7.529-10 & 3.785-11 \\
  2.98 & 1.096-02 & 5.319+05 & 7.329+00 & 2.539-02 & 1.114-09 & 8.204-10 & 4.937-11 \\
  3.00 & 1.000-02 & 5.790+05 & 7.548+00 & 3.200-02 & 1.212-09 & 8.947-10 & 6.293-11 \\
  3.02 & 9.120-03 & 6.243+05 & 7.781+00 & 3.963-02 & 1.321-09 & 9.767-10 & 7.891-11 \\
  3.04 & 8.318-03 & 6.691+05 & 8.033+00 & 4.859-02 & 1.442-09 & 1.068-09 & 9.800-11 \\
  3.06 & 7.586-03 & 7.145+05 & 8.314+00 & 5.940-02 & 1.576-09 & 1.168-09 & 1.213-10 \\
  3.08 & 6.918-03 & 7.613+05 & 8.634+00 & 7.286-02 & 1.725-09 & 1.280-09 & 1.507-10 \\
  3.10 & 6.310-03 & 8.108+05 & 9.004+00 & 8.999-02 & 1.889-09 & 1.404-09 & 1.883-10 \\
  3.12 & 5.754-03 & 8.655+05 & 9.430+00 & 1.116-01 & 2.071-09 & 1.543-09 & 2.364-10 \\
  3.14 & 5.248-03 & 9.290+05 & 9.920+00 & 1.379-01 & 2.273-09 & 1.697-09 & 2.965-10 \\
  3.16 & 4.786-03 & 1.004+06 & 1.047+01 & 1.687-01 & 2.495-09 & 1.869-09 & 3.693-10 \\
  3.18 & 4.365-03 & 1.094+06 & 1.106+01 & 2.035-01 & 2.741-09 & 2.060-09 & 4.551-10 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta1000r04_hahb.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock $4\pi$ steradian  Balmer Line Radiation}
\label{t:shckbalmer}
\begin{center}
\begin{tabular}{*{6}{r}}
\hline
\multicolumn{6}{l}{$ \eta_M =  1.00e-01$, ${\cal M}_A = 3.16 $, $ R =  1.00e+04 $}\\
\multicolumn{6}{l}{$\Phi_{\rm H\beta} = 4.0862\times 10^{-12} \Psi_{\rm H\beta}$, $\Phi_{\rm H\alpha} = 3.0268\times 10^{-12} \Psi_{\rm H\alpha}$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}   &                      &                  & \multicolumn{2}{c}{Ratios } \\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}    & \multicolumn{2}{c}{Photon Parameters }  & \multicolumn{1}{c}{Photons } & \multicolumn{1}{c}{Intensity }\\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}& \multicolumn{1}{c}{$\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Psi_{\rm H\alpha}$}& \multicolumn{1}{c}{$\Psi_{\rm H\alpha}/\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Phi_{\rm H\alpha}/\Phi_{\rm H\beta}$} \\
\hline
\hline
    1.30 &  2.512+01 &  1.644-08 & 2.090-09 &  7.866 &  5.827 \\ 
    1.32 &  2.291+01 &  1.073-07 & 1.325-08 &  8.099 &  5.999 \\ 
    1.34 &  2.089+01 &  6.716-07 & 8.409-08 &  7.987 &  5.916 \\ 
    1.36 &  1.905+01 &  3.960-06 & 5.165-07 &  7.667 &  5.679 \\ 
    1.38 &  1.738+01 &  2.189-05 & 3.019-06 &  7.251 &  5.371 \\ 
    1.40 &  1.585+01 &  1.183-04 & 1.746-05 &  6.778 &  5.020 \\ 
    1.42 &  1.445+01 &  5.059-04 & 7.781-05 &  6.502 &  4.816 \\ 
    1.44 &  1.318+01 &  1.356-03 & 2.080-04 &  6.518 &  4.829 \\ 
    1.46 &  1.202+01 &  2.589-03 & 3.879-04 &  6.675 &  4.944 \\ 
    1.48 &  1.096+01 &  4.118-03 & 6.029-04 &  6.829 &  5.059 \\ 
    1.50 &  1.000+01 &  5.980-03 & 8.641-04 &  6.920 &  5.126 \\ 
    1.52 &  9.120+00 &  8.242-03 & 1.189-03 &  6.934 &  5.136 \\ 
    1.54 &  8.318+00 &  1.094-02 & 1.588-03 &  6.889 &  5.103 \\ 
    1.56 &  7.586+00 &  1.409-02 & 2.068-03 &  6.811 &  5.046 \\ 
    1.58 &  6.918+00 &  1.779-02 & 2.651-03 &  6.711 &  4.971 \\ 
    1.60 &  6.310+00 &  2.221-02 & 3.364-03 &  6.601 &  4.889 \\ 
    1.62 &  5.754+00 &  2.746-02 & 4.235-03 &  6.483 &  4.803 \\ 
    1.64 &  5.248+00 &  3.371-02 & 5.295-03 &  6.365 &  4.715 \\ 
    1.66 &  4.786+00 &  4.137-02 & 6.622-03 &  6.248 &  4.628 \\ 
    1.68 &  4.365+00 &  5.145-02 & 8.399-03 &  6.126 &  4.538 \\ 
    1.70 &  3.981+00 &  6.728-02 & 1.124-02 &  5.988 &  4.436 \\ 
    1.72 &  3.631+00 &  1.040-01 & 1.796-02 &  5.792 &  4.291 \\ 
    1.74 &  3.311+00 &  1.241-01 & 2.170-02 &  5.721 &  4.238 \\ 
    1.76 &  3.020+00 &  1.428-01 & 2.517-02 &  5.672 &  4.201 \\ 
    1.78 &  2.754+00 &  1.624-01 & 2.885-02 &  5.628 &  4.169 \\ 
    1.80 &  2.512+00 &  1.840-01 & 3.290-02 &  5.592 &  4.142 \\ 
    1.82 &  2.291+00 &  2.079-01 & 3.740-02 &  5.559 &  4.118 \\ 
    1.84 &  2.089+00 &  2.341-01 & 4.237-02 &  5.525 &  4.093 \\ 
    1.86 &  1.905+00 &  2.639-01 & 4.801-02 &  5.497 &  4.072 \\ 
    1.88 &  1.738+00 &  2.973-01 & 5.435-02 &  5.470 &  4.052 \\ 
    1.90 &  1.585+00 &  3.347-01 & 6.151-02 &  5.442 &  4.032 \\ 
    1.92 &  1.445+00 &  3.767-01 & 6.958-02 &  5.414 &  4.010 \\ 
    1.94 &  1.318+00 &  4.241-01 & 7.877-02 &  5.384 &  3.989 \\ 
    1.96 &  1.202+00 &  4.773-01 & 8.919-02 &  5.352 &  3.964 \\ 
    1.98 &  1.096+00 &  5.381-01 & 1.012-01 &  5.318 &  3.939 \\ 
    2.00 &  1.000+00 &  6.062-01 & 1.149-01 &  5.278 &  3.909 \\ 
    2.02 &  9.120-01 &  6.840-01 & 1.307-01 &  5.233 &  3.876 \\ 
    2.04 &  8.318-01 &  7.676-01 & 1.484-01 &  5.172 &  3.831 \\ 
    2.06 &  7.586-01 &  8.330-01 & 1.647-01 &  5.057 &  3.746 \\ 
    2.08 &  6.918-01 &  7.297-01 & 1.517-01 &  4.811 &  3.564 \\ 
    2.10 &  6.310-01 &  7.159-01 & 1.494-01 &  4.791 &  3.549 \\ 
    2.12 &  5.754-01 &  7.051-01 & 1.493-01 &  4.724 &  3.499 \\ 
    2.14 &  5.248-01 &  6.889-01 & 1.487-01 &  4.632 &  3.431 \\ 
    2.16 &  4.786-01 &  6.800-01 & 1.493-01 &  4.554 &  3.373 \\ 
    2.18 &  4.365-01 &  6.799-01 & 1.513-01 &  4.493 &  3.328 \\ 
    2.20 &  3.981-01 &  6.951-01 & 1.563-01 &  4.448 &  3.295 \\ 
    2.22 &  3.631-01 &  7.238-01 & 1.637-01 &  4.422 &  3.275 \\ 
    2.24 &  3.311-01 &  7.666-01 & 1.739-01 &  4.409 &  3.266 \\ 
    2.26 &  3.020-01 &  8.208-01 & 1.867-01 &  4.396 &  3.256 \\ 
    2.28 &  2.754-01 &  8.716-01 & 1.989-01 &  4.383 &  3.247 \\ 
    2.30 &  2.512-01 &  9.134-01 & 2.092-01 &  4.366 &  3.234 \\ 
    2.32 &  2.291-01 &  9.525-01 & 2.189-01 &  4.351 &  3.223 \\ 
    2.34 &  2.089-01 &  9.872-01 & 2.274-01 &  4.340 &  3.215 \\ 
    2.36 &  1.905-01 &  1.017+00 & 2.351-01 &  4.327 &  3.205 \\ 
    2.38 &  1.738-01 &  1.041+00 & 2.411-01 &  4.316 &  3.197 \\ 
    2.40 &  1.585-01 &  1.059+00 & 2.464-01 &  4.300 &  3.186 \\ 
    2.42 &  1.445-01 &  1.085+00 & 2.547-01 &  4.261 &  3.157 \\ 
    2.44 &  1.318-01 &  1.138+00 & 2.695-01 &  4.222 &  3.127 \\ 
    2.46 &  1.202-01 &  1.204+00 & 2.876-01 &  4.188 &  3.102 \\ 
    2.48 &  1.096-01 &  1.275+00 & 3.067-01 &  4.158 &  3.080 \\ 
    2.50 &  1.000-01 &  1.340+00 & 3.243-01 &  4.132 &  3.061 \\ 
    2.52 &  9.120-02 &  1.403+00 & 3.408-01 &  4.118 &  3.050 \\ 
    2.54 &  8.318-02 &  1.465+00 & 3.571-01 &  4.101 &  3.038 \\ 
    2.56 &  7.586-02 &  1.529+00 & 3.746-01 &  4.081 &  3.023 \\ 
    2.58 &  6.918-02 &  1.598+00 & 3.933-01 &  4.064 &  3.010 \\ 
    2.60 &  6.310-02 &  1.671+00 & 4.128-01 &  4.048 &  2.999 \\ 
    2.62 &  5.754-02 &  1.746+00 & 4.327-01 &  4.036 &  2.990 \\ 
    2.64 &  5.248-02 &  1.831+00 & 4.547-01 &  4.027 &  2.983 \\ 
    2.66 &  4.786-02 &  1.928+00 & 4.797-01 &  4.020 &  2.978 \\ 
    2.68 &  4.365-02 &  2.041+00 & 5.083-01 &  4.015 &  2.974 \\ 
    2.70 &  3.981-02 &  2.173+00 & 5.417-01 &  4.012 &  2.972 \\ 
    2.72 &  3.631-02 &  2.324+00 & 5.795-01 &  4.011 &  2.971 \\ 
    2.74 &  3.311-02 &  2.493+00 & 6.216-01 &  4.010 &  2.970 \\ 
    2.76 &  3.020-02 &  2.673+00 & 6.667-01 &  4.010 &  2.971 \\ 
    2.78 &  2.754-02 &  2.872+00 & 7.161-01 &  4.011 &  2.971 \\ 
    2.80 &  2.512-02 &  3.064+00 & 7.635-01 &  4.013 &  2.973 \\ 
    2.82 &  2.291-02 &  3.234+00 & 8.049-01 &  4.018 &  2.976 \\ 
    2.84 &  2.089-02 &  3.423+00 & 8.511-01 &  4.022 &  2.979 \\ 
    2.86 &  1.905-02 &  3.623+00 & 9.000-01 &  4.026 &  2.982 \\ 
    2.88 &  1.738-02 &  3.832+00 & 9.506-01 &  4.031 &  2.986 \\ 
    2.90 &  1.585-02 &  4.042+00 & 1.001+00 &  4.039 &  2.992 \\ 
    2.92 &  1.445-02 &  4.252+00 & 1.049+00 &  4.052 &  3.001 \\ 
    2.94 &  1.318-02 &  4.457+00 & 1.095+00 &  4.069 &  3.014 \\ 
    2.96 &  1.202-02 &  4.667+00 & 1.140+00 &  4.092 &  3.031 \\ 
    2.98 &  1.096-02 &  4.868+00 & 1.180+00 &  4.126 &  3.056 \\ 
    3.00 &  1.000-02 &  5.102+00 & 1.225+00 &  4.166 &  3.086 \\ 
    3.02 &  9.120-03 &  5.397+00 & 1.283+00 &  4.208 &  3.117 \\ 
    3.04 &  8.318-03 &  5.734+00 & 1.348+00 &  4.254 &  3.151 \\ 
    3.06 &  7.586-03 &  6.135+00 & 1.423+00 &  4.310 &  3.193 \\ 
    3.08 &  6.918-03 &  6.605+00 & 1.510+00 &  4.374 &  3.240 \\ 
    3.10 &  6.310-03 &  7.142+00 & 1.609+00 &  4.438 &  3.287 \\ 
    3.12 &  5.754-03 &  7.752+00 & 1.721+00 &  4.504 &  3.336 \\ 
    3.14 &  5.248-03 &  8.467+00 & 1.853+00 &  4.569 &  3.384 \\ 
    3.16 &  4.786-03 &  9.266+00 & 2.004+00 &  4.625 &  3.426 \\ 
    3.18 &  4.365-03 &  1.017+01 & 2.173+00 &  4.678 &  3.465 \\ 
\hline
\multicolumn{6}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\end{table*}%

\end{document}


==> anc/eta1000r04_str1.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters}
\label{t:shckprop1}
\begin{center}
\begin{tabular}{*{7}{r}}
\multicolumn{7}{l}{$ \eta_M = $ 1.00e-01, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 17.210~\mu$G, ${\cal M}_A = 3.16 $ }\\
\multicolumn{7}{l}{$ R = $ 1.00e+04, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-10 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}     & \multicolumn{2}{c}{Temperature }                                 &  \multicolumn{2}{c}{Hydrogen}                   & \multicolumn{1}{c}{Particle}\\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}      & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock} &  \multicolumn{2}{c}{Ionization Fraction}        & \multicolumn{1}{c}{Mass}    \\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}  & \multicolumn{1}{c}{(K)}        & \multicolumn{1}{c}{(K)}         &  \multicolumn{1}{c}{HI}& \multicolumn{1}{c}{HII}& \multicolumn{1}{c}{(a.m.u)} \\
\hline
\hline
  1.30 & 2.512+01 & 1.000+01 & 6.251+03 & 1.000+00 & 6.608-11 & 1.291 \\
  1.32 & 2.291+01 & 1.000+01 & 6.852+03 & 1.000+00 & 9.240-11 & 1.291 \\
  1.34 & 2.089+01 & 1.000+01 & 7.512+03 & 1.000+00 & 1.236-10 & 1.291 \\
  1.36 & 1.905+01 & 1.000+01 & 8.236+03 & 1.000+00 & 1.632-10 & 1.291 \\
  1.38 & 1.738+01 & 1.000+01 & 9.030+03 & 1.000+00 & 2.177-10 & 1.291 \\
  1.40 & 1.585+01 & 1.000+01 & 9.900+03 & 1.000+00 & 3.197-10 & 1.291 \\
  1.42 & 1.445+01 & 1.000+01 & 1.085+04 & 1.000+00 & 5.892-10 & 1.291 \\
  1.44 & 1.318+01 & 1.000+01 & 1.190+04 & 1.000+00 & 1.432-09 & 1.291 \\
  1.46 & 1.202+01 & 1.000+01 & 1.305+04 & 1.000+00 & 3.996-09 & 1.291 \\
  1.48 & 1.096+01 & 1.280+01 & 1.431+04 & 1.000+00 & 1.139-08 & 1.291 \\
  1.50 & 1.000+01 & 1.417+01 & 1.569+04 & 1.000+00 & 3.244-08 & 1.291 \\
  1.52 & 9.120+00 & 1.593+01 & 1.720+04 & 1.000+00 & 9.000-08 & 1.291 \\
  1.54 & 8.318+00 & 1.916+01 & 1.886+04 & 1.000+00 & 2.491-07 & 1.291 \\
  1.56 & 7.586+00 & 2.449+01 & 2.069+04 & 1.000+00 & 6.512-07 & 1.291 \\
  1.58 & 6.918+00 & 3.426+01 & 2.269+04 & 1.000+00 & 1.578-06 & 1.291 \\
  1.60 & 6.310+00 & 5.636+01 & 2.490+04 & 1.000+00 & 3.487-06 & 1.291 \\
  1.62 & 5.754+00 & 1.160+02 & 2.737+04 & 1.000+00 & 7.048-06 & 1.291 \\
  1.64 & 5.248+00 & 2.277+02 & 3.014+04 & 1.000+00 & 1.316-05 & 1.291 \\
  1.66 & 4.786+00 & 4.653+02 & 3.330+04 & 1.000+00 & 2.335-05 & 1.291 \\
  1.68 & 4.365+00 & 1.078+03 & 3.720+04 & 1.000+00 & 4.124-05 & 1.291 \\
  1.70 & 3.981+00 & 2.850+03 & 4.280+04 & 9.999-01 & 7.899-05 & 1.291 \\
  1.72 & 3.631+00 & 9.283+03 & 5.416+04 & 9.998-01 & 2.095-04 & 1.291 \\
  1.74 & 3.311+00 & 1.088+04 & 6.019+04 & 9.997-01 & 3.065-04 & 1.291 \\
  1.76 & 3.020+00 & 1.161+04 & 6.563+04 & 9.996-01 & 4.100-04 & 1.291 \\
  1.78 & 2.754+00 & 1.211+04 & 7.123+04 & 9.995-01 & 5.340-04 & 1.290 \\
  1.80 & 2.512+00 & 1.249+04 & 7.719+04 & 9.993-01 & 6.853-04 & 1.290 \\
  1.82 & 2.291+00 & 1.280+04 & 8.359+04 & 9.991-01 & 8.716-04 & 1.290 \\
  1.84 & 2.089+00 & 1.307+04 & 9.050+04 & 9.989-01 & 1.102-03 & 1.290 \\
  1.86 & 1.905+00 & 1.329+04 & 9.800+04 & 9.986-01 & 1.391-03 & 1.290 \\
  1.88 & 1.738+00 & 1.347+04 & 1.061+05 & 9.982-01 & 1.779-03 & 1.289 \\
  1.90 & 1.585+00 & 1.364+04 & 1.150+05 & 9.977-01 & 2.256-03 & 1.288 \\
  1.92 & 1.445+00 & 1.379+04 & 1.246+05 & 9.971-01 & 2.878-03 & 1.288 \\
  1.94 & 1.318+00 & 1.392+04 & 1.352+05 & 9.963-01 & 3.707-03 & 1.287 \\
  1.96 & 1.202+00 & 1.403+04 & 1.466+05 & 9.952-01 & 4.837-03 & 1.286 \\
  1.98 & 1.097+00 & 1.412+04 & 1.590+05 & 9.936-01 & 6.427-03 & 1.284 \\
  2.00 & 1.000+00 & 1.418+04 & 1.725+05 & 9.912-01 & 8.778-03 & 1.281 \\
  2.02 & 9.120-01 & 1.422+04 & 1.870+05 & 9.875-01 & 1.253-02 & 1.276 \\
  2.04 & 8.318-01 & 1.420+04 & 2.022+05 & 9.806-01 & 1.939-02 & 1.269 \\
  2.06 & 7.586-01 & 1.418+04 & 2.171+05 & 9.640-01 & 3.597-02 & 1.250 \\
  2.08 & 6.918-01 & 1.460+04 & 2.232+05 & 8.897-01 & 1.104-01 & 1.172 \\
  2.10 & 6.310-01 & 1.459+04 & 2.373+05 & 8.614-01 & 1.386-01 & 1.142 \\
  2.12 & 5.754-01 & 1.467+04 & 2.525+05 & 8.350-01 & 1.650-01 & 1.113 \\
  2.14 & 5.248-01 & 1.479+04 & 2.683+05 & 8.064-01 & 1.936-01 & 1.083 \\
  2.16 & 4.786-01 & 1.490+04 & 2.849+05 & 7.752-01 & 2.248-01 & 1.053 \\
  2.18 & 4.365-01 & 1.500+04 & 3.017+05 & 7.387-01 & 2.613-01 & 1.020 \\
  2.20 & 3.981-01 & 1.509+04 & 3.149+05 & 6.771-01 & 3.229-01 & 0.973 \\
  2.22 & 3.631-01 & 1.519+04 & 3.250+05 & 5.916-01 & 4.084-01 & 0.917 \\
  2.24 & 3.311-01 & 1.529+04 & 3.305+05 & 4.736-01 & 5.264-01 & 0.851 \\
  2.26 & 3.020-01 & 1.537+04 & 3.368+05 & 3.503-01 & 6.497-01 & 0.792 \\
  2.28 & 2.754-01 & 1.542+04 & 3.476+05 & 2.444-01 & 7.556-01 & 0.746 \\
  2.30 & 2.512-01 & 1.539+04 & 3.632+05 & 1.601-01 & 8.398-01 & 0.713 \\
  2.32 & 2.291-01 & 1.517+04 & 3.823+05 & 8.990-02 & 9.101-01 & 0.687 \\
  2.34 & 2.089-01 & 1.425+04 & 4.048+05 & 3.728-02 & 9.627-01 & 0.667 \\
  2.36 & 1.905-01 & 1.217+04 & 4.326+05 & 1.330-02 & 9.867-01 & 0.656 \\
  2.38 & 1.738-01 & 1.064+04 & 4.673+05 & 8.105-03 & 9.919-01 & 0.651 \\
  2.40 & 1.585-01 & 9.371+03 & 5.062+05 & 7.013-03 & 9.930-01 & 0.646 \\
  2.42 & 1.445-01 & 9.369+03 & 5.513+05 & 6.528-03 & 9.935-01 & 0.643 \\
  2.44 & 1.318-01 & 9.917+03 & 6.019+05 & 5.714-03 & 9.943-01 & 0.641 \\
  2.46 & 1.202-01 & 1.031+04 & 6.565+05 & 4.984-03 & 9.950-01 & 0.638 \\
  2.48 & 1.096-01 & 1.062+04 & 7.155+05 & 4.363-03 & 9.956-01 & 0.635 \\
  2.50 & 1.000-01 & 1.085+04 & 7.798+05 & 3.897-03 & 9.961-01 & 0.632 \\
  2.52 & 9.120-02 & 1.103+04 & 8.502+05 & 3.571-03 & 9.964-01 & 0.629 \\
  2.54 & 8.318-02 & 1.112+04 & 9.278+05 & 3.329-03 & 9.967-01 & 0.627 \\
  2.56 & 7.586-02 & 1.122+04 & 1.013+06 & 3.105-03 & 9.969-01 & 0.625 \\
  2.58 & 6.918-02 & 1.132+04 & 1.108+06 & 2.892-03 & 9.971-01 & 0.624 \\
  2.60 & 6.310-02 & 1.139+04 & 1.211+06 & 2.695-03 & 9.973-01 & 0.623 \\
  2.62 & 5.754-02 & 1.150+04 & 1.325+06 & 2.509-03 & 9.975-01 & 0.622 \\
  2.64 & 5.248-02 & 1.163+04 & 1.450+06 & 2.332-03 & 9.977-01 & 0.621 \\
  2.66 & 4.786-02 & 1.174+04 & 1.588+06 & 2.166-03 & 9.978-01 & 0.621 \\
  2.68 & 4.365-02 & 1.186+04 & 1.739+06 & 2.015-03 & 9.980-01 & 0.620 \\
  2.70 & 3.981-02 & 1.197+04 & 1.904+06 & 1.865-03 & 9.981-01 & 0.620 \\
  2.72 & 3.631-02 & 1.211+04 & 2.086+06 & 1.720-03 & 9.983-01 & 0.620 \\
  2.74 & 3.311-02 & 1.231+04 & 2.285+06 & 1.580-03 & 9.984-01 & 0.619 \\
  2.76 & 3.020-02 & 1.257+04 & 2.504+06 & 1.440-03 & 9.986-01 & 0.619 \\
  2.78 & 2.754-02 & 1.288+04 & 2.744+06 & 1.305-03 & 9.987-01 & 0.619 \\
  2.80 & 2.512-02 & 1.326+04 & 3.007+06 & 1.179-03 & 9.988-01 & 0.619 \\
  2.82 & 2.291-02 & 1.371+04 & 3.295+06 & 1.064-03 & 9.989-01 & 0.619 \\
  2.84 & 2.089-02 & 1.423+04 & 3.611+06 & 9.561-04 & 9.990-01 & 0.619 \\
  2.86 & 1.905-02 & 1.482+04 & 3.958+06 & 8.582-04 & 9.991-01 & 0.619 \\
  2.88 & 1.738-02 & 1.548+04 & 4.338+06 & 7.702-04 & 9.992-01 & 0.619 \\
  2.90 & 1.585-02 & 1.622+04 & 4.755+06 & 6.916-04 & 9.993-01 & 0.618 \\
  2.92 & 1.445-02 & 1.702+04 & 5.212+06 & 6.223-04 & 9.994-01 & 0.618 \\
  2.94 & 1.318-02 & 1.788+04 & 5.713+06 & 5.614-04 & 9.994-01 & 0.618 \\
  2.96 & 1.202-02 & 1.877+04 & 6.263+06 & 5.080-04 & 9.995-01 & 0.618 \\
  2.98 & 1.096-02 & 1.969+04 & 6.865+06 & 4.613-04 & 9.995-01 & 0.618 \\
  3.00 & 1.000-02 & 2.062+04 & 7.525+06 & 4.193-04 & 9.996-01 & 0.618 \\
  3.02 & 9.120-03 & 2.158+04 & 8.248+06 & 3.807-04 & 9.996-01 & 0.618 \\
  3.04 & 8.318-03 & 2.258+04 & 9.042+06 & 3.453-04 & 9.997-01 & 0.618 \\
  3.06 & 7.586-03 & 2.363+04 & 9.911+06 & 3.124-04 & 9.997-01 & 0.618 \\
  3.08 & 6.918-03 & 2.476+04 & 1.086+07 & 2.813-04 & 9.997-01 & 0.618 \\
  3.10 & 6.310-03 & 2.599+04 & 1.191+07 & 2.516-04 & 9.998-01 & 0.618 \\
  3.12 & 5.754-03 & 2.734+04 & 1.306+07 & 2.234-04 & 9.998-01 & 0.617 \\
  3.14 & 5.248-03 & 2.881+04 & 1.431+07 & 1.968-04 & 9.998-01 & 0.617 \\
  3.16 & 4.786-03 & 3.043+04 & 1.569+07 & 1.720-04 & 9.998-01 & 0.617 \\
  3.18 & 4.365-03 & 3.223+04 & 1.720+07 & 1.490-04 & 9.999-01 & 0.617 \\
\hline
\multicolumn{7}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta1000r04_str2.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters, continued}
\label{t:shckprop2}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-01, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 17.210~\mu$G, ${\cal M}_A = 3.16 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+04, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-10 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}       &                            & \multicolumn{2}{c}{Magnetic $\alpha$}                           & \multicolumn{2}{c}{Compression}                      & \multicolumn{2}{c}{Cooling Columns} \\
\multicolumn{1}{c}{$\log_{10}v_s$} & \multicolumn{1}{c}{Mach}   & \multicolumn{2}{c}{$P_B/P_{\rm gas}$}                   & \multicolumn{2}{c}{Factor}                           & \multicolumn{1}{c}{$\lambda_4$} & \multicolumn{1}{c}{$\lambda_3$}\\
\multicolumn{1}{c}{(km/s)}         & \multicolumn{1}{c}{Number} & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock}& \multicolumn{1}{c}{Jump}& \multicolumn{1}{c}{Max.$^*$}   & \multicolumn{1}{c}{(cm$^{-2}$)}  & \multicolumn{1}{c}{(cm$^{-2}$)}   \\
\hline
\hline
  1.30 & 60.91 & 3.091+02 & 3.919-01 & 2.869 & 3.814+00 & 0.000+00 & 3.272+19 \\
  1.32 & 63.77 & 3.389+02 & 3.919-01 & 2.869 & 3.823+00 & 0.000+00 & 3.578+19 \\
  1.34 & 66.78 & 3.716+02 & 3.920-01 & 2.869 & 3.842+00 & 0.000+00 & 3.935+19 \\
  1.36 & 69.93 & 4.075+02 & 3.920-01 & 2.869 & 3.856+00 & 0.000+00 & 4.288+19 \\
  1.38 & 73.22 & 4.468+02 & 3.920-01 & 2.869 & 3.866+00 & 0.000+00 & 4.549+19 \\
  1.40 & 76.67 & 4.899+02 & 3.921-01 & 2.869 & 3.882+00 & 0.000+00 & 4.484+19 \\
  1.42 & 80.29 & 5.372+02 & 3.921-01 & 2.870 & 3.891+00 & 3.063+18 & 3.807+19 \\
  1.44 & 84.07 & 5.890+02 & 3.921-01 & 2.870 & 3.903+00 & 4.711+18 & 3.055+19 \\
  1.46 & 88.03 & 6.458+02 & 3.921-01 & 2.870 & 3.912+00 & 4.564+18 & 2.561+19 \\
  1.48 & 81.47 & 5.531+02 & 3.921-01 & 2.870 & 3.920+00 & 4.014+18 & 2.272+19 \\
  1.50 & 81.09 & 5.479+02 & 3.921-01 & 2.870 & 3.928+00 & 3.439+18 & 2.094+19 \\
  1.52 & 80.10 & 5.346+02 & 3.921-01 & 2.870 & 3.936+00 & 2.842+18 & 1.963+19 \\
  1.54 & 76.47 & 4.873+02 & 3.920-01 & 2.869 & 3.942+00 & 2.333+18 & 1.849+19 \\
  1.56 & 70.82 & 4.179+02 & 3.920-01 & 2.869 & 3.947+00 & 1.914+18 & 1.760+19 \\
  1.58 & 62.70 & 3.276+02 & 3.919-01 & 2.869 & 3.952+00 & 1.579+18 & 1.667+19 \\
  1.60 & 51.19 & 2.183+02 & 3.917-01 & 2.868 & 3.958+00 & 1.299+18 & 1.568+19 \\
  1.62 & 37.36 & 1.163+02 & 3.911-01 & 2.866 & 3.964+00 & 1.056+18 & 1.452+19 \\
  1.64 & 27.92 & 6.497+01 & 3.901-01 & 2.863 & 3.970+00 & 8.839+17 & 1.316+19 \\
  1.66 & 20.45 & 3.486+01 & 3.882-01 & 2.857 & 3.977+00 & 7.206+17 & 1.168+19 \\
  1.68 & 14.07 & 1.650+01 & 3.836-01 & 2.842 & 3.988+00 & 5.445+17 & 9.956+18 \\
  1.70 & 9.06 & 6.843+00 & 3.717-01 & 2.804 & 4.010+00 & 4.132+17 & 7.840+18 \\
  1.72 & 5.26 & 2.303+00 & 3.351-01 & 2.680 & 4.072+00 & 2.225+17 & 4.845+18 \\
  1.74 & 5.09 & 2.155+00 & 3.316-01 & 2.668 & 4.090+00 & 1.896+17 & 4.054+18 \\
  1.76 & 5.15 & 2.215+00 & 3.330-01 & 2.673 & 4.100+00 & 1.689+17 & 3.551+18 \\
  1.78 & 5.28 & 2.327+00 & 3.356-01 & 2.682 & 4.109+00 & 1.369+17 & 3.146+18 \\
  1.80 & 5.45 & 2.473+00 & 3.386-01 & 2.692 & 4.118+00 & 1.238+17 & 2.818+18 \\
  1.82 & 5.63 & 2.645+00 & 3.418-01 & 2.703 & 4.129+00 & 1.096+17 & 2.525+18 \\
  1.84 & 5.84 & 2.841+00 & 3.450-01 & 2.714 & 4.141+00 & 1.063+17 & 2.283+18 \\
  1.86 & 6.06 & 3.062+00 & 3.482-01 & 2.725 & 4.155+00 & 9.902+16 & 2.061+18 \\
  1.88 & 6.30 & 3.312+00 & 3.513-01 & 2.736 & 4.171+00 & 8.786+16 & 1.866+18 \\
  1.90 & 6.56 & 3.585+00 & 3.542-01 & 2.745 & 4.191+00 & 8.285+16 & 1.702+18 \\
  1.92 & 6.83 & 3.886+00 & 3.570-01 & 2.755 & 4.213+00 & 8.212+16 & 1.547+18 \\
  1.94 & 7.11 & 4.218+00 & 3.596-01 & 2.764 & 4.238+00 & 7.488+16 & 1.408+18 \\
  1.96 & 7.42 & 4.584+00 & 3.621-01 & 2.772 & 4.268+00 & 6.990+16 & 1.289+18 \\
  1.98 & 7.74 & 4.987+00 & 3.644-01 & 2.780 & 4.302+00 & 7.375+16 & 1.182+18 \\
  2.00 & 8.07 & 5.431+00 & 3.666-01 & 2.787 & 4.341+00 & 7.683+16 & 1.085+18 \\
  2.02 & 8.43 & 5.921+00 & 3.686-01 & 2.793 & 4.386+00 & 7.924+16 & 1.012+18 \\
  2.04 & 8.80 & 6.457+00 & 3.705-01 & 2.800 & 4.435+00 & 9.233+16 & 9.635+17 \\
  2.06 & 9.16 & 6.990+00 & 3.721-01 & 2.805 & 4.484+00 & 1.505+17 & 9.939+17 \\
  2.08 & 9.15 & 6.978+00 & 3.721-01 & 2.805 & 4.482+00 & 2.529+17 & 1.279+18 \\
  2.10 & 9.46 & 7.463+00 & 3.734-01 & 2.809 & 4.490+00 & 3.005+17 & 1.445+18 \\
  2.12 & 9.75 & 7.929+00 & 3.745-01 & 2.813 & 4.485+00 & 3.264+17 & 1.774+18 \\
  2.14 & 10.04 & 8.393+00 & 3.754-01 & 2.816 & 4.474+00 & 3.494+17 & 2.255+18 \\
  2.16 & 10.32 & 8.878+00 & 3.763-01 & 2.819 & 4.459+00 & 3.735+17 & 2.827+18 \\
  2.18 & 10.60 & 9.369+00 & 3.771-01 & 2.821 & 4.439+00 & 4.055+17 & 3.398+18 \\
  2.20 & 10.81 & 9.741+00 & 3.777-01 & 2.823 & 4.407+00 & 4.650+17 & 3.983+18 \\
  2.22 & 10.95 & 9.999+00 & 3.781-01 & 2.824 & 4.358+00 & 5.502+17 & 4.472+18 \\
  2.24 & 11.01 & 1.011+01 & 3.782-01 & 2.825 & 4.290+00 & 6.671+17 & 4.974+18 \\
  2.26 & 11.09 & 1.026+01 & 3.784-01 & 2.825 & 4.224+00 & 7.990+17 & 5.583+18 \\
  2.28 & 11.26 & 1.057+01 & 3.788-01 & 2.827 & 4.170+00 & 9.109+17 & 6.262+18 \\
  2.30 & 11.54 & 1.110+01 & 3.795-01 & 2.829 & 4.129+00 & 1.034+18 & 7.017+18 \\
  2.32 & 11.94 & 1.189+01 & 3.803-01 & 2.832 & 4.095+00 & 1.165+18 & 7.837+18 \\
  2.34 & 12.72 & 1.347+01 & 3.817-01 & 2.836 & 4.068+00 & 1.325+18 & 8.737+18 \\
  2.36 & 14.29 & 1.702+01 & 3.839-01 & 2.843 & 4.051+00 & 1.532+18 & 9.731+18 \\
  2.38 & 15.93 & 2.116+01 & 3.855-01 & 2.849 & 4.043+00 & 1.802+18 & 1.099+19 \\
  2.40 & 17.72 & 2.616+01 & 3.868-01 & 2.853 & 4.036+00 & 2.334+18 & 1.305+19 \\
  2.42 & 18.51 & 2.855+01 & 3.873-01 & 2.854 & 4.032+00 & 3.019+18 & 1.573+19 \\
  2.44 & 18.81 & 2.947+01 & 3.874-01 & 2.855 & 4.029+00 & 3.734+18 & 1.853+19 \\
  2.46 & 19.27 & 3.094+01 & 3.877-01 & 2.855 & 4.026+00 & 4.501+18 & 2.147+19 \\
  2.48 & 19.83 & 3.278+01 & 3.879-01 & 2.856 & 4.022+00 & 5.447+18 & 2.471+19 \\
  2.50 & 20.50 & 3.501+01 & 3.882-01 & 2.857 & 4.018+00 & 6.846+18 & 2.839+19 \\
  2.52 & 21.24 & 3.760+01 & 3.885-01 & 2.858 & 4.014+00 & 9.007+18 & 3.258+19 \\
  2.54 & 22.11 & 4.072+01 & 3.888-01 & 2.859 & 4.011+00 & 1.338+19 & 3.731+19 \\
  2.56 & 23.01 & 4.414+01 & 3.891-01 & 2.860 & 4.009+00 & 2.668+19 & 4.312+19 \\
  2.58 & 23.97 & 4.786+01 & 3.893-01 & 2.861 & 4.007+00 & 3.135+19 & 5.330+19 \\
  2.60 & 25.00 & 5.209+01 & 3.896-01 & 2.861 & 4.006+00 & 3.660+19 & 7.138+19 \\
  2.62 & 26.04 & 5.648+01 & 3.898-01 & 2.862 & 4.005+00 & 4.209+19 & 8.839+19 \\
  2.64 & 27.10 & 6.119+01 & 3.900-01 & 2.863 & 4.005+00 & 4.846+19 & 1.067+20 \\
  2.66 & 28.23 & 6.639+01 & 3.902-01 & 2.863 & 4.004+00 & 5.591+19 & 1.286+20 \\
  2.68 & 29.41 & 7.206+01 & 3.903-01 & 2.864 & 4.003+00 & 6.487+19 & 1.546+20 \\
  2.70 & 30.64 & 7.823+01 & 3.905-01 & 2.865 & 4.003+00 & 7.527+19 & 1.878+20 \\
  2.72 & 31.89 & 8.474+01 & 3.906-01 & 2.865 & 4.003+00 & 8.796+19 & 2.314+20 \\
  2.74 & 33.11 & 9.138+01 & 3.908-01 & 2.865 & 4.003+00 & 1.041+20 & 2.947+20 \\
  2.76 & 34.31 & 9.811+01 & 3.909-01 & 2.866 & 4.002+00 & 1.241+20 & 3.832+20 \\
  2.78 & 35.48 & 1.049+02 & 3.910-01 & 2.866 & 4.002+00 & 1.493+20 & 5.027+20 \\
  2.80 & 36.62 & 1.118+02 & 3.910-01 & 2.866 & 4.002+00 & 1.795+20 & 6.512+20 \\
  2.82 & 37.71 & 1.185+02 & 3.911-01 & 2.866 & 4.002+00 & 2.161+20 & 8.286+20 \\
  2.84 & 38.75 & 1.252+02 & 3.912-01 & 2.867 & 4.002+00 & 2.605+20 & 1.037+21 \\
  2.86 & 39.76 & 1.317+02 & 3.912-01 & 2.867 & 4.002+00 & 3.134+20 & 1.275+21 \\
  2.88 & 40.73 & 1.382+02 & 3.913-01 & 2.867 & 4.002+00 & 3.753+20 & 1.545+21 \\
  2.90 & 41.66 & 1.447+02 & 3.913-01 & 2.867 & 4.002+00 & 4.462+20 & 1.840+21 \\
  2.92 & 42.58 & 1.511+02 & 3.914-01 & 2.867 & 4.002+00 & 5.914+20 & 2.162+21 \\
  2.94 & 43.51 & 1.578+02 & 3.914-01 & 2.868 & 4.002+00 & 7.469+20 & 2.510+21 \\
  2.96 & 44.46 & 1.647+02 & 3.915-01 & 2.868 & 4.002+00 & 9.254+20 & 2.876+21 \\
  2.98 & 45.45 & 1.722+02 & 3.915-01 & 2.868 & 4.002+00 & 1.085+21 & 3.262+21 \\
  3.00 & 46.50 & 1.802+02 & 3.915-01 & 2.868 & 4.002+00 & 1.287+21 & 3.684+21 \\
  3.02 & 47.59 & 1.888+02 & 3.916-01 & 2.868 & 4.002+00 & 1.550+21 & 4.129+21 \\
  3.04 & 48.72 & 1.978+02 & 3.916-01 & 2.868 & 4.002+00 & 1.829+21 & 4.607+21 \\
  3.06 & 49.87 & 2.072+02 & 3.916-01 & 2.868 & 4.002+00 & 2.144+21 & 5.151+21 \\
  3.08 & 51.01 & 2.168+02 & 3.917-01 & 2.868 & 4.002+00 & 2.536+21 & 5.748+21 \\
  3.10 & 52.13 & 2.265+02 & 3.917-01 & 2.868 & 4.001+00 & 2.940+21 & 6.457+21 \\
  3.12 & 53.22 & 2.360+02 & 3.917-01 & 2.868 & 4.001+00 & 3.444+21 & 7.295+21 \\
  3.14 & 54.28 & 2.456+02 & 3.918-01 & 2.869 & 4.001+00 & 3.953+21 & 8.334+21 \\
  3.16 & 55.30 & 2.549+02 & 3.918-01 & 2.869 & 4.001+00 & 4.714+21 & 9.634+21 \\
  3.18 & 56.27 & 2.639+02 & 3.918-01 & 2.869 & 4.001+00 & 5.538+21 & 1.124+22 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\multicolumn{8}{l}{\footnotesize{$^*$ using density after cooling to $\log_{10} T = 3.0$}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta1000r06_fields.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Radiation Parameters}
\label{t:shckradiation}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-01, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 172.10~\mu$G, ${\cal M}_A = 3.16 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+06, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-08 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}             & \multicolumn{1}{c}{Hydrogen}\\
\multicolumn{1}{c}{$\log_{10}v_s$}       & \multicolumn{1}{c}{Density}       
& \multicolumn{3}{c}{Photon Parameters } & \multicolumn{3}{c}{Energy Parameters} \\
\multicolumn{1}{c}{(km/s)} & \multicolumn{1}{c}{(cm$^{-3}$)}
& \multicolumn{1}{c}{$\Psi_{\rm tot}$} & \multicolumn{1}{c}{$\Psi_H$} & \multicolumn{1}{c}{$\Psi_{\rm keV}$} 
& \multicolumn{1}{c}{$\Phi_{\rm tot}$} & \multicolumn{1}{c}{$\Phi_H$} & \multicolumn{1}{c}{$\Phi_{\rm keV}$} \\
\hline
\hline
  1.30 & 2.512+03 & 9.047+04 & 0.000+00 & 0.000+00 & 3.482-13 & 0.000+00 & 0.000+00 \\
  1.32 & 2.291+03 & 9.944+04 & 0.000+00 & 0.000+00 & 3.817-13 & 0.000+00 & 0.000+00 \\
  1.34 & 2.089+03 & 1.090+05 & 1.219-10 & 0.000+00 & 4.183-13 & 2.805-21 & 0.000+00 \\
  1.36 & 1.905+03 & 1.185+05 & 1.586-10 & 0.000+00 & 4.591-13 & 3.668-21 & 0.000+00 \\
  1.38 & 1.738+03 & 1.242+05 & 2.095-10 & 0.000+00 & 5.066-13 & 4.870-21 & 0.000+00 \\
  1.40 & 1.585+03 & 1.174+05 & 3.052-10 & 0.000+00 & 5.685-13 & 7.125-21 & 0.000+00 \\
  1.42 & 1.445+03 & 9.741+04 & 5.631-10 & 0.000+00 & 6.434-13 & 1.324-20 & 0.000+00 \\
  1.44 & 1.318+03 & 7.928+04 & 1.439-09 & 0.000+00 & 7.232-13 & 3.464-20 & 0.000+00 \\
  1.46 & 1.202+03 & 6.747+04 & 3.859-09 & 0.000+00 & 8.034-13 & 9.539-20 & 0.000+00 \\
  1.48 & 1.096+03 & 6.008+04 & 1.103-08 & 0.000+00 & 8.852-13 & 2.828-19 & 0.000+00 \\
  1.50 & 1.000+03 & 5.488+04 & 3.141-08 & 0.000+00 & 9.720-13 & 8.357-19 & 0.000+00 \\
  1.52 & 9.120+02 & 5.067+04 & 8.806-08 & 0.000+00 & 1.065-12 & 2.429-18 & 0.000+00 \\
  1.54 & 8.318+02 & 4.682+04 & 2.411-07 & 0.000+00 & 1.165-12 & 6.848-18 & 0.000+00 \\
  1.56 & 7.586+02 & 4.359+04 & 6.303-07 & 0.000+00 & 1.272-12 & 1.826-17 & 0.000+00 \\
  1.58 & 6.918+02 & 4.043+04 & 1.528-06 & 0.000+00 & 1.389-12 & 4.471-17 & 0.000+00 \\
  1.60 & 6.310+02 & 3.719+04 & 3.379-06 & 0.000+00 & 1.519-12 & 9.933-17 & 0.000+00 \\
  1.62 & 5.754+02 & 3.381+04 & 6.831-06 & 0.000+00 & 1.665-12 & 2.015-16 & 0.000+00 \\
  1.64 & 5.248+02 & 3.033+04 & 1.273-05 & 0.000+00 & 1.830-12 & 3.770-16 & 0.000+00 \\
  1.66 & 4.786+02 & 2.678+04 & 2.250-05 & 0.000+00 & 2.021-12 & 6.701-16 & 0.000+00 \\
  1.68 & 4.365+02 & 2.308+04 & 3.955-05 & 0.000+00 & 2.263-12 & 1.186-15 & 0.000+00 \\
  1.70 & 3.981+02 & 1.894+04 & 7.592-05 & 0.000+00 & 2.630-12 & 2.296-15 & 0.000+00 \\
  1.72 & 3.631+02 & 1.388+04 & 1.998-04 & 0.000+00 & 3.426-12 & 6.108-15 & 0.000+00 \\
  1.74 & 3.311+02 & 1.240+04 & 2.875-04 & 0.000+00 & 3.821-12 & 8.816-15 & 0.000+00 \\
  1.76 & 3.020+02 & 1.133+04 & 3.825-04 & 0.000+00 & 4.188-12 & 1.177-14 & 0.000+00 \\
  1.78 & 2.754+02 & 1.053+04 & 4.982-04 & 0.000+00 & 4.571-12 & 1.535-14 & 0.000+00 \\
  1.80 & 2.512+02 & 9.854+03 & 6.399-04 & 0.000+00 & 4.986-12 & 1.974-14 & 0.000+00 \\
  1.82 & 2.291+02 & 9.287+03 & 8.148-04 & 0.000+00 & 5.446-12 & 2.515-14 & 0.000+00 \\
  1.84 & 2.089+02 & 8.794+03 & 1.032-03 & 0.000+00 & 5.954-12 & 3.187-14 & 0.000+00 \\
  1.86 & 1.905+02 & 8.364+03 & 1.305-03 & 0.000+00 & 6.526-12 & 4.027-14 & 0.000+00 \\
  1.88 & 1.738+02 & 7.979+03 & 1.651-03 & 0.000+00 & 7.173-12 & 5.091-14 & 0.000+00 \\
  1.90 & 1.585+02 & 7.627+03 & 2.097-03 & 0.000+00 & 7.908-12 & 6.456-14 & 0.000+00 \\
  1.92 & 1.445+02 & 7.295+03 & 2.680-03 & 0.000+00 & 8.746-12 & 8.233-14 & 0.000+00 \\
  1.94 & 1.318+02 & 6.972+03 & 3.458-03 & 0.000+00 & 9.708-12 & 1.059-13 & 0.000+00 \\
  1.96 & 1.202+02 & 6.649+03 & 4.518-03 & 0.000+00 & 1.083-11 & 1.377-13 & 0.000+00 \\
  1.98 & 1.096+02 & 6.313+03 & 6.013-03 & 0.000+00 & 1.214-11 & 1.820-13 & 0.000+00 \\
  2.00 & 1.000+02 & 5.949+03 & 8.224-03 & 0.000+00 & 1.369-11 & 2.466-13 & 0.000+00 \\
  2.02 & 9.120+01 & 5.538+03 & 1.176-02 & 0.000+00 & 1.553-11 & 3.475-13 & 0.000+00 \\
  2.04 & 8.318+01 & 5.082+03 & 1.821-02 & 0.000+00 & 1.777-11 & 5.270-13 & 0.000+00 \\
  2.06 & 7.586+01 & 4.649+03 & 3.381-02 & 0.000+00 & 2.052-11 & 9.550-13 & 0.000+00 \\
  2.08 & 6.918+01 & 5.198+03 & 1.047-01 & 0.000+00 & 2.368-11 & 3.117-12 & 0.000+00 \\
  2.10 & 6.310+01 & 5.632+03 & 1.341-01 & 0.000+00 & 2.599-11 & 4.062-12 & 0.000+00 \\
  2.12 & 5.754+01 & 6.531+03 & 1.637-01 & 0.000+00 & 2.778-11 & 5.249-12 & 0.000+00 \\
  2.14 & 5.248+01 & 7.503+03 & 1.958-01 & 0.000+00 & 2.948-11 & 6.627-12 & 0.000+00 \\
  2.16 & 4.786+01 & 8.376+03 & 2.303-01 & 0.000+00 & 3.135-11 & 8.119-12 & 0.000+00 \\
  2.18 & 4.365+01 & 9.075+03 & 2.697-01 & 0.000+00 & 3.347-11 & 9.765-12 & 0.000+00 \\
  2.20 & 3.981+01 & 9.550+03 & 3.325-01 & 0.000+00 & 3.683-11 & 1.205-11 & 0.000+00 \\
  2.22 & 3.631+01 & 9.493+03 & 4.198-01 & 0.000+00 & 4.049-11 & 1.483-11 & 0.000+00 \\
  2.24 & 3.311+01 & 9.101+03 & 5.324-01 & 0.000+00 & 4.421-11 & 1.824-11 & 0.000+00 \\
  2.26 & 3.020+01 & 8.638+03 & 6.569-01 & 0.000+00 & 4.818-11 & 2.205-11 & 0.000+00 \\
  2.28 & 2.754+01 & 8.271+03 & 7.639-01 & 0.000+00 & 5.223-11 & 2.549-11 & 0.000+00 \\
  2.30 & 2.512+01 & 8.021+03 & 8.523-01 & 0.000+00 & 5.633-11 & 2.850-11 & 0.000+00 \\
  2.32 & 2.291+01 & 7.862+03 & 9.314-01 & 0.000+00 & 6.070-11 & 3.136-11 & 0.000+00 \\
  2.34 & 2.089+01 & 7.822+03 & 9.972-01 & 0.000+00 & 6.518-11 & 3.395-11 & 0.000+00 \\
  2.36 & 1.905+01 & 7.963+03 & 1.050+00 & 0.000+00 & 7.003-11 & 3.632-11 & 0.000+00 \\
  2.38 & 1.738+01 & 8.475+03 & 1.093+00 & 0.000+00 & 7.565-11 & 3.888-11 & 0.000+00 \\
  2.40 & 1.585+01 & 9.694+03 & 1.140+00 & 0.000+00 & 8.238-11 & 4.261-11 & 0.000+00 \\
  2.42 & 1.445+01 & 1.119+04 & 1.231+00 & 0.000+00 & 9.044-11 & 4.882-11 & 0.000+00 \\
  2.44 & 1.318+01 & 1.230+04 & 1.362+00 & 0.000+00 & 1.001-10 & 5.654-11 & 0.000+00 \\
  2.46 & 1.202+01 & 1.314+04 & 1.502+00 & 0.000+00 & 1.105-10 & 6.458-11 & 0.000+00 \\
  2.48 & 1.096+01 & 1.403+04 & 1.645+00 & 0.000+00 & 1.218-10 & 7.313-11 & 0.000+00 \\
  2.50 & 1.000+01 & 1.519+04 & 1.780+00 & 0.000+00 & 1.338-10 & 8.218-11 & 0.000+00 \\
  2.52 & 9.120+00 & 1.667+04 & 1.903+00 & 4.244-10 & 1.465-10 & 9.185-11 & 7.240-19 \\
  2.54 & 8.318+00 & 1.845+04 & 2.029+00 & 2.089-09 & 1.604-10 & 1.025-10 & 3.584-18 \\
  2.56 & 7.586+00 & 2.056+04 & 2.165+00 & 8.755-09 & 1.756-10 & 1.141-10 & 1.510-17 \\
  2.58 & 6.918+00 & 2.303+04 & 2.312+00 & 3.191-08 & 1.922-10 & 1.268-10 & 5.538-17 \\
  2.60 & 6.310+00 & 2.601+04 & 2.472+00 & 1.051-07 & 2.104-10 & 1.408-10 & 1.835-16 \\
  2.62 & 5.754+00 & 2.959+04 & 2.642+00 & 3.160-07 & 2.302-10 & 1.561-10 & 5.559-16 \\
  2.64 & 5.248+00 & 3.378+04 & 2.828+00 & 8.677-07 & 2.520-10 & 1.729-10 & 1.538-15 \\
  2.66 & 4.786+00 & 3.877+04 & 3.032+00 & 2.203-06 & 2.762-10 & 1.915-10 & 3.939-15 \\
  2.68 & 4.365+00 & 4.478+04 & 3.255+00 & 5.201-06 & 3.028-10 & 2.117-10 & 9.380-15 \\
  2.70 & 3.981+00 & 5.233+04 & 3.502+00 & 1.177-05 & 3.322-10 & 2.339-10 & 2.142-14 \\
  2.72 & 3.631+00 & 6.219+04 & 3.770+00 & 2.621-05 & 3.646-10 & 2.582-10 & 4.810-14 \\
  2.74 & 3.311+00 & 7.542+04 & 4.055+00 & 5.836-05 & 3.999-10 & 2.845-10 & 1.078-13 \\
  2.76 & 3.020+00 & 9.340+04 & 4.354+00 & 1.279-04 & 4.385-10 & 3.129-10 & 2.375-13 \\
  2.78 & 2.754+00 & 1.163+05 & 4.663+00 & 2.696-04 & 4.800-10 & 3.436-10 & 5.023-13 \\
  2.80 & 2.512+00 & 1.444+05 & 4.972+00 & 5.393-04 & 5.246-10 & 3.765-10 & 1.007-12 \\
  2.82 & 2.291+00 & 1.775+05 & 5.273+00 & 1.021-03 & 5.712-10 & 4.115-10 & 1.908-12 \\
  2.84 & 2.089+00 & 2.138+05 & 5.569+00 & 1.824-03 & 6.215-10 & 4.493-10 & 3.412-12 \\
  2.86 & 1.905+00 & 2.543+05 & 5.858+00 & 3.077-03 & 6.766-10 & 4.902-10 & 5.764-12 \\
  2.88 & 1.738+00 & 2.975+05 & 6.135+00 & 4.912-03 & 7.365-10 & 5.345-10 & 9.220-12 \\
  2.90 & 1.585+00 & 3.429+05 & 6.401+00 & 7.436-03 & 8.014-10 & 5.826-10 & 1.401-11 \\
  2.92 & 1.445+00 & 3.899+05 & 6.652+00 & 1.072-02 & 8.717-10 & 6.348-10 & 2.030-11 \\
  2.94 & 1.318+00 & 4.375+05 & 6.889+00 & 1.479-02 & 9.477-10 & 6.914-10 & 2.822-11 \\
  2.96 & 1.202+00 & 4.854+05 & 7.115+00 & 1.968-02 & 1.030-09 & 7.532-10 & 3.787-11 \\
  2.98 & 1.096+00 & 5.333+05 & 7.331+00 & 2.541-02 & 1.119-09 & 8.207-10 & 4.940-11 \\
  3.00 & 1.000+00 & 5.804+05 & 7.550+00 & 3.202-02 & 1.217-09 & 8.950-10 & 6.297-11 \\
  3.02 & 9.120-01 & 6.253+05 & 7.783+00 & 3.966-02 & 1.326-09 & 9.771-10 & 7.896-11 \\
  3.04 & 8.318-01 & 6.705+05 & 8.035+00 & 4.863-02 & 1.447-09 & 1.068-09 & 9.806-11 \\
  3.06 & 7.586-01 & 7.160+05 & 8.316+00 & 5.944-02 & 1.582-09 & 1.169-09 & 1.214-10 \\
  3.08 & 6.918-01 & 7.626+05 & 8.636+00 & 7.291-02 & 1.731-09 & 1.280-09 & 1.508-10 \\
  3.10 & 6.310-01 & 8.124+05 & 9.006+00 & 9.005-02 & 1.895-09 & 1.405-09 & 1.884-10 \\
  3.12 & 5.754-01 & 8.673+05 & 9.432+00 & 1.117-01 & 2.077-09 & 1.543-09 & 2.365-10 \\
  3.14 & 5.248-01 & 9.310+05 & 9.922+00 & 1.380-01 & 2.280-09 & 1.698-09 & 2.967-10 \\
  3.16 & 4.786-01 & 1.006+06 & 1.047+01 & 1.688-01 & 2.502-09 & 1.870-09 & 3.695-10 \\
  3.18 & 4.365-01 & 1.096+06 & 1.107+01 & 2.036-01 & 2.749-09 & 2.060-09 & 4.553-10 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta1000r06_hahb.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock $4\pi$ steradian  Balmer Line Radiation}
\label{t:shckbalmer}
\begin{center}
\begin{tabular}{*{6}{r}}
\hline
\multicolumn{6}{l}{$ \eta_M =  1.00e-01$, ${\cal M}_A = 3.16 $, $ R =  1.00e+06 $}\\
\multicolumn{6}{l}{$\Phi_{\rm H\beta} = 4.0862\times 10^{-12} \Psi_{\rm H\beta}$, $\Phi_{\rm H\alpha} = 3.0268\times 10^{-12} \Psi_{\rm H\alpha}$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}   &                      &                  & \multicolumn{2}{c}{Ratios } \\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}    & \multicolumn{2}{c}{Photon Parameters }  & \multicolumn{1}{c}{Photons } & \multicolumn{1}{c}{Intensity }\\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}& \multicolumn{1}{c}{$\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Psi_{\rm H\alpha}$}& \multicolumn{1}{c}{$\Psi_{\rm H\alpha}/\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Phi_{\rm H\alpha}/\Phi_{\rm H\beta}$} \\
\hline
\hline
    1.30 &  2.512+03 &  2.541-08 & 3.550-09 &  7.157 &  5.301 \\ 
    1.32 &  2.291+03 &  1.696-07 & 2.325-08 &  7.294 &  5.403 \\ 
    1.34 &  2.089+03 &  1.093-06 & 1.524-07 &  7.172 &  5.312 \\ 
    1.36 &  1.905+03 &  6.681-06 & 9.666-07 &  6.912 &  5.120 \\ 
    1.38 &  1.738+03 &  3.843-05 & 5.836-06 &  6.584 &  4.877 \\ 
    1.40 &  1.585+03 &  2.075-04 & 3.321-05 &  6.248 &  4.628 \\ 
    1.42 &  1.445+03 &  7.671-04 & 1.252-04 &  6.128 &  4.539 \\ 
    1.44 &  1.318+03 &  1.762-03 & 2.831-04 &  6.223 &  4.610 \\ 
    1.46 &  1.202+03 &  3.064-03 & 4.780-04 &  6.410 &  4.748 \\ 
    1.48 &  1.096+03 &  4.619-03 & 7.003-04 &  6.595 &  4.885 \\ 
    1.50 &  1.000+03 &  6.494-03 & 9.661-04 &  6.721 &  4.979 \\ 
    1.52 &  9.120+02 &  8.741-03 & 1.291-03 &  6.771 &  5.016 \\ 
    1.54 &  8.318+02 &  1.144-02 & 1.693-03 &  6.757 &  5.006 \\ 
    1.56 &  7.586+02 &  1.458-02 & 2.174-03 &  6.705 &  4.967 \\ 
    1.58 &  6.918+02 &  1.833-02 & 2.766-03 &  6.625 &  4.908 \\ 
    1.60 &  6.310+02 &  2.274-02 & 3.484-03 &  6.527 &  4.835 \\ 
    1.62 &  5.754+02 &  2.806-02 & 4.371-03 &  6.420 &  4.756 \\ 
    1.64 &  5.248+02 &  3.439-02 & 5.451-03 &  6.308 &  4.673 \\ 
    1.66 &  4.786+02 &  4.218-02 & 6.809-03 &  6.195 &  4.589 \\ 
    1.68 &  4.365+02 &  5.257-02 & 8.652-03 &  6.076 &  4.501 \\ 
    1.70 &  3.981+02 &  6.909-02 & 1.164-02 &  5.934 &  4.396 \\ 
    1.72 &  3.631+02 &  1.075-01 & 1.875-02 &  5.734 &  4.248 \\ 
    1.74 &  3.311+02 &  1.276-01 & 2.253-02 &  5.665 &  4.196 \\ 
    1.76 &  3.020+02 &  1.468-01 & 2.616-02 &  5.613 &  4.158 \\ 
    1.78 &  2.754+02 &  1.671-01 & 3.002-02 &  5.568 &  4.125 \\ 
    1.80 &  2.512+02 &  1.893-01 & 3.425-02 &  5.528 &  4.094 \\ 
    1.82 &  2.291+02 &  2.141-01 & 3.899-02 &  5.492 &  4.068 \\ 
    1.84 &  2.089+02 &  2.414-01 & 4.424-02 &  5.457 &  4.042 \\ 
    1.86 &  1.905+02 &  2.725-01 & 5.022-02 &  5.426 &  4.019 \\ 
    1.88 &  1.738+02 &  3.075-01 & 5.698-02 &  5.396 &  3.997 \\ 
    1.90 &  1.585+02 &  3.469-01 & 6.464-02 &  5.367 &  3.975 \\ 
    1.92 &  1.445+02 &  3.913-01 & 7.332-02 &  5.337 &  3.953 \\ 
    1.94 &  1.318+02 &  4.413-01 & 8.320-02 &  5.305 &  3.929 \\ 
    1.96 &  1.202+02 &  4.986-01 & 9.458-02 &  5.272 &  3.905 \\ 
    1.98 &  1.096+02 &  5.645-01 & 1.078-01 &  5.238 &  3.880 \\ 
    2.00 &  1.000+02 &  6.397-01 & 1.230-01 &  5.200 &  3.852 \\ 
    2.02 &  9.120+01 &  7.229-01 & 1.403-01 &  5.151 &  3.816 \\ 
    2.04 &  8.318+01 &  8.152-01 & 1.601-01 &  5.091 &  3.771 \\ 
    2.06 &  7.586+01 &  8.864-01 & 1.782-01 &  4.974 &  3.685 \\ 
    2.08 &  6.918+01 &  7.764-01 & 1.647-01 &  4.716 &  3.493 \\ 
    2.10 &  6.310+01 &  7.369-01 & 1.589-01 &  4.638 &  3.435 \\ 
    2.12 &  5.754+01 &  7.112-01 & 1.560-01 &  4.559 &  3.377 \\ 
    2.14 &  5.248+01 &  6.943-01 & 1.546-01 &  4.492 &  3.327 \\ 
    2.16 &  4.786+01 &  6.888-01 & 1.552-01 &  4.440 &  3.289 \\ 
    2.18 &  4.365+01 &  6.915-01 & 1.572-01 &  4.398 &  3.258 \\ 
    2.20 &  3.981+01 &  7.083-01 & 1.623-01 &  4.365 &  3.233 \\ 
    2.22 &  3.631+01 &  7.370-01 & 1.697-01 &  4.342 &  3.216 \\ 
    2.24 &  3.311+01 &  7.784-01 & 1.800-01 &  4.324 &  3.203 \\ 
    2.26 &  3.020+01 &  8.326-01 & 1.932-01 &  4.308 &  3.192 \\ 
    2.28 &  2.754+01 &  8.831-01 & 2.056-01 &  4.295 &  3.181 \\ 
    2.30 &  2.512+01 &  9.275-01 & 2.165-01 &  4.283 &  3.173 \\ 
    2.32 &  2.291+01 &  9.680-01 & 2.266-01 &  4.273 &  3.165 \\ 
    2.34 &  2.089+01 &  1.002+00 & 2.351-01 &  4.262 &  3.157 \\ 
    2.36 &  1.905+01 &  1.030+00 & 2.423-01 &  4.250 &  3.148 \\ 
    2.38 &  1.738+01 &  1.049+00 & 2.478-01 &  4.235 &  3.137 \\ 
    2.40 &  1.585+01 &  1.057+00 & 2.512-01 &  4.209 &  3.118 \\ 
    2.42 &  1.445+01 &  1.081+00 & 2.588-01 &  4.177 &  3.094 \\ 
    2.44 &  1.318+01 &  1.134+00 & 2.736-01 &  4.146 &  3.071 \\ 
    2.46 &  1.202+01 &  1.202+00 & 2.917-01 &  4.121 &  3.053 \\ 
    2.48 &  1.096+01 &  1.275+00 & 3.110-01 &  4.100 &  3.037 \\ 
    2.50 &  1.000+01 &  1.342+00 & 3.288-01 &  4.081 &  3.023 \\ 
    2.52 &  9.120+00 &  1.402+00 & 3.448-01 &  4.067 &  3.012 \\ 
    2.54 &  8.318+00 &  1.461+00 & 3.606-01 &  4.052 &  3.001 \\ 
    2.56 &  7.586+00 &  1.525+00 & 3.778-01 &  4.038 &  2.991 \\ 
    2.58 &  6.918+00 &  1.595+00 & 3.963-01 &  4.025 &  2.981 \\ 
    2.60 &  6.310+00 &  1.669+00 & 4.158-01 &  4.014 &  2.973 \\ 
    2.62 &  5.754+00 &  1.744+00 & 4.355-01 &  4.005 &  2.967 \\ 
    2.64 &  5.248+00 &  1.829+00 & 4.575-01 &  3.998 &  2.962 \\ 
    2.66 &  4.786+00 &  1.927+00 & 4.826-01 &  3.994 &  2.958 \\ 
    2.68 &  4.365+00 &  2.040+00 & 5.113-01 &  3.991 &  2.956 \\ 
    2.70 &  3.981+00 &  2.174+00 & 5.449-01 &  3.989 &  2.955 \\ 
    2.72 &  3.631+00 &  2.325+00 & 5.830-01 &  3.989 &  2.955 \\ 
    2.74 &  3.311+00 &  2.489+00 & 6.240-01 &  3.989 &  2.954 \\ 
    2.76 &  3.020+00 &  2.680+00 & 6.717-01 &  3.990 &  2.956 \\ 
    2.78 &  2.754+00 &  2.869+00 & 7.190-01 &  3.991 &  2.956 \\ 
    2.80 &  2.512+00 &  3.060+00 & 7.665-01 &  3.993 &  2.958 \\ 
    2.82 &  2.291+00 &  3.236+00 & 8.095-01 &  3.998 &  2.961 \\ 
    2.84 &  2.089+00 &  3.418+00 & 8.542-01 &  4.002 &  2.964 \\ 
    2.86 &  1.905+00 &  3.627+00 & 9.054-01 &  4.006 &  2.967 \\ 
    2.88 &  1.738+00 &  3.835+00 & 9.561-01 &  4.011 &  2.971 \\ 
    2.90 &  1.585+00 &  4.045+00 & 1.006+00 &  4.019 &  2.977 \\ 
    2.92 &  1.445+00 &  4.255+00 & 1.055+00 &  4.032 &  2.986 \\ 
    2.94 &  1.318+00 &  4.466+00 & 1.103+00 &  4.049 &  2.999 \\ 
    2.96 &  1.202+00 &  4.672+00 & 1.147+00 &  4.073 &  3.017 \\ 
    2.98 &  1.096+00 &  4.873+00 & 1.187+00 &  4.106 &  3.042 \\ 
    3.00 &  1.000+00 &  5.110+00 & 1.232+00 &  4.147 &  3.072 \\ 
    3.02 &  9.120-01 &  5.398+00 & 1.290+00 &  4.185 &  3.100 \\ 
    3.04 &  8.318-01 &  5.746+00 & 1.356+00 &  4.236 &  3.138 \\ 
    3.06 &  7.586-01 &  6.149+00 & 1.433+00 &  4.292 &  3.179 \\ 
    3.08 &  6.918-01 &  6.618+00 & 1.520+00 &  4.354 &  3.225 \\ 
    3.10 &  6.310-01 &  7.155+00 & 1.620+00 &  4.418 &  3.273 \\ 
    3.12 &  5.754-01 &  7.769+00 & 1.733+00 &  4.483 &  3.321 \\ 
    3.14 &  5.248-01 &  8.489+00 & 1.867+00 &  4.548 &  3.369 \\ 
    3.16 &  4.786-01 &  9.291+00 & 2.018+00 &  4.603 &  3.410 \\ 
    3.18 &  4.365-01 &  1.020+01 & 2.190+00 &  4.655 &  3.448 \\ 
\hline
\multicolumn{6}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\end{table*}%

\end{document}


==> anc/eta1000r06_str1.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters}
\label{t:shckprop1}
\begin{center}
\begin{tabular}{*{7}{r}}
\multicolumn{7}{l}{$ \eta_M = $ 1.00e-01, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 172.10~\mu$G, ${\cal M}_A = 3.16 $ }\\
\multicolumn{7}{l}{$ R = $ 1.00e+06, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-08 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}     & \multicolumn{2}{c}{Temperature }                                 &  \multicolumn{2}{c}{Hydrogen}                   & \multicolumn{1}{c}{Particle}\\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}      & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock} &  \multicolumn{2}{c}{Ionization Fraction}        & \multicolumn{1}{c}{Mass}    \\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}  & \multicolumn{1}{c}{(K)}        & \multicolumn{1}{c}{(K)}         &  \multicolumn{1}{c}{HI}& \multicolumn{1}{c}{HII}& \multicolumn{1}{c}{(a.m.u)} \\
\hline
\hline
  1.30 & 2.512+03 & 1.000+01 & 6.251+03 & 1.000+00 & 7.493-11 & 1.291 \\
  1.32 & 2.291+03 & 1.000+01 & 6.853+03 & 1.000+00 & 9.889-11 & 1.291 \\
  1.34 & 2.089+03 & 1.000+01 & 7.512+03 & 1.000+00 & 1.288-10 & 1.291 \\
  1.36 & 1.906+03 & 1.000+01 & 8.236+03 & 1.000+00 & 1.677-10 & 1.291 \\
  1.38 & 1.738+03 & 1.000+01 & 9.030+03 & 1.000+00 & 2.240-10 & 1.291 \\
  1.40 & 1.585+03 & 1.000+01 & 9.900+03 & 1.000+00 & 3.366-10 & 1.291 \\
  1.42 & 1.445+03 & 1.000+01 & 1.085+04 & 1.000+00 & 6.376-10 & 1.291 \\
  1.44 & 1.318+03 & 1.000+01 & 1.190+04 & 1.000+00 & 1.600-09 & 1.291 \\
  1.46 & 1.202+03 & 1.237+01 & 1.305+04 & 1.000+00 & 4.264-09 & 1.291 \\
  1.48 & 1.096+03 & 1.341+01 & 1.431+04 & 1.000+00 & 1.167-08 & 1.291 \\
  1.50 & 1.000+03 & 1.457+01 & 1.569+04 & 1.000+00 & 3.224-08 & 1.291 \\
  1.52 & 9.120+02 & 1.660+01 & 1.720+04 & 1.000+00 & 9.096-08 & 1.291 \\
  1.54 & 8.318+02 & 1.976+01 & 1.886+04 & 1.000+00 & 2.490-07 & 1.291 \\
  1.56 & 7.586+02 & 2.532+01 & 2.069+04 & 1.000+00 & 6.511-07 & 1.291 \\
  1.58 & 6.918+02 & 3.572+01 & 2.269+04 & 1.000+00 & 1.579-06 & 1.291 \\
  1.60 & 6.310+02 & 6.013+01 & 2.491+04 & 1.000+00 & 3.492-06 & 1.291 \\
  1.62 & 5.754+02 & 1.227+02 & 2.738+04 & 1.000+00 & 7.064-06 & 1.291 \\
  1.64 & 5.248+02 & 2.351+02 & 3.014+04 & 1.000+00 & 1.319-05 & 1.291 \\
  1.66 & 4.786+02 & 4.763+02 & 3.332+04 & 1.000+00 & 2.341-05 & 1.291 \\
  1.68 & 4.365+02 & 1.104+03 & 3.724+04 & 1.000+00 & 4.144-05 & 1.291 \\
  1.70 & 3.981+02 & 2.980+03 & 4.295+04 & 9.999-01 & 8.034-05 & 1.291 \\
  1.72 & 3.631+02 & 9.525+03 & 5.444+04 & 9.998-01 & 2.140-04 & 1.291 \\
  1.74 & 3.311+02 & 1.094+04 & 6.027+04 & 9.997-01 & 3.083-04 & 1.291 \\
  1.76 & 3.020+02 & 1.166+04 & 6.569+04 & 9.996-01 & 4.143-04 & 1.291 \\
  1.78 & 2.754+02 & 1.214+04 & 7.128+04 & 9.995-01 & 5.393-04 & 1.290 \\
  1.80 & 2.512+02 & 1.252+04 & 7.722+04 & 9.993-01 & 6.923-04 & 1.290 \\
  1.82 & 2.291+02 & 1.282+04 & 8.360+04 & 9.991-01 & 8.807-04 & 1.290 \\
  1.84 & 2.089+02 & 1.307+04 & 9.051+04 & 9.989-01 & 1.115-03 & 1.290 \\
  1.86 & 1.906+02 & 1.329+04 & 9.800+04 & 9.986-01 & 1.408-03 & 1.290 \\
  1.88 & 1.738+02 & 1.348+04 & 1.061+05 & 9.982-01 & 1.779-03 & 1.289 \\
  1.90 & 1.585+02 & 1.365+04 & 1.150+05 & 9.977-01 & 2.256-03 & 1.288 \\
  1.92 & 1.445+02 & 1.379+04 & 1.247+05 & 9.971-01 & 2.879-03 & 1.288 \\
  1.94 & 1.318+02 & 1.392+04 & 1.352+05 & 9.963-01 & 3.709-03 & 1.287 \\
  1.96 & 1.202+02 & 1.403+04 & 1.466+05 & 9.952-01 & 4.839-03 & 1.286 \\
  1.98 & 1.097+02 & 1.412+04 & 1.590+05 & 9.936-01 & 6.428-03 & 1.284 \\
  2.00 & 1.000+02 & 1.419+04 & 1.725+05 & 9.912-01 & 8.776-03 & 1.281 \\
  2.02 & 9.120+01 & 1.422+04 & 1.870+05 & 9.875-01 & 1.252-02 & 1.276 \\
  2.04 & 8.318+01 & 1.421+04 & 2.022+05 & 9.806-01 & 1.936-02 & 1.269 \\
  2.06 & 7.586+01 & 1.419+04 & 2.171+05 & 9.641-01 & 3.589-02 & 1.250 \\
  2.08 & 6.918+01 & 1.461+04 & 2.232+05 & 8.896-01 & 1.104-01 & 1.172 \\
  2.10 & 6.310+01 & 1.460+04 & 2.373+05 & 8.613-01 & 1.387-01 & 1.142 \\
  2.12 & 5.754+01 & 1.468+04 & 2.525+05 & 8.348-01 & 1.652-01 & 1.113 \\
  2.14 & 5.248+01 & 1.480+04 & 2.683+05 & 8.062-01 & 1.938-01 & 1.083 \\
  2.16 & 4.786+01 & 1.490+04 & 2.849+05 & 7.750-01 & 2.250-01 & 1.052 \\
  2.18 & 4.365+01 & 1.500+04 & 3.017+05 & 7.385-01 & 2.615-01 & 1.020 \\
  2.20 & 3.981+01 & 1.510+04 & 3.148+05 & 6.768-01 & 3.232-01 & 0.973 \\
  2.22 & 3.631+01 & 1.520+04 & 3.249+05 & 5.914-01 & 4.086-01 & 0.917 \\
  2.24 & 3.311+01 & 1.530+04 & 3.305+05 & 4.736-01 & 5.264-01 & 0.851 \\
  2.26 & 3.020+01 & 1.538+04 & 3.368+05 & 3.505-01 & 6.495-01 & 0.792 \\
  2.28 & 2.754+01 & 1.542+04 & 3.475+05 & 2.442-01 & 7.558-01 & 0.746 \\
  2.30 & 2.512+01 & 1.540+04 & 3.632+05 & 1.598-01 & 8.402-01 & 0.713 \\
  2.32 & 2.291+01 & 1.518+04 & 3.822+05 & 8.952-02 & 9.105-01 & 0.687 \\
  2.34 & 2.089+01 & 1.426+04 & 4.047+05 & 3.696-02 & 9.630-01 & 0.667 \\
  2.36 & 1.905+01 & 1.219+04 & 4.326+05 & 1.313-02 & 9.869-01 & 0.656 \\
  2.38 & 1.738+01 & 1.069+04 & 4.673+05 & 8.065-03 & 9.919-01 & 0.651 \\
  2.40 & 1.585+01 & 9.431+03 & 5.062+05 & 6.980-03 & 9.930-01 & 0.646 \\
  2.42 & 1.445+01 & 9.426+03 & 5.513+05 & 6.499-03 & 9.935-01 & 0.643 \\
  2.44 & 1.318+01 & 9.963+03 & 6.019+05 & 5.694-03 & 9.943-01 & 0.641 \\
  2.46 & 1.202+01 & 1.035+04 & 6.565+05 & 4.970-03 & 9.950-01 & 0.638 \\
  2.48 & 1.096+01 & 1.065+04 & 7.155+05 & 4.352-03 & 9.957-01 & 0.635 \\
  2.50 & 1.000+01 & 1.088+04 & 7.798+05 & 3.889-03 & 9.961-01 & 0.632 \\
  2.52 & 9.120+00 & 1.105+04 & 8.503+05 & 3.565-03 & 9.964-01 & 0.629 \\
  2.54 & 8.318+00 & 1.115+04 & 9.278+05 & 3.324-03 & 9.967-01 & 0.627 \\
  2.56 & 7.586+00 & 1.124+04 & 1.013+06 & 3.101-03 & 9.969-01 & 0.625 \\
  2.58 & 6.918+00 & 1.134+04 & 1.108+06 & 2.888-03 & 9.971-01 & 0.624 \\
  2.60 & 6.310+00 & 1.141+04 & 1.211+06 & 2.692-03 & 9.973-01 & 0.623 \\
  2.62 & 5.754+00 & 1.152+04 & 1.325+06 & 2.507-03 & 9.975-01 & 0.622 \\
  2.64 & 5.248+00 & 1.164+04 & 1.450+06 & 2.329-03 & 9.977-01 & 0.621 \\
  2.66 & 4.786+00 & 1.176+04 & 1.588+06 & 2.164-03 & 9.978-01 & 0.621 \\
  2.68 & 4.365+00 & 1.187+04 & 1.739+06 & 2.014-03 & 9.980-01 & 0.620 \\
  2.70 & 3.981+00 & 1.198+04 & 1.904+06 & 1.864-03 & 9.981-01 & 0.620 \\
  2.72 & 3.631+00 & 1.212+04 & 2.086+06 & 1.719-03 & 9.983-01 & 0.620 \\
  2.74 & 3.311+00 & 1.232+04 & 2.285+06 & 1.579-03 & 9.984-01 & 0.619 \\
  2.76 & 3.020+00 & 1.258+04 & 2.504+06 & 1.440-03 & 9.986-01 & 0.619 \\
  2.78 & 2.754+00 & 1.289+04 & 2.744+06 & 1.305-03 & 9.987-01 & 0.619 \\
  2.80 & 2.512+00 & 1.326+04 & 3.007+06 & 1.179-03 & 9.988-01 & 0.619 \\
  2.82 & 2.291+00 & 1.372+04 & 3.295+06 & 1.063-03 & 9.989-01 & 0.619 \\
  2.84 & 2.089+00 & 1.423+04 & 3.611+06 & 9.557-04 & 9.990-01 & 0.619 \\
  2.86 & 1.905+00 & 1.482+04 & 3.958+06 & 8.579-04 & 9.991-01 & 0.619 \\
  2.88 & 1.738+00 & 1.549+04 & 4.338+06 & 7.699-04 & 9.992-01 & 0.619 \\
  2.90 & 1.585+00 & 1.622+04 & 4.755+06 & 6.914-04 & 9.993-01 & 0.618 \\
  2.92 & 1.445+00 & 1.703+04 & 5.212+06 & 6.221-04 & 9.994-01 & 0.618 \\
  2.94 & 1.318+00 & 1.788+04 & 5.713+06 & 5.612-04 & 9.994-01 & 0.618 \\
  2.96 & 1.202+00 & 1.878+04 & 6.263+06 & 5.078-04 & 9.995-01 & 0.618 \\
  2.98 & 1.097+00 & 1.969+04 & 6.865+06 & 4.611-04 & 9.995-01 & 0.618 \\
  3.00 & 1.000+00 & 2.063+04 & 7.525+06 & 4.191-04 & 9.996-01 & 0.618 \\
  3.02 & 9.120-01 & 2.159+04 & 8.248+06 & 3.806-04 & 9.996-01 & 0.618 \\
  3.04 & 8.318-01 & 2.258+04 & 9.042+06 & 3.452-04 & 9.997-01 & 0.618 \\
  3.06 & 7.586-01 & 2.363+04 & 9.911+06 & 3.123-04 & 9.997-01 & 0.618 \\
  3.08 & 6.918-01 & 2.476+04 & 1.086+07 & 2.812-04 & 9.997-01 & 0.618 \\
  3.10 & 6.310-01 & 2.600+04 & 1.191+07 & 2.516-04 & 9.998-01 & 0.618 \\
  3.12 & 5.754-01 & 2.734+04 & 1.306+07 & 2.234-04 & 9.998-01 & 0.617 \\
  3.14 & 5.248-01 & 2.882+04 & 1.431+07 & 1.968-04 & 9.998-01 & 0.617 \\
  3.16 & 4.786-01 & 3.044+04 & 1.569+07 & 1.719-04 & 9.998-01 & 0.617 \\
  3.18 & 4.365-01 & 3.224+04 & 1.720+07 & 1.490-04 & 9.999-01 & 0.617 \\
\hline
\multicolumn{7}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta1000r06_str2.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters, continued}
\label{t:shckprop2}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-01, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 172.10~\mu$G, ${\cal M}_A = 3.16 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+06, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-08 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}       &                            & \multicolumn{2}{c}{Magnetic $\alpha$}                           & \multicolumn{2}{c}{Compression}                      & \multicolumn{2}{c}{Cooling Columns} \\
\multicolumn{1}{c}{$\log_{10}v_s$} & \multicolumn{1}{c}{Mach}   & \multicolumn{2}{c}{$P_B/P_{\rm gas}$}                   & \multicolumn{2}{c}{Factor}                           & \multicolumn{1}{c}{$\lambda_4$} & \multicolumn{1}{c}{$\lambda_3$}\\
\multicolumn{1}{c}{(km/s)}         & \multicolumn{1}{c}{Number} & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock}& \multicolumn{1}{c}{Jump}& \multicolumn{1}{c}{Max.$^*$}   & \multicolumn{1}{c}{(cm$^{-2}$)}  & \multicolumn{1}{c}{(cm$^{-2}$)}   \\
\hline
\hline
  1.30 & 60.91 & 3.091+02 & 3.919-01 & 2.869 & 3.814+00 & 0.000+00 & 4.032+19 \\
  1.32 & 63.77 & 3.389+02 & 3.919-01 & 2.869 & 3.831+00 & 0.000+00 & 4.417+19 \\
  1.34 & 66.78 & 3.716+02 & 3.920-01 & 2.869 & 3.843+00 & 0.000+00 & 4.801+19 \\
  1.36 & 69.93 & 4.075+02 & 3.920-01 & 2.869 & 3.859+00 & 0.000+00 & 5.191+19 \\
  1.38 & 73.22 & 4.468+02 & 3.920-01 & 2.869 & 3.868+00 & 0.000+00 & 5.375+19 \\
  1.40 & 76.67 & 4.899+02 & 3.921-01 & 2.869 & 3.880+00 & 0.000+00 & 5.023+19 \\
  1.42 & 80.29 & 5.372+02 & 3.921-01 & 2.870 & 3.893+00 & 3.813+18 & 4.101+19 \\
  1.44 & 84.07 & 5.890+02 & 3.921-01 & 2.870 & 3.902+00 & 4.974+18 & 3.296+19 \\
  1.46 & 79.14 & 5.219+02 & 3.921-01 & 2.869 & 3.912+00 & 4.673+18 & 2.799+19 \\
  1.48 & 79.59 & 5.279+02 & 3.921-01 & 2.869 & 3.921+00 & 4.121+18 & 2.508+19 \\
  1.50 & 79.97 & 5.329+02 & 3.921-01 & 2.870 & 3.927+00 & 3.437+18 & 2.317+19 \\
  1.52 & 78.46 & 5.130+02 & 3.921-01 & 2.869 & 3.935+00 & 2.865+18 & 2.180+19 \\
  1.54 & 75.29 & 4.724+02 & 3.920-01 & 2.869 & 3.941+00 & 2.340+18 & 2.058+19 \\
  1.56 & 69.66 & 4.043+02 & 3.920-01 & 2.869 & 3.947+00 & 1.920+18 & 1.960+19 \\
  1.58 & 61.40 & 3.142+02 & 3.919-01 & 2.869 & 3.953+00 & 1.583+18 & 1.866+19 \\
  1.60 & 49.56 & 2.047+02 & 3.916-01 & 2.868 & 3.958+00 & 1.302+18 & 1.753+19 \\
  1.62 & 36.33 & 1.100+02 & 3.910-01 & 2.866 & 3.964+00 & 1.058+18 & 1.626+19 \\
  1.64 & 27.48 & 6.293+01 & 3.900-01 & 2.863 & 3.970+00 & 8.856+17 & 1.483+19 \\
  1.66 & 20.22 & 3.406+01 & 3.881-01 & 2.857 & 3.978+00 & 7.217+17 & 1.323+19 \\
  1.68 & 13.90 & 1.611+01 & 3.834-01 & 2.842 & 3.988+00 & 5.441+17 & 1.135+19 \\
  1.70 & 8.86 & 6.545+00 & 3.708-01 & 2.801 & 4.010+00 & 4.059+17 & 8.997+18 \\
  1.72 & 5.19 & 2.245+00 & 3.337-01 & 2.675 & 4.074+00 & 2.379+17 & 5.744+18 \\
  1.74 & 5.07 & 2.142+00 & 3.312-01 & 2.667 & 4.090+00 & 1.889+17 & 4.907+18 \\
  1.76 & 5.14 & 2.204+00 & 3.328-01 & 2.672 & 4.100+00 & 1.684+17 & 4.330+18 \\
  1.78 & 5.28 & 2.321+00 & 3.355-01 & 2.681 & 4.109+00 & 1.370+17 & 3.867+18 \\
  1.80 & 5.44 & 2.468+00 & 3.386-01 & 2.692 & 4.118+00 & 1.244+17 & 3.490+18 \\
  1.82 & 5.63 & 2.642+00 & 3.418-01 & 2.703 & 4.129+00 & 1.104+17 & 3.163+18 \\
  1.84 & 5.84 & 2.840+00 & 3.450-01 & 2.714 & 4.141+00 & 1.075+17 & 2.861+18 \\
  1.86 & 6.06 & 3.062+00 & 3.482-01 & 2.725 & 4.155+00 & 1.004+17 & 2.610+18 \\
  1.88 & 6.30 & 3.309+00 & 3.512-01 & 2.735 & 4.171+00 & 8.907+16 & 2.388+18 \\
  1.90 & 6.56 & 3.583+00 & 3.542-01 & 2.745 & 4.190+00 & 8.418+16 & 2.175+18 \\
  1.92 & 6.83 & 3.885+00 & 3.570-01 & 2.755 & 4.212+00 & 8.371+16 & 1.998+18 \\
  1.94 & 7.11 & 4.217+00 & 3.596-01 & 2.764 & 4.238+00 & 7.641+16 & 1.836+18 \\
  1.96 & 7.42 & 4.583+00 & 3.621-01 & 2.772 & 4.267+00 & 7.143+16 & 1.689+18 \\
  1.98 & 7.74 & 4.986+00 & 3.644-01 & 2.780 & 4.301+00 & 7.564+16 & 1.564+18 \\
  2.00 & 8.07 & 5.430+00 & 3.666-01 & 2.787 & 4.340+00 & 7.903+16 & 1.449+18 \\
  2.02 & 8.43 & 5.919+00 & 3.686-01 & 2.793 & 4.385+00 & 8.165+16 & 1.364+18 \\
  2.04 & 8.80 & 6.454+00 & 3.705-01 & 2.800 & 4.434+00 & 9.540+16 & 1.301+18 \\
  2.06 & 9.16 & 6.986+00 & 3.721-01 & 2.805 & 4.482+00 & 1.559+17 & 1.347+18 \\
  2.08 & 9.15 & 6.973+00 & 3.721-01 & 2.805 & 4.481+00 & 2.602+17 & 1.708+18 \\
  2.10 & 9.46 & 7.457+00 & 3.734-01 & 2.809 & 4.489+00 & 3.081+17 & 1.955+18 \\
  2.12 & 9.75 & 7.923+00 & 3.744-01 & 2.813 & 4.484+00 & 3.341+17 & 2.420+18 \\
  2.14 & 10.03 & 8.388+00 & 3.754-01 & 2.816 & 4.472+00 & 3.572+17 & 2.994+18 \\
  2.16 & 10.32 & 8.872+00 & 3.763-01 & 2.819 & 4.457+00 & 3.813+17 & 3.598+18 \\
  2.18 & 10.60 & 9.364+00 & 3.771-01 & 2.821 & 4.438+00 & 4.256+17 & 4.174+18 \\
  2.20 & 10.81 & 9.735+00 & 3.777-01 & 2.823 & 4.405+00 & 4.739+17 & 4.773+18 \\
  2.22 & 10.95 & 9.995+00 & 3.781-01 & 2.824 & 4.357+00 & 5.597+17 & 5.278+18 \\
  2.24 & 11.01 & 1.011+01 & 3.782-01 & 2.825 & 4.290+00 & 6.776+17 & 5.797+18 \\
  2.26 & 11.09 & 1.025+01 & 3.784-01 & 2.825 & 4.224+00 & 8.111+17 & 6.419+18 \\
  2.28 & 11.26 & 1.057+01 & 3.788-01 & 2.827 & 4.170+00 & 9.242+17 & 7.107+18 \\
  2.30 & 11.54 & 1.109+01 & 3.794-01 & 2.829 & 4.128+00 & 1.049+18 & 7.857+18 \\
  2.32 & 11.94 & 1.188+01 & 3.803-01 & 2.832 & 4.094+00 & 1.181+18 & 8.711+18 \\
  2.34 & 12.71 & 1.346+01 & 3.817-01 & 2.836 & 4.067+00 & 1.342+18 & 9.619+18 \\
  2.36 & 14.28 & 1.699+01 & 3.839-01 & 2.843 & 4.051+00 & 1.542+18 & 1.066+19 \\
  2.38 & 15.90 & 2.106+01 & 3.855-01 & 2.848 & 4.043+00 & 1.821+18 & 1.199+19 \\
  2.40 & 17.66 & 2.600+01 & 3.868-01 & 2.853 & 4.036+00 & 2.354+18 & 1.411+19 \\
  2.42 & 18.45 & 2.838+01 & 3.872-01 & 2.854 & 4.032+00 & 3.042+18 & 1.687+19 \\
  2.44 & 18.76 & 2.934+01 & 3.874-01 & 2.855 & 4.029+00 & 3.760+18 & 1.979+19 \\
  2.46 & 19.23 & 3.082+01 & 3.876-01 & 2.855 & 4.026+00 & 4.532+18 & 2.281+19 \\
  2.48 & 19.80 & 3.268+01 & 3.879-01 & 2.856 & 4.022+00 & 5.593+18 & 2.619+19 \\
  2.50 & 20.47 & 3.492+01 & 3.882-01 & 2.857 & 4.018+00 & 7.039+18 & 3.009+19 \\
  2.52 & 21.22 & 3.751+01 & 3.885-01 & 2.858 & 4.014+00 & 9.589+18 & 3.457+19 \\
  2.54 & 22.08 & 4.064+01 & 3.888-01 & 2.859 & 4.011+00 & 2.189+19 & 4.008+19 \\
  2.56 & 23.00 & 4.406+01 & 3.890-01 & 2.860 & 4.009+00 & 2.690+19 & 4.800+19 \\
  2.58 & 23.95 & 4.779+01 & 3.893-01 & 2.861 & 4.007+00 & 3.170+19 & 6.019+19 \\
  2.60 & 24.98 & 5.202+01 & 3.896-01 & 2.861 & 4.006+00 & 3.673+19 & 7.484+19 \\
  2.62 & 26.02 & 5.642+01 & 3.898-01 & 2.862 & 4.005+00 & 4.245+19 & 9.115+19 \\
  2.64 & 27.08 & 6.113+01 & 3.900-01 & 2.863 & 4.004+00 & 4.883+19 & 1.098+20 \\
  2.66 & 28.21 & 6.633+01 & 3.902-01 & 2.863 & 4.004+00 & 5.628+19 & 1.313+20 \\
  2.68 & 29.39 & 7.201+01 & 3.903-01 & 2.864 & 4.003+00 & 6.499+19 & 1.576+20 \\
  2.70 & 30.63 & 7.818+01 & 3.905-01 & 2.865 & 4.003+00 & 7.539+19 & 1.910+20 \\
  2.72 & 31.88 & 8.469+01 & 3.906-01 & 2.865 & 4.003+00 & 8.837+19 & 2.362+20 \\
  2.74 & 33.10 & 9.133+01 & 3.908-01 & 2.865 & 4.003+00 & 1.042+20 & 2.996+20 \\
  2.76 & 34.30 & 9.806+01 & 3.909-01 & 2.866 & 4.002+00 & 1.242+20 & 3.894+20 \\
  2.78 & 35.48 & 1.049+02 & 3.910-01 & 2.866 & 4.002+00 & 1.494+20 & 5.072+20 \\
  2.80 & 36.62 & 1.117+02 & 3.910-01 & 2.866 & 4.002+00 & 1.800+20 & 6.592+20 \\
  2.82 & 37.70 & 1.185+02 & 3.911-01 & 2.866 & 4.002+00 & 2.162+20 & 8.374+20 \\
  2.84 & 38.75 & 1.251+02 & 3.912-01 & 2.867 & 4.002+00 & 2.606+20 & 1.046+21 \\
  2.86 & 39.75 & 1.317+02 & 3.912-01 & 2.867 & 4.002+00 & 3.139+20 & 1.287+21 \\
  2.88 & 40.72 & 1.382+02 & 3.913-01 & 2.867 & 4.002+00 & 3.754+20 & 1.554+21 \\
  2.90 & 41.66 & 1.446+02 & 3.913-01 & 2.867 & 4.002+00 & 4.463+20 & 1.848+21 \\
  2.92 & 42.58 & 1.511+02 & 3.914-01 & 2.867 & 4.002+00 & 6.246+20 & 2.169+21 \\
  2.94 & 43.50 & 1.577+02 & 3.914-01 & 2.868 & 4.002+00 & 7.381+20 & 2.518+21 \\
  2.96 & 44.45 & 1.647+02 & 3.915-01 & 2.868 & 4.002+00 & 8.943+20 & 2.887+21 \\
  2.98 & 45.45 & 1.721+02 & 3.915-01 & 2.868 & 4.002+00 & 1.108+21 & 3.273+21 \\
  3.00 & 46.49 & 1.801+02 & 3.915-01 & 2.868 & 4.002+00 & 1.291+21 & 3.691+21 \\
  3.02 & 47.59 & 1.887+02 & 3.916-01 & 2.868 & 4.002+00 & 1.571+21 & 4.132+21 \\
  3.04 & 48.72 & 1.978+02 & 3.916-01 & 2.868 & 4.002+00 & 1.877+21 & 4.623+21 \\
  3.06 & 49.86 & 2.072+02 & 3.916-01 & 2.868 & 4.002+00 & 2.172+21 & 5.155+21 \\
  3.08 & 51.00 & 2.168+02 & 3.917-01 & 2.868 & 4.002+00 & 2.556+21 & 5.763+21 \\
  3.10 & 52.12 & 2.264+02 & 3.917-01 & 2.868 & 4.002+00 & 2.949+21 & 6.472+21 \\
  3.12 & 53.22 & 2.360+02 & 3.917-01 & 2.868 & 4.001+00 & 3.413+21 & 7.311+21 \\
  3.14 & 54.28 & 2.455+02 & 3.918-01 & 2.869 & 4.001+00 & 4.031+21 & 8.357+21 \\
  3.16 & 55.30 & 2.548+02 & 3.918-01 & 2.869 & 4.001+00 & 4.673+21 & 9.655+21 \\
  3.18 & 56.27 & 2.638+02 & 3.918-01 & 2.869 & 4.001+00 & 5.520+21 & 1.127+22 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\multicolumn{8}{l}{\footnotesize{$^*$ using density after cooling to $\log_{10} T = 3.0$}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta1000r08_fields.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Radiation Parameters}
\label{t:shckradiation}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-01, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 1721.0~\mu$G, ${\cal M}_A = 3.16 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+08, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-06 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}             & \multicolumn{1}{c}{Hydrogen}\\
\multicolumn{1}{c}{$\log_{10}v_s$}       & \multicolumn{1}{c}{Density}       
& \multicolumn{3}{c}{Photon Parameters } & \multicolumn{3}{c}{Energy Parameters} \\
\multicolumn{1}{c}{(km/s)} & \multicolumn{1}{c}{(cm$^{-3}$)}
& \multicolumn{1}{c}{$\Psi_{\rm tot}$} & \multicolumn{1}{c}{$\Psi_H$} & \multicolumn{1}{c}{$\Psi_{\rm keV}$} 
& \multicolumn{1}{c}{$\Phi_{\rm tot}$} & \multicolumn{1}{c}{$\Phi_H$} & \multicolumn{1}{c}{$\Phi_{\rm keV}$} \\
\hline
\hline
  1.30 & 2.512+05 & 8.031+04 & 0.000+00 & 0.000+00 & 3.847-13 & 0.000+00 & 0.000+00 \\
  1.32 & 2.291+05 & 8.765+04 & 0.000+00 & 0.000+00 & 4.223-13 & 0.000+00 & 0.000+00 \\
  1.34 & 2.089+05 & 9.371+04 & 0.000+00 & 0.000+00 & 4.650-13 & 0.000+00 & 0.000+00 \\
  1.36 & 1.905+05 & 9.007+04 & 0.000+00 & 0.000+00 & 5.128-13 & 0.000+00 & 0.000+00 \\
  1.38 & 1.738+05 & 6.606+04 & 0.000+00 & 0.000+00 & 5.719-13 & 0.000+00 & 0.000+00 \\
  1.40 & 1.585+05 & 4.583+04 & 0.000+00 & 0.000+00 & 6.376-13 & 0.000+00 & 0.000+00 \\
  1.42 & 1.445+05 & 3.615+04 & 0.000+00 & 0.000+00 & 7.073-13 & 0.000+00 & 0.000+00 \\
  1.44 & 1.318+05 & 3.135+04 & 0.000+00 & 0.000+00 & 7.786-13 & 0.000+00 & 0.000+00 \\
  1.46 & 1.202+05 & 2.884+04 & 4.513-10 & 0.000+00 & 8.515-13 & 1.402-20 & 0.000+00 \\
  1.48 & 1.096+05 & 2.746+04 & 1.414-09 & 0.000+00 & 9.273-13 & 4.435-20 & 0.000+00 \\
  1.50 & 1.000+05 & 2.640+04 & 5.540-09 & 0.000+00 & 1.010-12 & 1.747-19 & 0.000+00 \\
  1.52 & 9.120+04 & 2.562+04 & 2.415-08 & 0.000+00 & 1.099-12 & 7.657-19 & 0.000+00 \\
  1.54 & 8.318+04 & 2.494+04 & 1.792-07 & 0.000+00 & 1.195-12 & 5.286-18 & 0.000+00 \\
  1.56 & 7.586+04 & 2.438+04 & 5.183-07 & 0.000+00 & 1.301-12 & 1.548-17 & 0.000+00 \\
  1.58 & 6.918+04 & 2.372+04 & 1.346-06 & 0.000+00 & 1.417-12 & 4.040-17 & 0.000+00 \\
  1.60 & 6.310+04 & 2.291+04 & 3.110-06 & 0.000+00 & 1.545-12 & 9.341-17 & 0.000+00 \\
  1.62 & 5.754+04 & 2.194+04 & 6.451-06 & 0.000+00 & 1.688-12 & 1.938-16 & 0.000+00 \\
  1.64 & 5.248+04 & 2.077+04 & 1.234-05 & 0.000+00 & 1.852-12 & 3.713-16 & 0.000+00 \\
  1.66 & 4.786+04 & 1.935+04 & 2.307-05 & 0.000+00 & 2.055-12 & 6.963-16 & 0.000+00 \\
  1.68 & 4.365+04 & 1.478+04 & 1.200-04 & 0.000+00 & 2.956-12 & 3.671-15 & 0.000+00 \\
  1.70 & 3.981+04 & 1.393+04 & 1.706-04 & 0.000+00 & 3.236-12 & 5.233-15 & 0.000+00 \\
  1.72 & 3.631+04 & 1.322+04 & 2.302-04 & 0.000+00 & 3.513-12 & 7.077-15 & 0.000+00 \\
  1.74 & 3.311+04 & 1.260+04 & 3.035-04 & 0.000+00 & 3.807-12 & 9.348-15 & 0.000+00 \\
  1.76 & 3.020+04 & 1.204+04 & 3.943-04 & 0.000+00 & 4.125-12 & 1.216-14 & 0.000+00 \\
  1.78 & 2.754+04 & 1.152+04 & 5.068-04 & 0.000+00 & 4.475-12 & 1.565-14 & 0.000+00 \\
  1.80 & 2.512+04 & 1.106+04 & 6.463-04 & 0.000+00 & 4.863-12 & 1.996-14 & 0.000+00 \\
  1.82 & 2.291+04 & 1.061+04 & 8.195-04 & 0.000+00 & 5.293-12 & 2.532-14 & 0.000+00 \\
  1.84 & 2.089+04 & 1.020+04 & 1.035-03 & 0.000+00 & 5.775-12 & 3.199-14 & 0.000+00 \\
  1.86 & 1.905+04 & 9.806+03 & 1.307-03 & 0.000+00 & 6.318-12 & 4.035-14 & 0.000+00 \\
  1.88 & 1.738+04 & 9.416+03 & 1.652-03 & 0.000+00 & 6.932-12 & 5.095-14 & 0.000+00 \\
  1.90 & 1.585+04 & 9.062+03 & 2.096-03 & 0.000+00 & 7.630-12 & 6.455-14 & 0.000+00 \\
  1.92 & 1.445+04 & 8.729+03 & 2.677-03 & 0.000+00 & 8.429-12 & 8.226-14 & 0.000+00 \\
  1.94 & 1.318+04 & 8.403+03 & 3.452-03 & 0.000+00 & 9.348-12 & 1.057-13 & 0.000+00 \\
  1.96 & 1.202+04 & 8.097+03 & 4.507-03 & 0.000+00 & 1.041-11 & 1.374-13 & 0.000+00 \\
  1.98 & 1.096+04 & 7.802+03 & 5.991-03 & 0.000+00 & 1.166-11 & 1.814-13 & 0.000+00 \\
  2.00 & 1.000+04 & 7.513+03 & 8.181-03 & 0.000+00 & 1.312-11 & 2.454-13 & 0.000+00 \\
  2.02 & 9.120+03 & 7.235+03 & 1.167-02 & 0.000+00 & 1.486-11 & 3.452-13 & 0.000+00 \\
  2.04 & 8.318+03 & 6.965+03 & 1.801-02 & 0.000+00 & 1.698-11 & 5.221-13 & 0.000+00 \\
  2.06 & 7.586+03 & 6.745+03 & 3.349-02 & 0.000+00 & 1.965-11 & 9.481-13 & 0.000+00 \\
  2.08 & 6.918+03 & 6.980+03 & 1.057-01 & 0.000+00 & 2.311-11 & 3.157-12 & 0.000+00 \\
  2.10 & 6.310+03 & 7.249+03 & 1.337-01 & 0.000+00 & 2.553-11 & 4.069-12 & 0.000+00 \\
  2.12 & 5.754+03 & 7.689+03 & 1.636-01 & 0.000+00 & 2.740-11 & 5.265-12 & 0.000+00 \\
  2.14 & 5.248+03 & 8.125+03 & 1.959-01 & 0.000+00 & 2.921-11 & 6.644-12 & 0.000+00 \\
  2.16 & 4.786+03 & 8.489+03 & 2.305-01 & 0.000+00 & 3.117-11 & 8.138-12 & 0.000+00 \\
  2.18 & 4.365+03 & 8.786+03 & 2.699-01 & 0.000+00 & 3.338-11 & 9.787-12 & 0.000+00 \\
  2.20 & 3.981+03 & 8.994+03 & 3.329-01 & 0.000+00 & 3.682-11 & 1.208-11 & 0.000+00 \\
  2.22 & 3.631+03 & 8.971+03 & 4.187-01 & 0.000+00 & 4.044-11 & 1.483-11 & 0.000+00 \\
  2.24 & 3.311+03 & 8.779+03 & 5.339-01 & 0.000+00 & 4.438-11 & 1.832-11 & 0.000+00 \\
  2.26 & 3.020+03 & 8.554+03 & 6.573-01 & 0.000+00 & 4.841-11 & 2.211-11 & 0.000+00 \\
  2.28 & 2.754+03 & 8.375+03 & 7.656-01 & 0.000+00 & 5.264-11 & 2.558-11 & 0.000+00 \\
  2.30 & 2.512+03 & 8.276+03 & 8.562-01 & 0.000+00 & 5.697-11 & 2.866-11 & 0.000+00 \\
  2.32 & 2.291+03 & 8.260+03 & 9.346-01 & 0.000+00 & 6.141-11 & 3.150-11 & 0.000+00 \\
  2.34 & 2.089+03 & 8.352+03 & 9.993-01 & 0.000+00 & 6.593-11 & 3.406-11 & 0.000+00 \\
  2.36 & 1.905+03 & 8.612+03 & 1.053+00 & 0.000+00 & 7.103-11 & 3.650-11 & 0.000+00 \\
  2.38 & 1.738+03 & 9.171+03 & 1.096+00 & 0.000+00 & 7.657-11 & 3.902-11 & 0.000+00 \\
  2.40 & 1.585+03 & 1.031+04 & 1.143+00 & 0.000+00 & 8.339-11 & 4.280-11 & 0.000+00 \\
  2.42 & 1.445+03 & 1.172+04 & 1.238+00 & 0.000+00 & 9.177-11 & 4.921-11 & 0.000+00 \\
  2.44 & 1.318+03 & 1.291+04 & 1.366+00 & 0.000+00 & 1.014-10 & 5.676-11 & 0.000+00 \\
  2.46 & 1.202+03 & 1.406+04 & 1.506+00 & 0.000+00 & 1.119-10 & 6.479-11 & 0.000+00 \\
  2.48 & 1.096+03 & 1.543+04 & 1.650+00 & 0.000+00 & 1.233-10 & 7.335-11 & 0.000+00 \\
  2.50 & 1.000+03 & 1.721+04 & 1.784+00 & 0.000+00 & 1.354-10 & 8.242-11 & 0.000+00 \\
  2.52 & 9.120+02 & 1.942+04 & 1.907+00 & 4.308-10 & 1.482-10 & 9.208-11 & 7.349-19 \\
  2.54 & 8.318+02 & 2.199+04 & 2.034+00 & 2.119-09 & 1.622-10 & 1.027-10 & 3.636-18 \\
  2.56 & 7.586+02 & 2.482+04 & 2.171+00 & 8.859-09 & 1.776-10 & 1.144-10 & 1.528-17 \\
  2.58 & 6.918+02 & 2.795+04 & 2.317+00 & 3.227-08 & 1.943-10 & 1.271-10 & 5.600-17 \\
  2.60 & 6.310+02 & 3.152+04 & 2.478+00 & 1.059-07 & 2.125-10 & 1.411-10 & 1.850-16 \\
  2.62 & 5.754+02 & 3.573+04 & 2.648+00 & 3.176-07 & 2.324-10 & 1.564-10 & 5.588-16 \\
  2.64 & 5.248+02 & 4.069+04 & 2.834+00 & 8.719-07 & 2.543-10 & 1.732-10 & 1.546-15 \\
  2.66 & 4.786+02 & 4.666+04 & 3.038+00 & 2.210-06 & 2.786-10 & 1.917-10 & 3.951-15 \\
  2.68 & 4.365+02 & 5.393+04 & 3.261+00 & 5.214-06 & 3.053-10 & 2.120-10 & 9.404-15 \\
  2.70 & 3.981+02 & 6.311+04 & 3.508+00 & 1.180-05 & 3.349-10 & 2.342-10 & 2.147-14 \\
  2.72 & 3.631+02 & 7.499+04 & 3.776+00 & 2.627-05 & 3.675-10 & 2.585-10 & 4.821-14 \\
  2.74 & 3.311+02 & 9.070+04 & 4.060+00 & 5.845-05 & 4.030-10 & 2.848-10 & 1.080-13 \\
  2.76 & 3.020+02 & 1.112+05 & 4.360+00 & 1.281-04 & 4.417-10 & 3.132-10 & 2.378-13 \\
  2.78 & 2.754+02 & 1.365+05 & 4.668+00 & 2.699-04 & 4.834-10 & 3.438-10 & 5.028-13 \\
  2.80 & 2.512+02 & 1.670+05 & 4.976+00 & 5.399-04 & 5.282-10 & 3.767-10 & 1.008-12 \\
  2.82 & 2.291+02 & 2.015+05 & 5.277+00 & 1.021-03 & 5.749-10 & 4.118-10 & 1.909-12 \\
  2.84 & 2.089+02 & 2.393+05 & 5.573+00 & 1.825-03 & 6.254-10 & 4.495-10 & 3.414-12 \\
  2.86 & 1.905+02 & 2.807+05 & 5.862+00 & 3.079-03 & 6.809-10 & 4.905-10 & 5.767-12 \\
  2.88 & 1.738+02 & 3.244+05 & 6.139+00 & 4.915-03 & 7.410-10 & 5.348-10 & 9.226-12 \\
  2.90 & 1.585+02 & 3.702+05 & 6.404+00 & 7.441-03 & 8.063-10 & 5.829-10 & 1.402-11 \\
  2.92 & 1.445+02 & 4.167+05 & 6.655+00 & 1.072-02 & 8.769-10 & 6.350-10 & 2.031-11 \\
  2.94 & 1.318+02 & 4.641+05 & 6.893+00 & 1.480-02 & 9.532-10 & 6.917-10 & 2.823-11 \\
  2.96 & 1.202+02 & 5.115+05 & 7.118+00 & 1.969-02 & 1.036-09 & 7.535-10 & 3.790-11 \\
  2.98 & 1.096+02 & 5.590+05 & 7.334+00 & 2.543-02 & 1.125-09 & 8.210-10 & 4.943-11 \\
  3.00 & 1.000+02 & 6.059+05 & 7.553+00 & 3.204-02 & 1.223-09 & 8.954-10 & 6.301-11 \\
  3.02 & 9.120+01 & 6.514+05 & 7.785+00 & 3.969-02 & 1.332-09 & 9.775-10 & 7.902-11 \\
  3.04 & 8.318+01 & 6.971+05 & 8.037+00 & 4.867-02 & 1.454-09 & 1.068-09 & 9.813-11 \\
  3.06 & 7.586+01 & 7.440+05 & 8.318+00 & 5.949-02 & 1.589-09 & 1.169-09 & 1.215-10 \\
  3.08 & 6.918+01 & 7.929+05 & 8.638+00 & 7.297-02 & 1.738-09 & 1.281-09 & 1.509-10 \\
  3.10 & 6.310+01 & 8.459+05 & 9.008+00 & 9.012-02 & 1.903-09 & 1.405-09 & 1.885-10 \\
  3.12 & 5.754+01 & 9.057+05 & 9.435+00 & 1.117-01 & 2.086-09 & 1.544-09 & 2.367-10 \\
  3.14 & 5.248+01 & 9.754+05 & 9.925+00 & 1.381-01 & 2.288-09 & 1.699-09 & 2.968-10 \\
  3.16 & 4.786+01 & 1.058+06 & 1.047+01 & 1.689-01 & 2.512-09 & 1.871-09 & 3.697-10 \\
  3.18 & 4.365+01 & 1.157+06 & 1.107+01 & 2.037-01 & 2.760-09 & 2.061-09 & 4.556-10 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta1000r08_hahb.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock $4\pi$ steradian  Balmer Line Radiation}
\label{t:shckbalmer}
\begin{center}
\begin{tabular}{*{6}{r}}
\hline
\multicolumn{6}{l}{$ \eta_M =  1.00e-01$, ${\cal M}_A = 3.16 $, $ R =  1.00e+08 $}\\
\multicolumn{6}{l}{$\Phi_{\rm H\beta} = 4.0862\times 10^{-12} \Psi_{\rm H\beta}$, $\Phi_{\rm H\alpha} = 3.0268\times 10^{-12} \Psi_{\rm H\alpha}$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}   &                      &                  & \multicolumn{2}{c}{Ratios } \\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}    & \multicolumn{2}{c}{Photon Parameters }  & \multicolumn{1}{c}{Photons } & \multicolumn{1}{c}{Intensity }\\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}& \multicolumn{1}{c}{$\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Psi_{\rm H\alpha}$}& \multicolumn{1}{c}{$\Psi_{\rm H\alpha}/\Psi_{\rm H\beta}$} & \multicolumn{1}{c}{$\Phi_{\rm H\alpha}/\Phi_{\rm H\beta}$} \\
\hline
\hline
    1.30 &  2.512+05 &  1.312-07 & 2.252-08 &  5.825 &  4.315 \\ 
    1.32 &  2.291+05 &  1.201-06 & 2.092-07 &  5.742 &  4.253 \\ 
    1.34 &  2.089+05 &  8.672-06 & 1.537-06 &  5.640 &  4.178 \\ 
    1.36 &  1.905+05 &  7.284-05 & 1.352-05 &  5.387 &  3.991 \\ 
    1.38 &  1.738+05 &  3.674-04 & 7.095-05 &  5.178 &  3.836 \\ 
    1.40 &  1.585+05 &  9.734-04 & 1.874-04 &  5.195 &  3.848 \\ 
    1.42 &  1.445+05 &  1.902-03 & 3.569-04 &  5.331 &  3.949 \\ 
    1.44 &  1.318+05 &  3.053-03 & 5.508-04 &  5.543 &  4.106 \\ 
    1.46 &  1.202+05 &  4.347-03 & 7.494-04 &  5.801 &  4.297 \\ 
    1.48 &  1.096+05 &  5.818-03 & 9.615-04 &  6.051 &  4.482 \\ 
    1.50 &  1.000+05 &  7.618-03 & 1.220-03 &  6.246 &  4.626 \\ 
    1.52 &  9.120+04 &  9.783-03 & 1.535-03 &  6.373 &  4.721 \\ 
    1.54 &  8.318+04 &  1.245-02 & 1.932-03 &  6.441 &  4.771 \\ 
    1.56 &  7.586+04 &  1.560-02 & 2.421-03 &  6.443 &  4.773 \\ 
    1.58 &  6.918+04 &  1.935-02 & 3.021-03 &  6.405 &  4.745 \\ 
    1.60 &  6.310+04 &  2.383-02 & 3.759-03 &  6.339 &  4.696 \\ 
    1.62 &  5.754+04 &  2.921-02 & 4.670-03 &  6.255 &  4.633 \\ 
    1.64 &  5.248+04 &  3.575-02 & 5.807-03 &  6.157 &  4.561 \\ 
    1.66 &  4.786+04 &  4.442-02 & 7.348-03 &  6.045 &  4.478 \\ 
    1.68 &  4.365+04 &  8.758-02 & 1.538-02 &  5.695 &  4.219 \\ 
    1.70 &  3.981+04 &  1.022-01 & 1.819-02 &  5.620 &  4.163 \\ 
    1.72 &  3.631+04 &  1.170-01 & 2.106-02 &  5.557 &  4.116 \\ 
    1.74 &  3.311+04 &  1.329-01 & 2.417-02 &  5.501 &  4.075 \\ 
    1.76 &  3.020+04 &  1.504-01 & 2.760-02 &  5.449 &  4.036 \\ 
    1.78 &  2.754+04 &  1.697-01 & 3.141-02 &  5.402 &  4.001 \\ 
    1.80 &  2.512+04 &  1.912-01 & 3.568-02 &  5.358 &  3.969 \\ 
    1.82 &  2.291+04 &  2.151-01 & 4.047-02 &  5.316 &  3.938 \\ 
    1.84 &  2.089+04 &  2.420-01 & 4.586-02 &  5.277 &  3.909 \\ 
    1.86 &  1.905+04 &  2.722-01 & 5.194-02 &  5.240 &  3.882 \\ 
    1.88 &  1.738+04 &  3.060-01 & 5.880-02 &  5.204 &  3.855 \\ 
    1.90 &  1.585+04 &  3.443-01 & 6.660-02 &  5.169 &  3.829 \\ 
    1.92 &  1.445+04 &  3.875-01 & 7.547-02 &  5.134 &  3.803 \\ 
    1.94 &  1.318+04 &  4.363-01 & 8.559-02 &  5.098 &  3.776 \\ 
    1.96 &  1.202+04 &  4.916-01 & 9.715-02 &  5.060 &  3.748 \\ 
    1.98 &  1.096+04 &  5.543-01 & 1.104-01 &  5.020 &  3.719 \\ 
    2.00 &  1.000+04 &  6.252-01 & 1.257-01 &  4.976 &  3.686 \\ 
    2.02 &  9.120+03 &  7.047-01 & 1.431-01 &  4.924 &  3.647 \\ 
    2.04 &  8.318+03 &  7.899-01 & 1.626-01 &  4.857 &  3.598 \\ 
    2.06 &  7.586+03 &  8.565-01 & 1.808-01 &  4.738 &  3.509 \\ 
    2.08 &  6.918+03 &  7.430-01 & 1.669-01 &  4.452 &  3.298 \\ 
    2.10 &  6.310+03 &  7.017-01 & 1.606-01 &  4.370 &  3.237 \\ 
    2.12 &  5.754+03 &  6.766-01 & 1.570-01 &  4.310 &  3.192 \\ 
    2.14 &  5.248+03 &  6.633-01 & 1.556-01 &  4.264 &  3.159 \\ 
    2.16 &  4.786+03 &  6.609-01 & 1.563-01 &  4.229 &  3.132 \\ 
    2.18 &  4.365+03 &  6.662-01 & 1.586-01 &  4.202 &  3.112 \\ 
    2.20 &  3.981+03 &  6.828-01 & 1.635-01 &  4.177 &  3.094 \\ 
    2.22 &  3.631+03 &  7.083-01 & 1.704-01 &  4.156 &  3.079 \\ 
    2.24 &  3.311+03 &  7.488-01 & 1.810-01 &  4.138 &  3.065 \\ 
    2.26 &  3.020+03 &  7.991-01 & 1.939-01 &  4.121 &  3.053 \\ 
    2.28 &  2.754+03 &  8.492-01 & 2.067-01 &  4.108 &  3.043 \\ 
    2.30 &  2.512+03 &  8.937-01 & 2.180-01 &  4.099 &  3.036 \\ 
    2.32 &  2.291+03 &  9.328-01 & 2.280-01 &  4.091 &  3.031 \\ 
    2.34 &  2.089+03 &  9.661-01 & 2.365-01 &  4.085 &  3.026 \\ 
    2.36 &  1.905+03 &  9.951-01 & 2.440-01 &  4.078 &  3.021 \\ 
    2.38 &  1.738+03 &  1.012+00 & 2.487-01 &  4.070 &  3.015 \\ 
    2.40 &  1.585+03 &  1.022+00 & 2.519-01 &  4.058 &  3.006 \\ 
    2.42 &  1.445+03 &  1.052+00 & 2.602-01 &  4.041 &  2.994 \\ 
    2.44 &  1.318+03 &  1.108+00 & 2.752-01 &  4.026 &  2.982 \\ 
    2.46 &  1.202+03 &  1.178+00 & 2.936-01 &  4.012 &  2.972 \\ 
    2.48 &  1.096+03 &  1.252+00 & 3.130-01 &  3.999 &  2.962 \\ 
    2.50 &  1.000+03 &  1.319+00 & 3.306-01 &  3.989 &  2.955 \\ 
    2.52 &  9.120+02 &  1.378+00 & 3.463-01 &  3.980 &  2.948 \\ 
    2.54 &  8.318+02 &  1.440+00 & 3.623-01 &  3.974 &  2.944 \\ 
    2.56 &  7.586+02 &  1.507+00 & 3.796-01 &  3.969 &  2.940 \\ 
    2.58 &  6.918+02 &  1.579+00 & 3.982-01 &  3.965 &  2.937 \\ 
    2.60 &  6.310+02 &  1.655+00 & 4.177-01 &  3.962 &  2.935 \\ 
    2.62 &  5.754+02 &  1.734+00 & 4.377-01 &  3.961 &  2.934 \\ 
    2.64 &  5.248+02 &  1.823+00 & 4.602-01 &  3.961 &  2.934 \\ 
    2.66 &  4.786+02 &  1.924+00 & 4.856-01 &  3.962 &  2.935 \\ 
    2.68 &  4.365+02 &  2.040+00 & 5.148-01 &  3.963 &  2.936 \\ 
    2.70 &  3.981+02 &  2.176+00 & 5.489-01 &  3.965 &  2.937 \\ 
    2.72 &  3.631+02 &  2.330+00 & 5.874-01 &  3.967 &  2.938 \\ 
    2.74 &  3.311+02 &  2.501+00 & 6.303-01 &  3.968 &  2.940 \\ 
    2.76 &  3.020+02 &  2.689+00 & 6.774-01 &  3.970 &  2.941 \\ 
    2.78 &  2.754+02 &  2.879+00 & 7.247-01 &  3.972 &  2.942 \\ 
    2.80 &  2.512+02 &  3.077+00 & 7.740-01 &  3.975 &  2.944 \\ 
    2.82 &  2.291+02 &  3.248+00 & 8.162-01 &  3.980 &  2.948 \\ 
    2.84 &  2.089+02 &  3.432+00 & 8.614-01 &  3.984 &  2.951 \\ 
    2.86 &  1.905+02 &  3.643+00 & 9.136-01 &  3.988 &  2.954 \\ 
    2.88 &  1.738+02 &  3.855+00 & 9.651-01 &  3.994 &  2.959 \\ 
    2.90 &  1.585+02 &  4.069+00 & 1.016+00 &  4.004 &  2.966 \\ 
    2.92 &  1.445+02 &  4.284+00 & 1.066+00 &  4.018 &  2.976 \\ 
    2.94 &  1.318+02 &  4.499+00 & 1.115+00 &  4.036 &  2.990 \\ 
    2.96 &  1.202+02 &  4.709+00 & 1.159+00 &  4.061 &  3.008 \\ 
    2.98 &  1.096+02 &  4.918+00 & 1.201+00 &  4.096 &  3.034 \\ 
    3.00 &  1.000+02 &  5.160+00 & 1.247+00 &  4.137 &  3.064 \\ 
    3.02 &  9.120+01 &  5.460+00 & 1.307+00 &  4.178 &  3.095 \\ 
    3.04 &  8.318+01 &  5.815+00 & 1.375+00 &  4.229 &  3.132 \\ 
    3.06 &  7.586+01 &  6.222+00 & 1.452+00 &  4.284 &  3.173 \\ 
    3.08 &  6.918+01 &  6.692+00 & 1.541+00 &  4.343 &  3.217 \\ 
    3.10 &  6.310+01 &  7.236+00 & 1.643+00 &  4.406 &  3.263 \\ 
    3.12 &  5.754+01 &  7.862+00 & 1.759+00 &  4.470 &  3.311 \\ 
    3.14 &  5.248+01 &  8.579+00 & 1.894+00 &  4.530 &  3.356 \\ 
    3.16 &  4.786+01 &  9.396+00 & 2.050+00 &  4.584 &  3.396 \\ 
    3.18 &  4.365+01 &  1.032+01 & 2.226+00 &  4.636 &  3.434 \\ 
\hline
\multicolumn{6}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\end{tabular}
\end{center}
\end{table*}%

\end{document}


==> anc/eta1000r08_str1.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters}
\label{t:shckprop1}
\begin{center}
\begin{tabular}{*{7}{r}}
\multicolumn{7}{l}{$ \eta_M = $ 1.00e-01, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 1721.0~\mu$G, ${\cal M}_A = 3.16 $ }\\
\multicolumn{7}{l}{$ R = $ 1.00e+08, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-06 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}        & \multicolumn{1}{c}{Hydrogen}     & \multicolumn{2}{c}{Temperature }                                 &  \multicolumn{2}{c}{Hydrogen}                   & \multicolumn{1}{c}{Particle}\\
\multicolumn{1}{c}{$\log_{10}v_s$}  & \multicolumn{1}{c}{Density}      & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock} &  \multicolumn{2}{c}{Ionization Fraction}        & \multicolumn{1}{c}{Mass}    \\
\multicolumn{1}{c}{(km/s)}          & \multicolumn{1}{c}{(cm$^{-3}$)}  & \multicolumn{1}{c}{(K)}        & \multicolumn{1}{c}{(K)}         &  \multicolumn{1}{c}{HI}& \multicolumn{1}{c}{HII}& \multicolumn{1}{c}{(a.m.u)} \\
\hline
\hline
  1.30 & 2.512+05 & 1.000+01 & 6.252+03 & 1.000+00 & 9.142-10 & 1.292 \\
  1.32 & 2.291+05 & 1.000+01 & 6.854+03 & 1.000+00 & 1.402-09 & 1.292 \\
  1.34 & 2.089+05 & 1.000+01 & 7.515+03 & 1.000+00 & 2.716-09 & 1.292 \\
  1.36 & 1.905+05 & 1.515+01 & 8.245+03 & 1.000+00 & 8.643-10 & 1.292 \\
  1.38 & 1.738+05 & 2.567+01 & 9.051+03 & 1.000+00 & 8.026-10 & 1.292 \\
  1.40 & 1.585+05 & 3.306+01 & 9.930+03 & 1.000+00 & 5.064-09 & 1.292 \\
  1.42 & 1.445+05 & 3.600+01 & 1.089+04 & 1.000+00 & 2.546-08 & 1.292 \\
  1.44 & 1.318+05 & 3.701+01 & 1.194+04 & 1.000+00 & 1.105-07 & 1.292 \\
  1.46 & 1.202+05 & 3.731+01 & 1.308+04 & 1.000+00 & 5.775-07 & 1.292 \\
  1.48 & 1.096+05 & 3.761+01 & 1.434+04 & 1.000+00 & 1.808-06 & 1.292 \\
  1.50 & 1.000+05 & 3.968+01 & 1.572+04 & 1.000+00 & 6.893-06 & 1.292 \\
  1.52 & 9.120+04 & 4.695+01 & 1.724+04 & 1.000+00 & 2.322-05 & 1.292 \\
  1.54 & 8.318+04 & 5.194+01 & 1.890+04 & 1.000+00 & 2.337-07 & 1.291 \\
  1.56 & 7.586+04 & 7.403+01 & 2.075+04 & 1.000+00 & 5.848-07 & 1.291 \\
  1.58 & 6.918+04 & 1.049+02 & 2.278+04 & 1.000+00 & 1.453-06 & 1.291 \\
  1.60 & 6.310+04 & 1.507+02 & 2.502+04 & 1.000+00 & 3.299-06 & 1.291 \\
  1.62 & 5.754+04 & 2.288+02 & 2.751+04 & 1.000+00 & 6.793-06 & 1.291 \\
  1.64 & 5.248+04 & 3.915+02 & 3.034+04 & 1.000+00 & 1.297-05 & 1.291 \\
  1.66 & 4.786+04 & 8.698+02 & 3.380+04 & 1.000+00 & 2.430-05 & 1.291 \\
  1.68 & 4.365+04 & 1.005+04 & 4.774+04 & 9.999-01 & 1.301-04 & 1.291 \\
  1.70 & 3.981+04 & 1.095+04 & 5.226+04 & 9.998-01 & 1.854-04 & 1.291 \\
  1.72 & 3.631+04 & 1.151+04 & 5.673+04 & 9.998-01 & 2.502-04 & 1.291 \\
  1.74 & 3.311+04 & 1.193+04 & 6.141+04 & 9.997-01 & 3.298-04 & 1.291 \\
  1.76 & 3.020+04 & 1.228+04 & 6.640+04 & 9.996-01 & 4.281-04 & 1.291 \\
  1.78 & 2.754+04 & 1.257+04 & 7.177+04 & 9.994-01 & 5.498-04 & 1.291 \\
  1.80 & 2.512+04 & 1.282+04 & 7.758+04 & 9.993-01 & 7.003-04 & 1.290 \\
  1.82 & 2.291+04 & 1.304+04 & 8.387+04 & 9.991-01 & 8.868-04 & 1.290 \\
  1.84 & 2.089+04 & 1.324+04 & 9.070+04 & 9.989-01 & 1.119-03 & 1.290 \\
  1.86 & 1.906+04 & 1.341+04 & 9.814+04 & 9.986-01 & 1.411-03 & 1.290 \\
  1.88 & 1.738+04 & 1.357+04 & 1.062+05 & 9.982-01 & 1.781-03 & 1.289 \\
  1.90 & 1.585+04 & 1.371+04 & 1.151+05 & 9.977-01 & 2.256-03 & 1.288 \\
  1.92 & 1.445+04 & 1.384+04 & 1.247+05 & 9.971-01 & 2.877-03 & 1.288 \\
  1.94 & 1.318+04 & 1.395+04 & 1.352+05 & 9.963-01 & 3.704-03 & 1.287 \\
  1.96 & 1.202+04 & 1.405+04 & 1.466+05 & 9.952-01 & 4.828-03 & 1.286 \\
  1.98 & 1.096+04 & 1.414+04 & 1.591+05 & 9.936-01 & 6.406-03 & 1.284 \\
  2.00 & 1.000+04 & 1.420+04 & 1.725+05 & 9.913-01 & 8.732-03 & 1.281 \\
  2.02 & 9.120+03 & 1.424+04 & 1.870+05 & 9.876-01 & 1.243-02 & 1.277 \\
  2.04 & 8.318+03 & 1.424+04 & 2.023+05 & 9.808-01 & 1.915-02 & 1.269 \\
  2.06 & 7.586+03 & 1.422+04 & 2.172+05 & 9.645-01 & 3.555-02 & 1.250 \\
  2.08 & 6.918+03 & 1.465+04 & 2.231+05 & 8.886-01 & 1.114-01 & 1.171 \\
  2.10 & 6.310+03 & 1.464+04 & 2.374+05 & 8.617-01 & 1.383-01 & 1.143 \\
  2.12 & 5.754+03 & 1.471+04 & 2.525+05 & 8.349-01 & 1.651-01 & 1.113 \\
  2.14 & 5.248+03 & 1.482+04 & 2.683+05 & 8.061-01 & 1.939-01 & 1.083 \\
  2.16 & 4.786+03 & 1.493+04 & 2.849+05 & 7.749-01 & 2.251-01 & 1.052 \\
  2.18 & 4.365+03 & 1.503+04 & 3.017+05 & 7.383-01 & 2.617-01 & 1.020 \\
  2.20 & 3.981+03 & 1.512+04 & 3.147+05 & 6.764-01 & 3.236-01 & 0.973 \\
  2.22 & 3.631+03 & 1.523+04 & 3.242+05 & 5.878-01 & 4.122-01 & 0.915 \\
  2.24 & 3.311+03 & 1.533+04 & 3.305+05 & 4.737-01 & 5.263-01 & 0.851 \\
  2.26 & 3.020+03 & 1.542+04 & 3.366+05 & 3.492-01 & 6.508-01 & 0.791 \\
  2.28 & 2.754+03 & 1.548+04 & 3.475+05 & 2.438-01 & 7.562-01 & 0.746 \\
  2.30 & 2.512+03 & 1.548+04 & 3.630+05 & 1.585-01 & 8.415-01 & 0.713 \\
  2.32 & 2.291+03 & 1.530+04 & 3.819+05 & 8.716-02 & 9.128-01 & 0.686 \\
  2.34 & 2.089+03 & 1.450+04 & 4.047+05 & 3.581-02 & 9.642-01 & 0.666 \\
  2.36 & 1.906+03 & 1.262+04 & 4.329+05 & 1.254-02 & 9.875-01 & 0.656 \\
  2.38 & 1.738+03 & 1.124+04 & 4.678+05 & 7.703-03 & 9.923-01 & 0.650 \\
  2.40 & 1.585+03 & 1.017+04 & 5.069+05 & 6.624-03 & 9.934-01 & 0.646 \\
  2.42 & 1.445+03 & 1.027+04 & 5.521+05 & 6.114-03 & 9.939-01 & 0.643 \\
  2.44 & 1.318+03 & 1.077+04 & 6.027+05 & 5.381-03 & 9.946-01 & 0.640 \\
  2.46 & 1.202+03 & 1.114+04 & 6.571+05 & 4.708-03 & 9.953-01 & 0.638 \\
  2.48 & 1.096+03 & 1.143+04 & 7.161+05 & 4.132-03 & 9.959-01 & 0.634 \\
  2.50 & 1.000+03 & 1.167+04 & 7.804+05 & 3.693-03 & 9.963-01 & 0.631 \\
  2.52 & 9.120+02 & 1.181+04 & 8.507+05 & 3.397-03 & 9.966-01 & 0.628 \\
  2.54 & 8.318+02 & 1.188+04 & 9.282+05 & 3.171-03 & 9.968-01 & 0.626 \\
  2.56 & 7.586+02 & 1.196+04 & 1.014+06 & 2.961-03 & 9.970-01 & 0.625 \\
  2.58 & 6.918+02 & 1.204+04 & 1.108+06 & 2.762-03 & 9.972-01 & 0.623 \\
  2.60 & 6.310+02 & 1.212+04 & 1.212+06 & 2.572-03 & 9.974-01 & 0.622 \\
  2.62 & 5.754+02 & 1.218+04 & 1.326+06 & 2.403-03 & 9.976-01 & 0.622 \\
  2.64 & 5.248+02 & 1.227+04 & 1.451+06 & 2.238-03 & 9.978-01 & 0.621 \\
  2.66 & 4.786+02 & 1.235+04 & 1.588+06 & 2.085-03 & 9.979-01 & 0.621 \\
  2.68 & 4.365+02 & 1.242+04 & 1.739+06 & 1.944-03 & 9.981-01 & 0.620 \\
  2.70 & 3.981+02 & 1.250+04 & 1.905+06 & 1.803-03 & 9.982-01 & 0.620 \\
  2.72 & 3.631+02 & 1.260+04 & 2.086+06 & 1.668-03 & 9.983-01 & 0.620 \\
  2.74 & 3.311+02 & 1.276+04 & 2.286+06 & 1.536-03 & 9.985-01 & 0.619 \\
  2.76 & 3.020+02 & 1.298+04 & 2.504+06 & 1.404-03 & 9.986-01 & 0.619 \\
  2.78 & 2.754+02 & 1.325+04 & 2.744+06 & 1.277-03 & 9.987-01 & 0.619 \\
  2.80 & 2.512+02 & 1.359+04 & 3.007+06 & 1.157-03 & 9.988-01 & 0.619 \\
  2.82 & 2.291+02 & 1.400+04 & 3.295+06 & 1.046-03 & 9.990-01 & 0.619 \\
  2.84 & 2.089+02 & 1.448+04 & 3.612+06 & 9.428-04 & 9.991-01 & 0.619 \\
  2.86 & 1.906+02 & 1.503+04 & 3.958+06 & 8.483-04 & 9.991-01 & 0.619 \\
  2.88 & 1.738+02 & 1.566+04 & 4.339+06 & 7.629-04 & 9.992-01 & 0.619 \\
  2.90 & 1.585+02 & 1.636+04 & 4.755+06 & 6.864-04 & 9.993-01 & 0.618 \\
  2.92 & 1.445+02 & 1.713+04 & 5.212+06 & 6.187-04 & 9.994-01 & 0.618 \\
  2.94 & 1.318+02 & 1.796+04 & 5.713+06 & 5.588-04 & 9.994-01 & 0.618 \\
  2.96 & 1.202+02 & 1.883+04 & 6.263+06 & 5.063-04 & 9.995-01 & 0.618 \\
  2.98 & 1.097+02 & 1.974+04 & 6.865+06 & 4.601-04 & 9.995-01 & 0.618 \\
  3.00 & 1.000+02 & 2.066+04 & 7.525+06 & 4.184-04 & 9.996-01 & 0.618 \\
  3.02 & 9.120+01 & 2.161+04 & 8.248+06 & 3.801-04 & 9.996-01 & 0.618 \\
  3.04 & 8.318+01 & 2.260+04 & 9.042+06 & 3.448-04 & 9.997-01 & 0.618 \\
  3.06 & 7.586+01 & 2.365+04 & 9.911+06 & 3.120-04 & 9.997-01 & 0.618 \\
  3.08 & 6.918+01 & 2.478+04 & 1.086+07 & 2.810-04 & 9.997-01 & 0.618 \\
  3.10 & 6.310+01 & 2.600+04 & 1.191+07 & 2.514-04 & 9.998-01 & 0.618 \\
  3.12 & 5.754+01 & 2.735+04 & 1.306+07 & 2.232-04 & 9.998-01 & 0.617 \\
  3.14 & 5.248+01 & 2.882+04 & 1.431+07 & 1.967-04 & 9.998-01 & 0.617 \\
  3.16 & 4.786+01 & 3.045+04 & 1.569+07 & 1.718-04 & 9.998-01 & 0.617 \\
  3.18 & 4.365+01 & 3.224+04 & 1.720+07 & 1.489-04 & 9.999-01 & 0.617 \\
\hline
\multicolumn{7}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}


==> anc/eta1000r08_str2.tex <==
\documentclass[11pt]{article}
\begin{document}

\begin{table*}[htdp]
\caption{Shock Structural Parameters, continued}
\label{t:shckprop2}
\begin{center}
\begin{tabular}{*{8}{r}}
\multicolumn{8}{l}{$ \eta_M = $ 1.00e-01, $ (2P_B/P_{\rm ram} ) $ , $B_0$ = $ 1721.0~\mu$G, ${\cal M}_A = 3.16 $ }\\
\multicolumn{8}{l}{$ R = $ 1.00e+08, $ ( n_H.v_s^2 \; : \; n_H \; \mbox{\rm in cm}^{-3}, \;v_s\; \mbox{\rm in km/s}) $, $P_{\rm ram} = $ 2.357e-06 dyne/cm$^2$}\\
\hline
\multicolumn{1}{c}{Velocity}       &                            & \multicolumn{2}{c}{Magnetic $\alpha$}                           & \multicolumn{2}{c}{Compression}                      & \multicolumn{2}{c}{Cooling Columns} \\
\multicolumn{1}{c}{$\log_{10}v_s$} & \multicolumn{1}{c}{Mach}   & \multicolumn{2}{c}{$P_B/P_{\rm gas}$}                   & \multicolumn{2}{c}{Factor}                           & \multicolumn{1}{c}{$\lambda_4$} & \multicolumn{1}{c}{$\lambda_3$}\\
\multicolumn{1}{c}{(km/s)}         & \multicolumn{1}{c}{Number} & \multicolumn{1}{c}{Pre--shock} & \multicolumn{1}{c}{Post--shock}& \multicolumn{1}{c}{Jump}& \multicolumn{1}{c}{Max.$^*$}   & \multicolumn{1}{c}{(cm$^{-2}$)}  & \multicolumn{1}{c}{(cm$^{-2}$)}   \\
\hline
\hline
  1.30 & 60.91 & 3.092+02 & 3.919-01 & 2.869 & 3.810+00 & 0.000+00 & 2.005+20 \\
  1.32 & 63.78 & 3.390+02 & 3.919-01 & 2.869 & 3.831+00 & 0.000+00 & 2.132+20 \\
  1.34 & 66.79 & 3.718+02 & 3.920-01 & 2.869 & 3.842+00 & 0.000+00 & 2.005+20 \\
  1.36 & 56.82 & 2.691+02 & 3.918-01 & 2.869 & 3.853+00 & 0.000+00 & 1.819+20 \\
  1.38 & 45.70 & 1.741+02 & 3.915-01 & 2.868 & 3.868+00 & 0.000+00 & 1.440+20 \\
  1.40 & 42.18 & 1.482+02 & 3.914-01 & 2.867 & 3.882+00 & 0.000+00 & 1.012+20 \\
  1.42 & 42.32 & 1.492+02 & 3.914-01 & 2.867 & 3.893+00 & 6.922+18 & 7.718+19 \\
  1.44 & 43.71 & 1.592+02 & 3.914-01 & 2.868 & 3.904+00 & 6.570+18 & 6.462+19 \\
  1.46 & 45.58 & 1.732+02 & 3.915-01 & 2.868 & 3.914+00 & 5.801+18 & 5.774+19 \\
  1.48 & 47.54 & 1.883+02 & 3.916-01 & 2.868 & 3.922+00 & 4.972+18 & 5.350+19 \\
  1.50 & 48.47 & 1.958+02 & 3.916-01 & 2.868 & 3.929+00 & 4.060+18 & 5.020+19 \\
  1.52 & 46.65 & 1.814+02 & 3.915-01 & 2.868 & 3.936+00 & 3.195+18 & 4.760+19 \\
  1.54 & 46.44 & 1.798+02 & 3.915-01 & 2.868 & 3.942+00 & 2.508+18 & 4.749+19 \\
  1.56 & 40.74 & 1.383+02 & 3.913-01 & 2.867 & 3.948+00 & 2.043+18 & 4.544+19 \\
  1.58 & 35.84 & 1.070+02 & 3.910-01 & 2.866 & 3.954+00 & 1.678+18 & 4.329+19 \\
  1.60 & 31.31 & 8.167+01 & 3.906-01 & 2.865 & 3.959+00 & 1.378+18 & 4.094+19 \\
  1.62 & 26.61 & 5.898+01 & 3.899-01 & 2.862 & 3.965+00 & 1.121+18 & 3.833+19 \\
  1.64 & 21.30 & 3.779+01 & 3.885-01 & 2.858 & 3.972+00 & 9.362+17 & 3.540+19 \\
  1.66 & 14.96 & 1.865+01 & 3.846-01 & 2.846 & 3.981+00 & 7.406+17 & 3.193+19 \\
  1.68 & 4.61 & 1.769+00 & 3.200-01 & 2.627 & 4.077+00 & 3.066+17 & 2.136+19 \\
  1.70 & 4.62 & 1.781+00 & 3.204-01 & 2.628 & 4.086+00 & 2.506+17 & 1.952+19 \\
  1.72 & 4.72 & 1.858+00 & 3.230-01 & 2.638 & 4.092+00 & 2.158+17 & 1.795+19 \\
  1.74 & 4.86 & 1.965+00 & 3.264-01 & 2.650 & 4.097+00 & 1.872+17 & 1.663+19 \\
  1.76 & 5.01 & 2.093+00 & 3.300-01 & 2.662 & 4.103+00 & 1.819+17 & 1.547+19 \\
  1.78 & 5.19 & 2.242+00 & 3.337-01 & 2.675 & 4.110+00 & 1.541+17 & 1.440+19 \\
  1.80 & 5.38 & 2.409+00 & 3.374-01 & 2.688 & 4.119+00 & 1.443+17 & 1.346+19 \\
  1.82 & 5.58 & 2.596+00 & 3.410-01 & 2.700 & 4.128+00 & 1.309+17 & 1.258+19 \\
  1.84 & 5.80 & 2.804+00 & 3.445-01 & 2.712 & 4.140+00 & 1.140+17 & 1.177+19 \\
  1.86 & 6.03 & 3.034+00 & 3.478-01 & 2.724 & 4.153+00 & 1.081+17 & 1.100+19 \\
  1.88 & 6.28 & 3.287+00 & 3.510-01 & 2.735 & 4.169+00 & 9.668+16 & 1.033+19 \\
  1.90 & 6.54 & 3.566+00 & 3.540-01 & 2.745 & 4.187+00 & 9.254+16 & 9.694+18 \\
  1.92 & 6.82 & 3.872+00 & 3.569-01 & 2.754 & 4.209+00 & 9.367+16 & 9.079+18 \\
  1.94 & 7.11 & 4.207+00 & 3.595-01 & 2.763 & 4.234+00 & 8.609+16 & 8.521+18 \\
  1.96 & 7.41 & 4.576+00 & 3.620-01 & 2.772 & 4.263+00 & 8.116+16 & 8.010+18 \\
  1.98 & 7.73 & 4.980+00 & 3.644-01 & 2.779 & 4.296+00 & 8.805+16 & 7.535+18 \\
  2.00 & 8.07 & 5.424+00 & 3.666-01 & 2.787 & 4.335+00 & 9.401+16 & 7.048+18 \\
  2.02 & 8.42 & 5.913+00 & 3.686-01 & 2.793 & 4.379+00 & 9.863+16 & 6.628+18 \\
  2.04 & 8.79 & 6.445+00 & 3.705-01 & 2.800 & 4.428+00 & 1.179+17 & 6.280+18 \\
  2.06 & 9.15 & 6.970+00 & 3.721-01 & 2.805 & 4.476+00 & 2.093+17 & 6.103+18 \\
  2.08 & 9.13 & 6.950+00 & 3.720-01 & 2.805 & 4.473+00 & 3.304+17 & 6.579+18 \\
  2.10 & 9.45 & 7.441+00 & 3.733-01 & 2.809 & 4.482+00 & 3.796+17 & 7.019+18 \\
  2.12 & 9.74 & 7.907+00 & 3.744-01 & 2.812 & 4.477+00 & 4.088+17 & 7.766+18 \\
  2.14 & 10.02 & 8.372+00 & 3.754-01 & 2.816 & 4.466+00 & 4.356+17 & 8.525+18 \\
  2.16 & 10.31 & 8.857+00 & 3.763-01 & 2.819 & 4.452+00 & 4.625+17 & 9.185+18 \\
  2.18 & 10.59 & 9.348+00 & 3.771-01 & 2.821 & 4.433+00 & 5.189+17 & 9.809+18 \\
  2.20 & 10.80 & 9.716+00 & 3.777-01 & 2.823 & 4.401+00 & 5.705+17 & 1.048+19 \\
  2.22 & 10.93 & 9.952+00 & 3.780-01 & 2.824 & 4.350+00 & 6.774+17 & 1.101+19 \\
  2.24 & 11.00 & 1.008+01 & 3.782-01 & 2.825 & 4.286+00 & 8.030+17 & 1.159+19 \\
  2.26 & 11.07 & 1.021+01 & 3.784-01 & 2.825 & 4.220+00 & 9.626+17 & 1.223+19 \\
  2.28 & 11.24 & 1.052+01 & 3.788-01 & 2.827 & 4.166+00 & 1.122+18 & 1.301+19 \\
  2.30 & 11.50 & 1.102+01 & 3.794-01 & 2.829 & 4.125+00 & 1.281+18 & 1.384+19 \\
  2.32 & 11.88 & 1.177+01 & 3.802-01 & 2.831 & 4.091+00 & 1.440+18 & 1.484+19 \\
  2.34 & 12.60 & 1.323+01 & 3.815-01 & 2.836 & 4.065+00 & 1.617+18 & 1.594+19 \\
  2.36 & 14.03 & 1.640+01 & 3.836-01 & 2.842 & 4.049+00 & 1.863+18 & 1.730+19 \\
  2.38 & 15.50 & 2.002+01 & 3.851-01 & 2.847 & 4.041+00 & 2.227+18 & 1.915+19 \\
  2.40 & 17.01 & 2.410+01 & 3.863-01 & 2.851 & 4.034+00 & 2.850+18 & 2.219+19 \\
  2.42 & 17.68 & 2.603+01 & 3.868-01 & 2.853 & 4.031+00 & 4.383+18 & 2.630+19 \\
  2.44 & 18.04 & 2.712+01 & 3.870-01 & 2.853 & 4.028+00 & 7.255+18 & 3.046+19 \\
  2.46 & 18.53 & 2.862+01 & 3.873-01 & 2.854 & 4.025+00 & 1.100+19 & 3.504+19 \\
  2.48 & 19.11 & 3.044+01 & 3.876-01 & 2.855 & 4.021+00 & 1.483+19 & 4.064+19 \\
  2.50 & 19.76 & 3.254+01 & 3.879-01 & 2.856 & 4.017+00 & 1.826+19 & 4.775+19 \\
  2.52 & 20.52 & 3.510+01 & 3.882-01 & 2.857 & 4.013+00 & 2.203+19 & 5.664+19 \\
  2.54 & 21.38 & 3.810+01 & 3.885-01 & 2.858 & 4.011+00 & 2.574+19 & 6.734+19 \\
  2.56 & 22.29 & 4.140+01 & 3.888-01 & 2.859 & 4.008+00 & 2.972+19 & 7.953+19 \\
  2.58 & 23.24 & 4.500+01 & 3.891-01 & 2.860 & 4.007+00 & 3.440+19 & 9.353+19 \\
  2.60 & 24.24 & 4.895+01 & 3.894-01 & 2.861 & 4.006+00 & 3.931+19 & 1.098+20 \\
  2.62 & 25.30 & 5.334+01 & 3.896-01 & 2.862 & 4.005+00 & 4.493+19 & 1.281+20 \\
  2.64 & 26.38 & 5.801+01 & 3.898-01 & 2.862 & 4.004+00 & 5.117+19 & 1.506+20 \\
  2.66 & 27.53 & 6.314+01 & 3.900-01 & 2.863 & 4.004+00 & 5.875+19 & 1.786+20 \\
  2.68 & 28.73 & 6.877+01 & 3.902-01 & 2.864 & 4.003+00 & 6.758+19 & 2.128+20 \\
  2.70 & 29.98 & 7.491+01 & 3.904-01 & 2.864 & 4.003+00 & 7.813+19 & 2.561+20 \\
  2.72 & 31.26 & 8.142+01 & 3.906-01 & 2.865 & 4.002+00 & 9.096+19 & 3.155+20 \\
  2.74 & 32.52 & 8.813+01 & 3.907-01 & 2.865 & 4.002+00 & 1.069+20 & 4.019+20 \\
  2.76 & 33.76 & 9.500+01 & 3.908-01 & 2.865 & 4.002+00 & 1.270+20 & 5.168+20 \\
  2.78 & 34.99 & 1.020+02 & 3.909-01 & 2.866 & 4.002+00 & 1.523+20 & 6.606+20 \\
  2.80 & 36.18 & 1.091+02 & 3.910-01 & 2.866 & 4.002+00 & 1.829+20 & 8.363+20 \\
  2.82 & 37.32 & 1.160+02 & 3.911-01 & 2.866 & 4.002+00 & 2.192+20 & 1.038+21 \\
  2.84 & 38.42 & 1.230+02 & 3.912-01 & 2.867 & 4.002+00 & 2.636+20 & 1.268+21 \\
  2.86 & 39.48 & 1.299+02 & 3.912-01 & 2.867 & 4.002+00 & 3.169+20 & 1.535+21 \\
  2.88 & 40.50 & 1.367+02 & 3.913-01 & 2.867 & 4.002+00 & 3.784+20 & 1.826+21 \\
  2.90 & 41.49 & 1.434+02 & 3.913-01 & 2.867 & 4.002+00 & 4.494+20 & 2.138+21 \\
  2.92 & 42.45 & 1.502+02 & 3.914-01 & 2.867 & 4.002+00 & 6.047+20 & 2.481+21 \\
  2.94 & 43.41 & 1.570+02 & 3.914-01 & 2.868 & 4.002+00 & 7.637+20 & 2.835+21 \\
  2.96 & 44.38 & 1.642+02 & 3.915-01 & 2.868 & 4.002+00 & 9.132+20 & 3.219+21 \\
  2.98 & 45.40 & 1.717+02 & 3.915-01 & 2.868 & 4.002+00 & 1.105+21 & 3.627+21 \\
  3.00 & 46.46 & 1.799+02 & 3.915-01 & 2.868 & 4.002+00 & 1.365+21 & 4.054+21 \\
  3.02 & 47.56 & 1.885+02 & 3.916-01 & 2.868 & 4.002+00 & 1.612+21 & 4.509+21 \\
  3.04 & 48.70 & 1.976+02 & 3.916-01 & 2.868 & 4.002+00 & 1.869+21 & 5.013+21 \\
  3.06 & 49.85 & 2.071+02 & 3.916-01 & 2.868 & 4.002+00 & 2.282+21 & 5.570+21 \\
  3.08 & 50.99 & 2.167+02 & 3.917-01 & 2.868 & 4.002+00 & 2.563+21 & 6.206+21 \\
  3.10 & 52.12 & 2.263+02 & 3.917-01 & 2.868 & 4.002+00 & 2.981+21 & 6.953+21 \\
  3.12 & 53.21 & 2.359+02 & 3.917-01 & 2.868 & 4.001+00 & 3.476+21 & 7.864+21 \\
  3.14 & 54.27 & 2.455+02 & 3.918-01 & 2.869 & 4.001+00 & 4.083+21 & 8.972+21 \\
  3.16 & 55.29 & 2.548+02 & 3.918-01 & 2.869 & 4.001+00 & 4.629+21 & 1.038+22 \\
  3.18 & 56.26 & 2.638+02 & 3.918-01 & 2.869 & 4.001+00 & 5.521+21 & 1.214+22 \\
\hline
\multicolumn{8}{l}{\footnotesize{Notation: $X.XXX\pm YY \equiv X.XXX\times10^{\pm YY}$.}}\\
\multicolumn{8}{l}{\footnotesize{$^*$ using density after cooling to $\log_{10} T = 3.0$}}\\
\end{tabular}
\end{center}
\label{default}
\end{table*}%

\end{document}

